Infrared and transcendental structure of two-loop supersymmetric QCD amplitudes

Using a careful choice of infrared (IR) subtraction scheme, we demonstrate the cancellation of all terms with transcendental weights 0,1,2 from the finite part of the full-color two-loop four-gluon $\mathcal{N}=2$ supersymmetric QCD amplitude, with $N_f$ massless supersymmetric quarks. This generalizes the previously observed cancellation of weight-2 terms in the superconformal theory, where $N_f=2N_c$ for gauge group SU$(N_c)$. The subtraction scheme follows naturally both from general IR factorization principles and from an integrand-level analysis of divergences in this amplitude. The divergences are written in terms of scalar triangle integrals whose expressions are known to all orders in the dimensional regulator $\epsilon=(4-D)/2$. We also present integrated expressions for the full-color two-loop four-point amplitudes with both matter and vectors on external legs in which lower-weight terms also cancel using an appropriate IR scheme. This provides us with values for the two-loop cusp, gluonic, and quark anomalous dimensions in $\mathcal{N}=2$ supersymmetric QCD, which are cross-checked between the three different amplitudes.

==> anc/OneLoopSQCD.txt <==
(* This ancillary file gives the three unrenormalised one-loop amplitudes in N=2 SQCD for the SU(nc) gauge group. We present here the color-ordered building blocks from which the full amplitudes can be built via the color-trace-basis representation.

For the four-gluon amplitude there are two building blocks:
- M1V[_,_,_,_] is the coefficient of the single color-trace Tr[_,_,_,_].
- M1V[_,_][_,_] is the coefficient of the double color-trace Tr[_,_]Tr[_,_].
We provide explicit expressions for the cyclically different permutations of external legs.

For the mixed two-gluon-two-quark amplitude we have the two building blocks:
- M1M[{a, b}, {c, d}] is the coefficient of the color factor (T^aT^b)_{cd},
- M1M[a,b][{}, {c,d}] is the coefficient of the color factor Tr[T^aT^b]\delta_{cd},
where a and b are the gluon labels, and (c,d) are labels of the quark-antiquark pair.
We provide explicit expressions for the cyclically different permutations of external gluonic legs 3 and 4. The legs (1,2) are fixed to be the quark-antiquark pair.

Finally, the only building block for the four-matter amplitude is:
- M1H[{}, {a, b}][{}, {c, d}] is the coefficient of the color factor \delta_{ab}\delta{ac} where a and c are quark labels, and b and d are anti-quark labels. 
The quark-antiquark pairs with distinct flavor are (1,3) and (2,4).

The results are given to order O(ep^2) in the kinematic region s>0, t<0, u<0, in terms of HPLs which depend on s or -t/s. Each building block contains full dependence on the number of flavors nf (where we assume that each quark-antiquark pair has a distinct flavor) and the number of colors nc.

Further notation:
- s,t: Mandelstam invariants; s=(p_1+p_2)^2, t=(p_2+p_3)^2
- HPL[{i__}, z]: harmonic polylogarithms H(i;z) using the notation of the HPL Mathematica package
- ep: non-integer part of spacetime dimension D=4-2ep
- k[{i,j},{k,l}]: encodes the helicity dependence and state configuration as described in eq. (1.8) in the main paper.
- b0: leading beta-function coefficient
 *)

(* One-Loop Four-Vector N=2 SQCD Amplitude *)

M1V[1, 2][3, 4] = (((2*I)*Pi^2)/s^2 + (4*Pi*HPL[{0}, s])/(t*(s + t)) +
      (4*Pi*HPL[{0}, -(t/s)])/(s*t) + ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
       (s*(s + t)) + ((2*I)*HPL[{0}, -(t/s)]^2)/s^2 +
      (4*Pi*HPL[{1}, -(t/s)])/(s*(s + t)) +
      ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
      ((4*I)*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s^2*t*(s + t)) + ((2*I)*HPL[{1}, -(t/s)]^2)/s^2)*k[{1, 2}, {1, 2}] +
    ((4*Pi*HPL[{0}, s])/(t*(s + t)) + (4*Pi*(s^2 + s*t + t^2)*
        HPL[{0}, -(t/s)])/(s*t*(s + t)^2) +
      ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
      ((2*I)*HPL[{0}, -(t/s)]^2)/(s + t)^2 + (4*Pi*HPL[{1}, -(t/s)])/
       (s*(s + t)) + ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
      ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2))*
     k[{1, 3}, {1, 3}] + ((4*Pi*HPL[{0}, s])/(t*(s + t)) +
      (4*Pi*HPL[{0}, -(t/s)])/(s*t) + ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
       (s*(s + t)) + (4*Pi*(s^2 + s*t + t^2)*HPL[{1}, -(t/s)])/
       (s*t^2*(s + t)) + ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
      ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
      ((2*I)*HPL[{1}, -(t/s)]^2)/t^2)*k[{1, 4}, {1, 4}] +
    ((4*Pi*HPL[{0}, s])/(t*(s + t)) + (4*Pi*HPL[{0}, -(t/s)])/(s*t) +
      ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
      (4*Pi*(s^2 + s*t + t^2)*HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
      ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
      ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
      ((2*I)*HPL[{1}, -(t/s)]^2)/t^2)*k[{2, 3}, {2, 3}] +
    ((4*Pi*HPL[{0}, s])/(t*(s + t)) + (4*Pi*(s^2 + s*t + t^2)*
        HPL[{0}, -(t/s)])/(s*t*(s + t)^2) +
      ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
      ((2*I)*HPL[{0}, -(t/s)]^2)/(s + t)^2 + (4*Pi*HPL[{1}, -(t/s)])/
       (s*(s + t)) + ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
      ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2))*
     k[{2, 4}, {2, 4}] + (((2*I)*Pi^2)/s^2 + (4*Pi*HPL[{0}, s])/(t*(s + t)) +
      (4*Pi*HPL[{0}, -(t/s)])/(s*t) + ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
       (s*(s + t)) + ((2*I)*HPL[{0}, -(t/s)]^2)/s^2 +
      (4*Pi*HPL[{1}, -(t/s)])/(s*(s + t)) +
      ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
      ((4*I)*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s^2*t*(s + t)) + ((2*I)*HPL[{1}, -(t/s)]^2)/s^2)*k[{3, 4}, {3, 4}] +
    (((-4*Pi)/(t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((4*I)*HPL[{1}, -(t/s)])/(s*t))*k[{1, 2}, {1, 2}] +
      ((-4*Pi)/(t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((4*I)*HPL[{1}, -(t/s)])/(s*t))*k[{1, 3}, {1, 3}] +
      ((-4*Pi)/(t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((4*I)*HPL[{1}, -(t/s)])/(s*t))*k[{1, 4}, {1, 4}] +
      ((-4*Pi)/(t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((4*I)*HPL[{1}, -(t/s)])/(s*t))*k[{2, 3}, {2, 3}] +
      ((-4*Pi)/(t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((4*I)*HPL[{1}, -(t/s)])/(s*t))*k[{2, 4}, {2, 4}] +
      ((-4*Pi)/(t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((4*I)*HPL[{1}, -(t/s)])/(s*t))*k[{3, 4}, {3, 4}])/ep +
    ep*(k[{1, 3}, {1, 3}]*(((-2*I)*Pi^2)/(s^2 + s*t) +
        (Pi^3*(s^2 + s*t - 2*t^2))/(3*s*t*(s + t)^2) - (2*Pi*HPL[{0}, s]^2)/
         (t*(s + t)) - (4*Pi*HPL[{0}, -(t/s)])/(s + t)^2 +
        ((I/3)*Pi^2*(s + 7*t)*HPL[{0}, -(t/s)])/(s*(s + t)^2) -
        (4*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
         (s*t*(s + t)^2) - ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
         (s*(s + t)) - ((2*I)*t*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) -
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s + t)^2 -
        (((2*I)/3)*(s - t)*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) +
        (((7*I)/3)*Pi^2*HPL[{1}, -(t/s)])/(s*t) - (4*Pi*HPL[{1}, -(t/s)])/
         (s*t + t^2) - (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        ((2*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (4*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)^2) - ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t + t^2) + ((2*I)*(s^2 + s*t + t^2)*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
        ((2*I)*HPL[{1}, -(t/s)]^2)/(s*t) + (2*Pi*HPL[{1}, -(t/s)]^2)/
         (s*(s + t)) + ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s*t + t^2) + (((2*I)/3)*HPL[{1}, -(t/s)]^3)/(s*t) +
        (4*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
        ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)^2) + ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{3}, -(t/s)])/
         (s*t*(s + t)^2) - ((4*I)*(s - t)*HPL[{2, 1}, -(t/s)])/
         (s*t*(s + t)) - ((4*I)*t*Zeta[3])/(s*(s + t)^2)) +
      k[{2, 4}, {2, 4}]*(((-2*I)*Pi^2)/(s^2 + s*t) +
        (Pi^3*(s^2 + s*t - 2*t^2))/(3*s*t*(s + t)^2) - (2*Pi*HPL[{0}, s]^2)/
         (t*(s + t)) - (4*Pi*HPL[{0}, -(t/s)])/(s + t)^2 +
        ((I/3)*Pi^2*(s + 7*t)*HPL[{0}, -(t/s)])/(s*(s + t)^2) -
        (4*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
         (s*t*(s + t)^2) - ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
         (s*(s + t)) - ((2*I)*t*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) -
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s + t)^2 -
        (((2*I)/3)*(s - t)*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) +
        (((7*I)/3)*Pi^2*HPL[{1}, -(t/s)])/(s*t) - (4*Pi*HPL[{1}, -(t/s)])/
         (s*t + t^2) - (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        ((2*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (4*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)^2) - ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t + t^2) + ((2*I)*(s^2 + s*t + t^2)*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
        ((2*I)*HPL[{1}, -(t/s)]^2)/(s*t) + (2*Pi*HPL[{1}, -(t/s)]^2)/
         (s*(s + t)) + ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s*t + t^2) + (((2*I)/3)*HPL[{1}, -(t/s)]^3)/(s*t) +
        (4*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
        ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)^2) + ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{3}, -(t/s)])/
         (s*t*(s + t)^2) - ((4*I)*(s - t)*HPL[{2, 1}, -(t/s)])/
         (s*t*(s + t)) - ((4*I)*t*Zeta[3])/(s*(s + t)^2)) +
      k[{1, 4}, {1, 4}]*(((2*I)*Pi^2)/(s*t) + (Pi^3*(s - 2*t))/
         (3*s*t*(s + t)) - (2*Pi*HPL[{0}, s]^2)/(t*(s + t)) +
        (((7*I)/3)*Pi^2*HPL[{0}, -(t/s)])/(s*(s + t)) +
        (4*Pi*HPL[{0}, -(t/s)])/(t*(s + t)) -
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*(s + t)) -
        (2*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + ((2*I)*HPL[{0}, -(t/s)]^2)/
         (s*(s + t)) + (((2*I)/3)*HPL[{0}, -(t/s)]^3)/(s*(s + t)) +
        (4*Pi*HPL[{1}, -(t/s)])/t^2 + ((I/3)*Pi^2*(6*s + 7*t)*
          HPL[{1}, -(t/s)])/(s*t^2) - (4*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]*
          HPL[{1}, -(t/s)])/(s*t^2*(s + t)) -
        ((2*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
        ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((2*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s*t^2) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) -
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/t^2 +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
        (((2*I)/3)*(2*s + t)*HPL[{1}, -(t/s)]^3)/(s*t^2) +
        (4*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
        ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*(s^2 + t^2)*HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) -
        ((4*I)*Zeta[3])/(s*(s + t))) + k[{2, 3}, {2, 3}]*
       (((2*I)*Pi^2)/(s*t) + (Pi^3*(s - 2*t))/(3*s*t*(s + t)) -
        (2*Pi*HPL[{0}, s]^2)/(t*(s + t)) + (((7*I)/3)*Pi^2*HPL[{0}, -(t/s)])/
         (s*(s + t)) + (4*Pi*HPL[{0}, -(t/s)])/(t*(s + t)) -
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*(s + t)) -
        (2*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + ((2*I)*HPL[{0}, -(t/s)]^2)/
         (s*(s + t)) + (((2*I)/3)*HPL[{0}, -(t/s)]^3)/(s*(s + t)) +
        (4*Pi*HPL[{1}, -(t/s)])/t^2 + ((I/3)*Pi^2*(6*s + 7*t)*
          HPL[{1}, -(t/s)])/(s*t^2) - (4*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]*
          HPL[{1}, -(t/s)])/(s*t^2*(s + t)) -
        ((2*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
        ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((2*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s*t^2) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) -
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/t^2 +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
        (((2*I)/3)*(2*s + t)*HPL[{1}, -(t/s)]^3)/(s*t^2) +
        (4*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
        ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*(s^2 + t^2)*HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) -
        ((4*I)*Zeta[3])/(s*(s + t))) + k[{1, 2}, {1, 2}]*
       (((2*I)*Pi^2)/s^2 + (Pi^3*(s - 2*t))/(3*s*t*(s + t)) -
        ((2*I)*Pi^2*HPL[{0}, s])/s^2 - (2*Pi*HPL[{0}, s]^2)/(t*(s + t)) +
        (4*Pi*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((I/3)*Pi^2*(s - 6*t)*HPL[{0}, -(t/s)])/(s^2*(s + t)) -
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*(s + t)) -
        (2*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + ((2*I)*t*HPL[{0}, -(t/s)]^2)/
         (s^2*(s + t)) - ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/s^2 -
        (((2*I)/3)*(s + 2*t)*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) +
        (4*Pi*HPL[{1}, -(t/s)])/(s*t) + ((I/3)*Pi^2*(7*s + 6*t)*
          HPL[{1}, -(t/s)])/(s^2*t) - (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s*(s + t)) - ((2*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        ((4*I)*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) + ((2*I)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s*t) + (2*Pi*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
        ((2*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s^2*t) -
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/s^2 +
        ((2*I)*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s^2*t*(s + t)) + (((2*I)/3)*(s + 2*t)*HPL[{1}, -(t/s)]^3)/(s^2*t) +
        (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2*t*(s + t)) + ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{3}, -(t/s)])/
         (s^2*t*(s + t)) - ((4*I)*(s^2 + t^2)*HPL[{2, 1}, -(t/s)])/
         (s^2*t*(s + t)) + ((4*I)*t*Zeta[3])/(s^2*(s + t))) +
      k[{3, 4}, {3, 4}]*(((2*I)*Pi^2)/s^2 + (Pi^3*(s - 2*t))/
         (3*s*t*(s + t)) - ((2*I)*Pi^2*HPL[{0}, s])/s^2 -
        (2*Pi*HPL[{0}, s]^2)/(t*(s + t)) + (4*Pi*HPL[{0}, -(t/s)])/
         (s*(s + t)) + ((I/3)*Pi^2*(s - 6*t)*HPL[{0}, -(t/s)])/
         (s^2*(s + t)) - (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*(s + t)) -
        (2*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + ((2*I)*t*HPL[{0}, -(t/s)]^2)/
         (s^2*(s + t)) - ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/s^2 -
        (((2*I)/3)*(s + 2*t)*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) +
        (4*Pi*HPL[{1}, -(t/s)])/(s*t) + ((I/3)*Pi^2*(7*s + 6*t)*
          HPL[{1}, -(t/s)])/(s^2*t) - (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s^2 + s*t) - ((2*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        ((4*I)*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) + ((2*I)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s*t) + (2*Pi*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
        ((2*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s^2*t) -
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/s^2 +
        ((2*I)*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s^2*t*(s + t)) + (((2*I)/3)*(s + 2*t)*HPL[{1}, -(t/s)]^3)/(s^2*t) +
        (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2*t*(s + t)) + ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{3}, -(t/s)])/
         (s^2*t*(s + t)) - ((4*I)*(s^2 + t^2)*HPL[{2, 1}, -(t/s)])/
         (s^2*t*(s + t)) + ((4*I)*t*Zeta[3])/(s^2*(s + t)))) +
    ep^2*(k[{1, 4}, {1, 4}]*(((4*I)*Pi^2)/(s*t) - (2*Pi^3)/(3*t*(s + t)) -
        ((I/90)*Pi^4*(16*s + 27*t))/(s*t*(s + t)) + (((8*I)/45)*Pi^4)/
         (s*t + t^2) - ((2*I)*Pi^2*HPL[{0}, s])/(s*t) -
        (Pi^3*(s - 2*t)*HPL[{0}, s])/(3*s*t*(s + t)) + (2*Pi*HPL[{0}, s]^3)/
         (3*t*(s + t)) - (Pi^3*HPL[{0}, -(t/s)])/(3*s*t) -
        ((2*I)*Pi^2*HPL[{0}, -(t/s)])/(s*(s + t)) + (8*Pi*HPL[{0}, -(t/s)])/
         (t*(s + t)) - (((7*I)/3)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/
         (s*(s + t)) - (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) +
        (2*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
        (((2*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((4*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) - (I*Pi^2*HPL[{0}, -(t/s)]^2)/
         (s*(s + t)) - (2*Pi*HPL[{0}, -(t/s)]^2)/(t*(s + t)) +
        (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        (2*Pi*HPL[{0}, -(t/s)]^3)/(3*s*t) - (((4*I)/3)*HPL[{0}, -(t/s)]^3)/
         (s*(s + t)) - (((2*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/
         (s*(s + t)) - ((I/3)*HPL[{0}, -(t/s)]^4)/(s*(s + t)) +
        (8*Pi*HPL[{1}, -(t/s)])/t^2 + ((2*I)*Pi^2*(s + t)*HPL[{1}, -(t/s)])/
         (s*t^2) - (Pi^3*(3*s^2 + s*t + t^2)*HPL[{1}, -(t/s)])/
         (3*s*t^2*(s + t)) - (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/t^2 -
        ((I/3)*Pi^2*(6*s + 7*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t^2) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/
         (s*t^2*(s + t)) + (((2*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) -
        ((I/3)*Pi^2*(13*s + 6*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t) + (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t) + ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(t*(s + t)) + (2*Pi*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s*t) + ((2*I)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(t*(s + t)) - ((2*I)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
        (((2*I)/3)*(3*s + 2*t)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + (2*Pi*HPL[{1}, -(t/s)]^2)/t^2 +
        ((4*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s*t^2) +
        ((I/6)*Pi^2*(5*s + 6*t)*HPL[{1}, -(t/s)]^2)/(s*t^2) -
        ((2*I)*(s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t^2) -
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/
         (s*t^2*(s + t)) + (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/t^2 +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) +
        (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
        (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
        (((4*I)/3)*(s + t)*HPL[{1}, -(t/s)]^3)/(s*t^2) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{1}, -(t/s)]^3)/(3*s*t^2*(s + t)) -
        (((2*I)/3)*(2*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*t^2) +
        (((2*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
        ((I/6)*(3*s + 2*t)*HPL[{1}, -(t/s)]^4)/(s*t^2) +
        (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(t^2*(s + t)) +
        ((2*I)*Pi^2*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
        (4*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*HPL[{2}, -(t/s)])/
         (s*t^2*(s + t)) - ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)) + ((4*I)*(2*s + t)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        ((2*I)*(2*s + t)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        (4*Pi*s*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(t^2*(s + t)) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2 + s*t) + (I*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)]^2)/
         (s*t^2*(s + t)) + (4*Pi*s*HPL[{3}, -(t/s)])/(t^2*(s + t)) +
        ((4*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(2*s + t)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s^2 + s*t) -
        ((4*I)*(2*s + t)*HPL[{4}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s*t^2) -
        (4*Pi*s*HPL[{2, 1}, -(t/s)])/(t^2*(s + t)) -
        ((4*I)*(s^2 + t^2)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*(s^2 + t^2)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s*t^2*(s + t)) - ((2*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{2, 2}, -(t/s)])/
         (s*t^2*(s + t)) - ((4*I)*(s^2 + t^2)*HPL[{2, 1, 1}, -(t/s)])/
         (s*t^2*(s + t)) + ((4*I)*Zeta[3])/(s*(s + t)) +
        (28*Pi*Zeta[3])/(3*t*(s + t)) + ((4*I)*HPL[{0}, s]*Zeta[3])/
         (s*(s + t)) + (((40*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) +
        (((4*I)/3)*(13*s + 10*t)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t*(s + t))) +
      k[{2, 3}, {2, 3}]*(((4*I)*Pi^2)/(s*t) - (2*Pi^3)/(3*t*(s + t)) -
        ((I/90)*Pi^4*(16*s + 27*t))/(s*t*(s + t)) + (((8*I)/45)*Pi^4)/
         (s*t + t^2) - ((2*I)*Pi^2*HPL[{0}, s])/(s*t) -
        (Pi^3*(s - 2*t)*HPL[{0}, s])/(3*s*t*(s + t)) + (2*Pi*HPL[{0}, s]^3)/
         (3*t*(s + t)) - (Pi^3*HPL[{0}, -(t/s)])/(3*s*t) -
        ((2*I)*Pi^2*HPL[{0}, -(t/s)])/(s*(s + t)) + (8*Pi*HPL[{0}, -(t/s)])/
         (t*(s + t)) - (((7*I)/3)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/
         (s*(s + t)) - (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) +
        (2*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
        (((2*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((4*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) - (I*Pi^2*HPL[{0}, -(t/s)]^2)/
         (s*(s + t)) - (2*Pi*HPL[{0}, -(t/s)]^2)/(t*(s + t)) +
        (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        (2*Pi*HPL[{0}, -(t/s)]^3)/(3*s*t) - (((4*I)/3)*HPL[{0}, -(t/s)]^3)/
         (s*(s + t)) - (((2*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/
         (s*(s + t)) - ((I/3)*HPL[{0}, -(t/s)]^4)/(s*(s + t)) +
        (8*Pi*HPL[{1}, -(t/s)])/t^2 + ((2*I)*Pi^2*(s + t)*HPL[{1}, -(t/s)])/
         (s*t^2) - (Pi^3*(3*s^2 + s*t + t^2)*HPL[{1}, -(t/s)])/
         (3*s*t^2*(s + t)) - (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/t^2 -
        ((I/3)*Pi^2*(6*s + 7*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t^2) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/
         (s*t^2*(s + t)) + (((2*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) -
        ((I/3)*Pi^2*(13*s + 6*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t) + (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t) + ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(t*(s + t)) + (2*Pi*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s*t) + ((2*I)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(t*(s + t)) - ((2*I)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
        (((2*I)/3)*(3*s + 2*t)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + (2*Pi*HPL[{1}, -(t/s)]^2)/t^2 +
        ((4*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s*t^2) +
        ((I/6)*Pi^2*(5*s + 6*t)*HPL[{1}, -(t/s)]^2)/(s*t^2) -
        ((2*I)*(s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t^2) -
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/
         (s*t^2*(s + t)) + (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/t^2 +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) +
        (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
        (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
        (((4*I)/3)*(s + t)*HPL[{1}, -(t/s)]^3)/(s*t^2) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{1}, -(t/s)]^3)/(3*s*t^2*(s + t)) -
        (((2*I)/3)*(2*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*t^2) +
        (((2*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
        ((I/6)*(3*s + 2*t)*HPL[{1}, -(t/s)]^4)/(s*t^2) +
        (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(t^2*(s + t)) +
        ((2*I)*Pi^2*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
        (4*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*HPL[{2}, -(t/s)])/
         (s*t^2*(s + t)) - ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)) + ((4*I)*(2*s + t)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        ((2*I)*(2*s + t)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        (4*Pi*s*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(t^2*(s + t)) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2 + s*t) + (I*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)]^2)/
         (s*t^2*(s + t)) + (4*Pi*s*HPL[{3}, -(t/s)])/(t^2*(s + t)) +
        ((4*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(2*s + t)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s^2 + s*t) -
        ((4*I)*(2*s + t)*HPL[{4}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s*t^2) -
        (4*Pi*s*HPL[{2, 1}, -(t/s)])/(t^2*(s + t)) -
        ((4*I)*(s^2 + t^2)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*(s^2 + t^2)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s*t^2*(s + t)) - ((2*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{2, 2}, -(t/s)])/
         (s*t^2*(s + t)) - ((4*I)*(s^2 + t^2)*HPL[{2, 1, 1}, -(t/s)])/
         (s*t^2*(s + t)) + ((4*I)*Zeta[3])/(s*(s + t)) +
        (28*Pi*Zeta[3])/(3*t*(s + t)) + ((4*I)*HPL[{0}, s]*Zeta[3])/
         (s*(s + t)) + (((40*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) +
        (((4*I)/3)*(13*s + 10*t)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t*(s + t))) +
      k[{1, 2}, {1, 2}]*(((4*I)*Pi^2)/s^2 - (2*Pi^3)/(3*s*(s + t)) +
        (((8*I)/45)*Pi^4*(s^2 + s*t + t^2))/(s^2*t*(s + t)) -
        ((I/90)*Pi^4*(16*s^2 + 46*s*t + 19*t^2))/(s^2*t*(s + t)) -
        ((2*I)*Pi^2*HPL[{0}, s])/s^2 - (Pi^3*(s - 2*t)*HPL[{0}, s])/
         (3*s*t*(s + t)) + (I*Pi^2*HPL[{0}, s]^2)/s^2 +
        (2*Pi*HPL[{0}, s]^3)/(3*t*(s + t)) - (Pi^3*HPL[{0}, -(t/s)])/
         (3*s*t) + (8*Pi*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((2*I)*Pi^2*t*HPL[{0}, -(t/s)])/(s^2*(s + t)) -
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((I/3)*Pi^2*(s - 6*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2*(s + t)) +
        (2*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
        (((2*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*(s + t)) -
        (2*Pi*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        ((I/6)*Pi^2*(s - 5*t)*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
        ((4*I)*t*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
        (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
        ((2*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
        (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/s^2 + (2*Pi*HPL[{0}, -(t/s)]^3)/
         (3*s*t) - (((4*I)/3)*t*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) +
        (((2*I)/3)*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) +
        ((I/6)*(s + 3*t)*HPL[{0}, -(t/s)]^4)/(s^2*(s + t)) +
        (8*Pi*HPL[{1}, -(t/s)])/(s*t) + (Pi^3*(2*s - t)*HPL[{1}, -(t/s)])/
         (3*s*t*(s + t)) + ((2*I)*Pi^2*(s + t)*HPL[{1}, -(t/s)])/(s^2*t) -
        (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
        ((I/3)*Pi^2*(7*s + 6*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2*t) +
        (2*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
        (((2*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*(s + t)) -
        ((I/3)*Pi^2*(13*s^2 + 13*s*t + 7*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
        ((2*I)*(s^2 + s*t + t^2)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
        (2*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
        (((2*I)/3)*(3*s^2 + 3*s*t + t^2)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
         (s^2*t*(s + t)) + (2*Pi*HPL[{1}, -(t/s)]^2)/(s*t) +
        ((4*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s^2*t) +
        ((I/6)*Pi^2*(6*s + 5*t)*HPL[{1}, -(t/s)]^2)/(s^2*t) -
        (2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
        ((2*I)*(s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2*t) +
        (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/s^2 +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 +
        (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((2*I)*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/(s^2*t*(s + t)) -
        (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
        (2*Pi*HPL[{1}, -(t/s)]^3)/(3*s*(s + t)) +
        (((4*I)/3)*(s + t)*HPL[{1}, -(t/s)]^3)/(s^2*t) -
        (((2*I)/3)*(s + 2*t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s^2*t) +
        (((2*I)/3)*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
         (s^2*t*(s + t)) + ((I/6)*(2*s + 3*t)*HPL[{1}, -(t/s)]^4)/(s^2*t) +
        (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        ((2*I)*Pi^2*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        (4*Pi*(s + 2*t)*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*(s + t)) +
        ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s^2*t*(s + t)) + ((2*I)*(2*s^2 + 2*s*t + t^2)*
          HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s^2*t*(s + t)) -
        (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) -
        ((4*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2*(s + t)) + (I*(s + 2*t)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)) -
        (4*Pi*HPL[{3}, -(t/s)])/(t*(s + t)) +
        ((4*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s^2*(s + t)) -
        ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{3}, -(t/s)])/
         (s^2*t*(s + t)) + ((4*I)*t*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
         (s^2*(s + t)) - ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{4}, -(t/s)])/
         (s^2*t*(s + t)) + ((4*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s^2*t) +
        (4*Pi*HPL[{2, 1}, -(t/s)])/(t*(s + t)) +
        ((4*I)*(s^2 + t^2)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) +
        ((4*I)*t*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s^2*(s + t)) -
        ((4*I)*(s^2 + t^2)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s^2*t*(s + t)) - ((2*I)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/
         (s*t*(s + t)) + ((4*I)*(s^2 + t^2)*HPL[{2, 1, 1}, -(t/s)])/
         (s^2*t*(s + t)) + (28*Pi*Zeta[3])/(3*t*(s + t)) +
        ((4*I)*t*Zeta[3])/(s^2*(s + t)) - ((4*I)*t*HPL[{0}, s]*Zeta[3])/
         (s^2*(s + t)) + (((4*I)/3)*(7*s - 3*t)*HPL[{0}, -(t/s)]*Zeta[3])/
         (s^2*(s + t)) + (((4*I)/3)*(13*s^2 + 13*s*t + 3*t^2)*
          HPL[{1}, -(t/s)]*Zeta[3])/(s^2*t*(s + t))) +
      k[{3, 4}, {3, 4}]*(((4*I)*Pi^2)/s^2 - (2*Pi^3)/(3*s*(s + t)) +
        (((8*I)/45)*Pi^4*(s^2 + s*t + t^2))/(s^2*t*(s + t)) -
        ((I/90)*Pi^4*(16*s^2 + 46*s*t + 19*t^2))/(s^2*t*(s + t)) -
        ((2*I)*Pi^2*HPL[{0}, s])/s^2 - (Pi^3*(s - 2*t)*HPL[{0}, s])/
         (3*s*t*(s + t)) + (I*Pi^2*HPL[{0}, s]^2)/s^2 +
        (2*Pi*HPL[{0}, s]^3)/(3*t*(s + t)) - (Pi^3*HPL[{0}, -(t/s)])/
         (3*s*t) + (8*Pi*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((2*I)*Pi^2*t*HPL[{0}, -(t/s)])/(s^2*(s + t)) -
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((I/3)*Pi^2*(s - 6*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2*(s + t)) +
        (2*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
        (((2*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*(s + t)) -
        (2*Pi*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        ((I/6)*Pi^2*(s - 5*t)*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
        ((4*I)*t*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
        (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
        ((2*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
        (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/s^2 + (2*Pi*HPL[{0}, -(t/s)]^3)/
         (3*s*t) - (((4*I)/3)*t*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) +
        (((2*I)/3)*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) +
        ((I/6)*(s + 3*t)*HPL[{0}, -(t/s)]^4)/(s^2*(s + t)) +
        (8*Pi*HPL[{1}, -(t/s)])/(s*t) + (Pi^3*(2*s - t)*HPL[{1}, -(t/s)])/
         (3*s*t*(s + t)) + ((2*I)*Pi^2*(s + t)*HPL[{1}, -(t/s)])/(s^2*t) -
        (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
        ((I/3)*Pi^2*(7*s + 6*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2*t) +
        (2*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        (((2*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*(s + t)) -
        ((I/3)*Pi^2*(13*s^2 + 13*s*t + 7*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
        ((2*I)*(s^2 + s*t + t^2)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
        (2*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
        (((2*I)/3)*(3*s^2 + 3*s*t + t^2)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
         (s^2*t*(s + t)) + (2*Pi*HPL[{1}, -(t/s)]^2)/(s*t) +
        ((4*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s^2*t) +
        ((I/6)*Pi^2*(6*s + 5*t)*HPL[{1}, -(t/s)]^2)/(s^2*t) -
        (2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
        ((2*I)*(s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2*t) +
        (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/s^2 +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 +
        (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((2*I)*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/(s^2*t*(s + t)) -
        (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
        (2*Pi*HPL[{1}, -(t/s)]^3)/(3*s*(s + t)) +
        (((4*I)/3)*(s + t)*HPL[{1}, -(t/s)]^3)/(s^2*t) -
        (((2*I)/3)*(s + 2*t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s^2*t) +
        (((2*I)/3)*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
         (s^2*t*(s + t)) + ((I/6)*(2*s + 3*t)*HPL[{1}, -(t/s)]^4)/(s^2*t) +
        (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        ((2*I)*Pi^2*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        (4*Pi*(s + 2*t)*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*(s + t)) +
        ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s^2*t*(s + t)) + ((2*I)*(2*s^2 + 2*s*t + t^2)*
          HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s^2*t*(s + t)) -
        (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) -
        ((4*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2*(s + t)) + (I*(s + 2*t)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)) -
        (4*Pi*HPL[{3}, -(t/s)])/(t*(s + t)) +
        ((4*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s^2*(s + t)) -
        ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{3}, -(t/s)])/
         (s^2*t*(s + t)) + ((4*I)*t*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
         (s^2*(s + t)) - ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{4}, -(t/s)])/
         (s^2*t*(s + t)) + ((4*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s^2*t) +
        (4*Pi*HPL[{2, 1}, -(t/s)])/(t*(s + t)) +
        ((4*I)*(s^2 + t^2)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) +
        ((4*I)*t*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s^2*(s + t)) -
        ((4*I)*(s^2 + t^2)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s^2*t*(s + t)) - ((2*I)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/
         (s*t*(s + t)) + ((4*I)*(s^2 + t^2)*HPL[{2, 1, 1}, -(t/s)])/
         (s^2*t*(s + t)) + (28*Pi*Zeta[3])/(3*t*(s + t)) +
        ((4*I)*t*Zeta[3])/(s^2*(s + t)) - ((4*I)*t*HPL[{0}, s]*Zeta[3])/
         (s^2*(s + t)) + (((4*I)/3)*(7*s - 3*t)*HPL[{0}, -(t/s)]*Zeta[3])/
         (s^2*(s + t)) + (((4*I)/3)*(13*s^2 + 13*s*t + 3*t^2)*
          HPL[{1}, -(t/s)]*Zeta[3])/(s^2*t*(s + t))) +
      k[{2, 4}, {2, 4}]*((2*Pi^3)/(3*(s + t)^2) - ((4*I)*Pi^2)/(s^2 + s*t) +
        (((8*I)/45)*Pi^4)/(s*t + t^2) -
        ((I/90)*Pi^4*(16*s^2 + 16*s*t + 27*t^2))/(s*t*(s + t)^2) +
        ((2*I)*Pi^2*HPL[{0}, s])/(s^2 + s*t) -
        (Pi^3*(s^2 + s*t - 2*t^2)*HPL[{0}, s])/(3*s*t*(s + t)^2) +
        (2*Pi*HPL[{0}, s]^3)/(3*t*(s + t)) - (8*Pi*HPL[{0}, -(t/s)])/
         (s + t)^2 + ((2*I)*Pi^2*t*HPL[{0}, -(t/s)])/(s*(s + t)^2) -
        (Pi^3*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)^2) +
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s + t)^2 -
        ((I/3)*Pi^2*(s + 7*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)^2) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
         (s*t*(s + t)^2) + (((2*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/
         (s*(s + t)) + (2*Pi*HPL[{0}, -(t/s)]^2)/(s + t)^2 -
        ((4*I)*t*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) -
        ((I/6)*Pi^2*(s + 6*t)*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) +
        ((2*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/
         (s*t*(s + t)^2) + (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
        (((4*I)/3)*t*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^3)/(3*s*t*(s + t)^2) +
        (((2*I)/3)*(s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) +
        ((I/6)*(s - 2*t)*HPL[{0}, -(t/s)]^4)/(s*(s + t)^2) -
        ((2*I)*Pi^2*HPL[{1}, -(t/s)])/(s*t) + (Pi^3*(2*s^2 - s*t - t^2)*
          HPL[{1}, -(t/s)])/(3*s*t*(s + t)^2) - (8*Pi*HPL[{1}, -(t/s)])/
         (s*t + t^2) - (((7*I)/3)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
        (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t + t^2) +
        (2*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        (((2*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*t) +
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 -
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        ((I/3)*Pi^2*(13*s^2 + 13*s*t + 6*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        (4*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
        ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) -
        ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s + t)^2 +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s*t*(s + t)^2) - ((2*I)*(s^2 + s*t + t^2)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
        (((2*I)/3)*(3*s^2 + 3*s*t + 2*t^2)*HPL[{0}, -(t/s)]^3*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) - ((4*I)*HPL[{1}, -(t/s)]^2)/
         (s*t) + (I*Pi^2*HPL[{1}, -(t/s)]^2)/(s*t) -
        (2*Pi*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) -
        (2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s*t*(s + t)^2) - ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/(s*t + t^2) - (I*(s^2 + s*t + t^2)*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)^2) -
        (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(s*t) + (2*Pi*HPL[{1}, -(t/s)]^3)/
         (3*s*(s + t)) - (((2*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*t) +
        (((2*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
        ((I/3)*HPL[{1}, -(t/s)]^4)/(s*t) - (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/
         (t*(s + t)^2) + ((2*I)*Pi^2*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)])/
         (s*t*(s + t)^2) - (4*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
        ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*(s + t)^2) +
        ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)^2) + ((2*I)*(2*s^2 + 2*s*t + t^2)*
          HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
        (4*Pi*s*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(t*(s + t)^2) +
        ((4*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*(s + t)^2) + (I*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)]^2)/
         (s*t*(s + t)^2) - (4*Pi*s*HPL[{3}, -(t/s)])/(t*(s + t)^2) -
        ((4*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*(s + t)^2) -
        ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{3}, -(t/s)])/
         (s*t*(s + t)^2) - ((4*I)*t*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
         (s*(s + t)^2) - ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{4}, -(t/s)])/
         (s*t*(s + t)^2) + (4*Pi*s*HPL[{2, 1}, -(t/s)])/(t*(s + t)^2) -
        ((4*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*(s - t)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*t*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*(s + t)^2) -
        ((4*I)*(s - t)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
        ((2*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{2, 2}, -(t/s)])/(s*t*(s + t)^2) +
        ((4*I)*(s - t)*HPL[{2, 1, 1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*t*Zeta[3])/(s*(s + t)^2) + (28*Pi*Zeta[3])/(3*t*(s + t)) +
        ((4*I)*t*HPL[{0}, s]*Zeta[3])/(s*(s + t)^2) +
        (((4*I)/3)*(7*s + 10*t)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)^2) +
        (((4*I)/3)*(13*s^2 + 20*s*t + 10*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
         (s*t*(s + t)^2)) + k[{1, 3}, {1, 3}]*((2*Pi^3)/(3*(s + t)^2) -
        ((4*I)*Pi^2)/(s^2 + s*t) + (((8*I)/45)*Pi^4)/(s*t + t^2) -
        ((I/90)*Pi^4*(16*s^2 + 16*s*t + 27*t^2))/(s*t*(s + t)^2) +
        ((2*I)*Pi^2*HPL[{0}, s])/(s^2 + s*t) -
        (Pi^3*(s^2 + s*t - 2*t^2)*HPL[{0}, s])/(3*s*t*(s + t)^2) +
        (2*Pi*HPL[{0}, s]^3)/(3*t*(s + t)) - (8*Pi*HPL[{0}, -(t/s)])/
         (s + t)^2 + ((2*I)*Pi^2*t*HPL[{0}, -(t/s)])/(s*(s + t)^2) -
        (Pi^3*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)^2) +
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s + t)^2 -
        ((I/3)*Pi^2*(s + 7*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)^2) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
         (s*t*(s + t)^2) + (((2*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/
         (s*(s + t)) + (2*Pi*HPL[{0}, -(t/s)]^2)/(s + t)^2 -
        ((4*I)*t*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) -
        ((I/6)*Pi^2*(s + 6*t)*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) +
        ((2*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/
         (s*t*(s + t)^2) + (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
        (((4*I)/3)*t*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^3)/(3*s*t*(s + t)^2) +
        (((2*I)/3)*(s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) +
        ((I/6)*(s - 2*t)*HPL[{0}, -(t/s)]^4)/(s*(s + t)^2) -
        ((2*I)*Pi^2*HPL[{1}, -(t/s)])/(s*t) + (Pi^3*(2*s^2 - s*t - t^2)*
          HPL[{1}, -(t/s)])/(3*s*t*(s + t)^2) - (8*Pi*HPL[{1}, -(t/s)])/
         (s*t + t^2) - (((7*I)/3)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
        (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t + t^2) +
        (2*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
        (((2*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*t) +
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 -
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        ((I/3)*Pi^2*(13*s^2 + 13*s*t + 6*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        (4*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
        ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) -
        ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s + t)^2 +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s*t*(s + t)^2) - ((2*I)*(s^2 + s*t + t^2)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
        (((2*I)/3)*(3*s^2 + 3*s*t + 2*t^2)*HPL[{0}, -(t/s)]^3*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) - ((4*I)*HPL[{1}, -(t/s)]^2)/
         (s*t) + (I*Pi^2*HPL[{1}, -(t/s)]^2)/(s*t) -
        (2*Pi*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) -
        (2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s*t*(s + t)^2) - ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/(s*t + t^2) - (I*(s^2 + s*t + t^2)*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)^2) -
        (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(s*t) + (2*Pi*HPL[{1}, -(t/s)]^3)/
         (3*s*(s + t)) - (((2*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*t) +
        (((2*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
        ((I/3)*HPL[{1}, -(t/s)]^4)/(s*t) - (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/
         (t*(s + t)^2) + ((2*I)*Pi^2*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)])/
         (s*t*(s + t)^2) - (4*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
        ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*(s + t)^2) +
        ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)^2) + ((2*I)*(2*s^2 + 2*s*t + t^2)*
          HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
        (4*Pi*s*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(t*(s + t)^2) +
        ((4*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*(s + t)^2) + (I*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)]^2)/
         (s*t*(s + t)^2) - (4*Pi*s*HPL[{3}, -(t/s)])/(t*(s + t)^2) -
        ((4*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*(s + t)^2) -
        ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{3}, -(t/s)])/
         (s*t*(s + t)^2) - ((4*I)*t*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
         (s*(s + t)^2) - ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{4}, -(t/s)])/
         (s*t*(s + t)^2) + (4*Pi*s*HPL[{2, 1}, -(t/s)])/(t*(s + t)^2) -
        ((4*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*(s - t)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*t*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*(s + t)^2) -
        ((4*I)*(s - t)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
        ((2*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{2, 2}, -(t/s)])/(s*t*(s + t)^2) +
        ((4*I)*(s - t)*HPL[{2, 1, 1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*t*Zeta[3])/(s*(s + t)^2) + (28*Pi*Zeta[3])/(3*t*(s + t)) +
        ((4*I)*t*HPL[{0}, s]*Zeta[3])/(s*(s + t)^2) +
        (((4*I)/3)*(7*s + 10*t)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)^2) +
        (((4*I)/3)*(13*s^2 + 20*s*t + 10*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
         (s*t*(s + t)^2)))

M1V[1, 3][2, 4] = (((2*I)*Pi^2)/s^2 + (4*Pi*HPL[{0}, s])/(t*(s + t)) +
      (4*Pi*HPL[{0}, -(t/s)])/(s*t) + ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
       (s*(s + t)) + ((2*I)*HPL[{0}, -(t/s)]^2)/s^2 +
      (4*Pi*HPL[{1}, -(t/s)])/(s*(s + t)) +
      ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
      ((4*I)*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s^2*t*(s + t)) + ((2*I)*HPL[{1}, -(t/s)]^2)/s^2)*k[{1, 2}, {1, 2}] +
    ((4*Pi*HPL[{0}, s])/(t*(s + t)) + (4*Pi*(s^2 + s*t + t^2)*
        HPL[{0}, -(t/s)])/(s*t*(s + t)^2) +
      ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
      ((2*I)*HPL[{0}, -(t/s)]^2)/(s + t)^2 + (4*Pi*HPL[{1}, -(t/s)])/
       (s*(s + t)) + ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
      ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2))*
     k[{1, 3}, {1, 3}] + ((4*Pi*HPL[{0}, s])/(t*(s + t)) +
      (4*Pi*HPL[{0}, -(t/s)])/(s*t) + ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
       (s*(s + t)) + (4*Pi*(s^2 + s*t + t^2)*HPL[{1}, -(t/s)])/
       (s*t^2*(s + t)) + ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
      ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
      ((2*I)*HPL[{1}, -(t/s)]^2)/t^2)*k[{1, 4}, {1, 4}] +
    ((4*Pi*HPL[{0}, s])/(t*(s + t)) + (4*Pi*HPL[{0}, -(t/s)])/(s*t) +
      ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
      (4*Pi*(s^2 + s*t + t^2)*HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
      ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
      ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
      ((2*I)*HPL[{1}, -(t/s)]^2)/t^2)*k[{2, 3}, {2, 3}] +
    ((4*Pi*HPL[{0}, s])/(t*(s + t)) + (4*Pi*(s^2 + s*t + t^2)*
        HPL[{0}, -(t/s)])/(s*t*(s + t)^2) +
      ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
      ((2*I)*HPL[{0}, -(t/s)]^2)/(s + t)^2 + (4*Pi*HPL[{1}, -(t/s)])/
       (s*(s + t)) + ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
      ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2))*
     k[{2, 4}, {2, 4}] + (((2*I)*Pi^2)/s^2 + (4*Pi*HPL[{0}, s])/(t*(s + t)) +
      (4*Pi*HPL[{0}, -(t/s)])/(s*t) + ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
       (s*(s + t)) + ((2*I)*HPL[{0}, -(t/s)]^2)/s^2 +
      (4*Pi*HPL[{1}, -(t/s)])/(s*(s + t)) +
      ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
      ((4*I)*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s^2*t*(s + t)) + ((2*I)*HPL[{1}, -(t/s)]^2)/s^2)*k[{3, 4}, {3, 4}] +
    (((-4*Pi)/(t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((4*I)*HPL[{1}, -(t/s)])/(s*t))*k[{1, 2}, {1, 2}] +
      ((-4*Pi)/(t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((4*I)*HPL[{1}, -(t/s)])/(s*t))*k[{1, 3}, {1, 3}] +
      ((-4*Pi)/(t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((4*I)*HPL[{1}, -(t/s)])/(s*t))*k[{1, 4}, {1, 4}] +
      ((-4*Pi)/(t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((4*I)*HPL[{1}, -(t/s)])/(s*t))*k[{2, 3}, {2, 3}] +
      ((-4*Pi)/(t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((4*I)*HPL[{1}, -(t/s)])/(s*t))*k[{2, 4}, {2, 4}] +
      ((-4*Pi)/(t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((4*I)*HPL[{1}, -(t/s)])/(s*t))*k[{3, 4}, {3, 4}])/ep +
    ep*(k[{1, 3}, {1, 3}]*(((-2*I)*Pi^2)/(s^2 + s*t) +
        (Pi^3*(s^2 + s*t - 2*t^2))/(3*s*t*(s + t)^2) - (2*Pi*HPL[{0}, s]^2)/
         (t*(s + t)) - (4*Pi*HPL[{0}, -(t/s)])/(s + t)^2 +
        ((I/3)*Pi^2*(s + 7*t)*HPL[{0}, -(t/s)])/(s*(s + t)^2) -
        (4*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
         (s*t*(s + t)^2) - ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
         (s*(s + t)) - ((2*I)*t*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) -
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s + t)^2 -
        (((2*I)/3)*(s - t)*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) +
        (((7*I)/3)*Pi^2*HPL[{1}, -(t/s)])/(s*t) - (4*Pi*HPL[{1}, -(t/s)])/
         (s*t + t^2) - (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        ((2*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (4*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)^2) - ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t + t^2) + ((2*I)*(s^2 + s*t + t^2)*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
        ((2*I)*HPL[{1}, -(t/s)]^2)/(s*t) + (2*Pi*HPL[{1}, -(t/s)]^2)/
         (s*(s + t)) + ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s*t + t^2) + (((2*I)/3)*HPL[{1}, -(t/s)]^3)/(s*t) +
        (4*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
        ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)^2) + ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{3}, -(t/s)])/
         (s*t*(s + t)^2) - ((4*I)*(s - t)*HPL[{2, 1}, -(t/s)])/
         (s*t*(s + t)) - ((4*I)*t*Zeta[3])/(s*(s + t)^2)) +
      k[{2, 4}, {2, 4}]*(((-2*I)*Pi^2)/(s^2 + s*t) +
        (Pi^3*(s^2 + s*t - 2*t^2))/(3*s*t*(s + t)^2) - (2*Pi*HPL[{0}, s]^2)/
         (t*(s + t)) - (4*Pi*HPL[{0}, -(t/s)])/(s + t)^2 +
        ((I/3)*Pi^2*(s + 7*t)*HPL[{0}, -(t/s)])/(s*(s + t)^2) -
        (4*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
         (s*t*(s + t)^2) - ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
         (s*(s + t)) - ((2*I)*t*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) -
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s + t)^2 -
        (((2*I)/3)*(s - t)*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) +
        (((7*I)/3)*Pi^2*HPL[{1}, -(t/s)])/(s*t) - (4*Pi*HPL[{1}, -(t/s)])/
         (s*t + t^2) - (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        ((2*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (4*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)^2) - ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t + t^2) + ((2*I)*(s^2 + s*t + t^2)*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
        ((2*I)*HPL[{1}, -(t/s)]^2)/(s*t) + (2*Pi*HPL[{1}, -(t/s)]^2)/
         (s*(s + t)) + ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s*t + t^2) + (((2*I)/3)*HPL[{1}, -(t/s)]^3)/(s*t) +
        (4*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
        ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)^2) + ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{3}, -(t/s)])/
         (s*t*(s + t)^2) - ((4*I)*(s - t)*HPL[{2, 1}, -(t/s)])/
         (s*t*(s + t)) - ((4*I)*t*Zeta[3])/(s*(s + t)^2)) +
      k[{1, 4}, {1, 4}]*(((2*I)*Pi^2)/(s*t) + (Pi^3*(s - 2*t))/
         (3*s*t*(s + t)) - (2*Pi*HPL[{0}, s]^2)/(t*(s + t)) +
        (((7*I)/3)*Pi^2*HPL[{0}, -(t/s)])/(s*(s + t)) +
        (4*Pi*HPL[{0}, -(t/s)])/(t*(s + t)) -
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*(s + t)) -
        (2*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + ((2*I)*HPL[{0}, -(t/s)]^2)/
         (s*(s + t)) + (((2*I)/3)*HPL[{0}, -(t/s)]^3)/(s*(s + t)) +
        (4*Pi*HPL[{1}, -(t/s)])/t^2 + ((I/3)*Pi^2*(6*s + 7*t)*
          HPL[{1}, -(t/s)])/(s*t^2) - (4*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]*
          HPL[{1}, -(t/s)])/(s*t^2*(s + t)) -
        ((2*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
        ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((2*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s*t^2) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) -
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/t^2 +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
        (((2*I)/3)*(2*s + t)*HPL[{1}, -(t/s)]^3)/(s*t^2) +
        (4*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
        ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*(s^2 + t^2)*HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) -
        ((4*I)*Zeta[3])/(s*(s + t))) + k[{2, 3}, {2, 3}]*
       (((2*I)*Pi^2)/(s*t) + (Pi^3*(s - 2*t))/(3*s*t*(s + t)) -
        (2*Pi*HPL[{0}, s]^2)/(t*(s + t)) + (((7*I)/3)*Pi^2*HPL[{0}, -(t/s)])/
         (s*(s + t)) + (4*Pi*HPL[{0}, -(t/s)])/(t*(s + t)) -
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*(s + t)) -
        (2*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + ((2*I)*HPL[{0}, -(t/s)]^2)/
         (s*(s + t)) + (((2*I)/3)*HPL[{0}, -(t/s)]^3)/(s*(s + t)) +
        (4*Pi*HPL[{1}, -(t/s)])/t^2 + ((I/3)*Pi^2*(6*s + 7*t)*
          HPL[{1}, -(t/s)])/(s*t^2) - (4*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]*
          HPL[{1}, -(t/s)])/(s*t^2*(s + t)) -
        ((2*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
        ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((2*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s*t^2) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) -
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/t^2 +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
        (((2*I)/3)*(2*s + t)*HPL[{1}, -(t/s)]^3)/(s*t^2) +
        (4*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
        ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*(s^2 + t^2)*HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) -
        ((4*I)*Zeta[3])/(s*(s + t))) + k[{1, 2}, {1, 2}]*
       (((2*I)*Pi^2)/s^2 + (Pi^3*(s - 2*t))/(3*s*t*(s + t)) -
        ((2*I)*Pi^2*HPL[{0}, s])/s^2 - (2*Pi*HPL[{0}, s]^2)/(t*(s + t)) +
        (4*Pi*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((I/3)*Pi^2*(s - 6*t)*HPL[{0}, -(t/s)])/(s^2*(s + t)) -
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*(s + t)) -
        (2*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + ((2*I)*t*HPL[{0}, -(t/s)]^2)/
         (s^2*(s + t)) - ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/s^2 -
        (((2*I)/3)*(s + 2*t)*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) +
        (4*Pi*HPL[{1}, -(t/s)])/(s*t) + ((I/3)*Pi^2*(7*s + 6*t)*
          HPL[{1}, -(t/s)])/(s^2*t) - (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s*(s + t)) - ((2*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        ((4*I)*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) + ((2*I)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s*t) + (2*Pi*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
        ((2*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s^2*t) -
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/s^2 +
        ((2*I)*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s^2*t*(s + t)) + (((2*I)/3)*(s + 2*t)*HPL[{1}, -(t/s)]^3)/(s^2*t) +
        (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2*t*(s + t)) + ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{3}, -(t/s)])/
         (s^2*t*(s + t)) - ((4*I)*(s^2 + t^2)*HPL[{2, 1}, -(t/s)])/
         (s^2*t*(s + t)) + ((4*I)*t*Zeta[3])/(s^2*(s + t))) +
      k[{3, 4}, {3, 4}]*(((2*I)*Pi^2)/s^2 + (Pi^3*(s - 2*t))/
         (3*s*t*(s + t)) - ((2*I)*Pi^2*HPL[{0}, s])/s^2 -
        (2*Pi*HPL[{0}, s]^2)/(t*(s + t)) + (4*Pi*HPL[{0}, -(t/s)])/
         (s*(s + t)) + ((I/3)*Pi^2*(s - 6*t)*HPL[{0}, -(t/s)])/
         (s^2*(s + t)) - (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*(s + t)) -
        (2*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + ((2*I)*t*HPL[{0}, -(t/s)]^2)/
         (s^2*(s + t)) - ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/s^2 -
        (((2*I)/3)*(s + 2*t)*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) +
        (4*Pi*HPL[{1}, -(t/s)])/(s*t) + ((I/3)*Pi^2*(7*s + 6*t)*
          HPL[{1}, -(t/s)])/(s^2*t) - (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s^2 + s*t) - ((2*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        ((4*I)*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) + ((2*I)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s*t) + (2*Pi*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
        ((2*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s^2*t) -
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/s^2 +
        ((2*I)*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s^2*t*(s + t)) + (((2*I)/3)*(s + 2*t)*HPL[{1}, -(t/s)]^3)/(s^2*t) +
        (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2*t*(s + t)) + ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{3}, -(t/s)])/
         (s^2*t*(s + t)) - ((4*I)*(s^2 + t^2)*HPL[{2, 1}, -(t/s)])/
         (s^2*t*(s + t)) + ((4*I)*t*Zeta[3])/(s^2*(s + t)))) +
    ep^2*(k[{1, 4}, {1, 4}]*(((4*I)*Pi^2)/(s*t) - (2*Pi^3)/(3*t*(s + t)) -
        ((I/90)*Pi^4*(16*s + 27*t))/(s*t*(s + t)) + (((8*I)/45)*Pi^4)/
         (s*t + t^2) - ((2*I)*Pi^2*HPL[{0}, s])/(s*t) -
        (Pi^3*(s - 2*t)*HPL[{0}, s])/(3*s*t*(s + t)) + (2*Pi*HPL[{0}, s]^3)/
         (3*t*(s + t)) - (Pi^3*HPL[{0}, -(t/s)])/(3*s*t) -
        ((2*I)*Pi^2*HPL[{0}, -(t/s)])/(s*(s + t)) + (8*Pi*HPL[{0}, -(t/s)])/
         (t*(s + t)) - (((7*I)/3)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/
         (s*(s + t)) - (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) +
        (2*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
        (((2*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((4*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) - (I*Pi^2*HPL[{0}, -(t/s)]^2)/
         (s*(s + t)) - (2*Pi*HPL[{0}, -(t/s)]^2)/(t*(s + t)) +
        (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        (2*Pi*HPL[{0}, -(t/s)]^3)/(3*s*t) - (((4*I)/3)*HPL[{0}, -(t/s)]^3)/
         (s*(s + t)) - (((2*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/
         (s*(s + t)) - ((I/3)*HPL[{0}, -(t/s)]^4)/(s*(s + t)) +
        (8*Pi*HPL[{1}, -(t/s)])/t^2 + ((2*I)*Pi^2*(s + t)*HPL[{1}, -(t/s)])/
         (s*t^2) - (Pi^3*(3*s^2 + s*t + t^2)*HPL[{1}, -(t/s)])/
         (3*s*t^2*(s + t)) - (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/t^2 -
        ((I/3)*Pi^2*(6*s + 7*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t^2) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/
         (s*t^2*(s + t)) + (((2*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) -
        ((I/3)*Pi^2*(13*s + 6*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t) + (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t) + ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(t*(s + t)) + (2*Pi*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s*t) + ((2*I)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(t*(s + t)) - ((2*I)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
        (((2*I)/3)*(3*s + 2*t)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + (2*Pi*HPL[{1}, -(t/s)]^2)/t^2 +
        ((4*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s*t^2) +
        ((I/6)*Pi^2*(5*s + 6*t)*HPL[{1}, -(t/s)]^2)/(s*t^2) -
        ((2*I)*(s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t^2) -
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/
         (s*t^2*(s + t)) + (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/t^2 +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) +
        (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
        (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
        (((4*I)/3)*(s + t)*HPL[{1}, -(t/s)]^3)/(s*t^2) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{1}, -(t/s)]^3)/(3*s*t^2*(s + t)) -
        (((2*I)/3)*(2*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*t^2) +
        (((2*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
        ((I/6)*(3*s + 2*t)*HPL[{1}, -(t/s)]^4)/(s*t^2) +
        (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(t^2*(s + t)) +
        ((2*I)*Pi^2*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
        (4*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*HPL[{2}, -(t/s)])/
         (s*t^2*(s + t)) - ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)) + ((4*I)*(2*s + t)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        ((2*I)*(2*s + t)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        (4*Pi*s*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(t^2*(s + t)) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2 + s*t) + (I*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)]^2)/
         (s*t^2*(s + t)) + (4*Pi*s*HPL[{3}, -(t/s)])/(t^2*(s + t)) +
        ((4*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(2*s + t)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s^2 + s*t) -
        ((4*I)*(2*s + t)*HPL[{4}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s*t^2) -
        (4*Pi*s*HPL[{2, 1}, -(t/s)])/(t^2*(s + t)) -
        ((4*I)*(s^2 + t^2)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*(s^2 + t^2)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s*t^2*(s + t)) - ((2*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{2, 2}, -(t/s)])/
         (s*t^2*(s + t)) - ((4*I)*(s^2 + t^2)*HPL[{2, 1, 1}, -(t/s)])/
         (s*t^2*(s + t)) + ((4*I)*Zeta[3])/(s*(s + t)) +
        (28*Pi*Zeta[3])/(3*t*(s + t)) + ((4*I)*HPL[{0}, s]*Zeta[3])/
         (s*(s + t)) + (((40*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) +
        (((4*I)/3)*(13*s + 10*t)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t*(s + t))) +
      k[{2, 3}, {2, 3}]*(((4*I)*Pi^2)/(s*t) - (2*Pi^3)/(3*t*(s + t)) -
        ((I/90)*Pi^4*(16*s + 27*t))/(s*t*(s + t)) + (((8*I)/45)*Pi^4)/
         (s*t + t^2) - ((2*I)*Pi^2*HPL[{0}, s])/(s*t) -
        (Pi^3*(s - 2*t)*HPL[{0}, s])/(3*s*t*(s + t)) + (2*Pi*HPL[{0}, s]^3)/
         (3*t*(s + t)) - (Pi^3*HPL[{0}, -(t/s)])/(3*s*t) -
        ((2*I)*Pi^2*HPL[{0}, -(t/s)])/(s*(s + t)) + (8*Pi*HPL[{0}, -(t/s)])/
         (t*(s + t)) - (((7*I)/3)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/
         (s*(s + t)) - (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) +
        (2*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
        (((2*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((4*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) - (I*Pi^2*HPL[{0}, -(t/s)]^2)/
         (s*(s + t)) - (2*Pi*HPL[{0}, -(t/s)]^2)/(t*(s + t)) +
        (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        (2*Pi*HPL[{0}, -(t/s)]^3)/(3*s*t) - (((4*I)/3)*HPL[{0}, -(t/s)]^3)/
         (s*(s + t)) - (((2*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/
         (s*(s + t)) - ((I/3)*HPL[{0}, -(t/s)]^4)/(s*(s + t)) +
        (8*Pi*HPL[{1}, -(t/s)])/t^2 + ((2*I)*Pi^2*(s + t)*HPL[{1}, -(t/s)])/
         (s*t^2) - (Pi^3*(3*s^2 + s*t + t^2)*HPL[{1}, -(t/s)])/
         (3*s*t^2*(s + t)) - (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/t^2 -
        ((I/3)*Pi^2*(6*s + 7*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t^2) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/
         (s*t^2*(s + t)) + (((2*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) -
        ((I/3)*Pi^2*(13*s + 6*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t) + (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t) + ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(t*(s + t)) + (2*Pi*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s*t) + ((2*I)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(t*(s + t)) - ((2*I)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
        (((2*I)/3)*(3*s + 2*t)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + (2*Pi*HPL[{1}, -(t/s)]^2)/t^2 +
        ((4*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s*t^2) +
        ((I/6)*Pi^2*(5*s + 6*t)*HPL[{1}, -(t/s)]^2)/(s*t^2) -
        ((2*I)*(s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t^2) -
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/
         (s*t^2*(s + t)) + (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/t^2 +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) +
        (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
        (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
        (((4*I)/3)*(s + t)*HPL[{1}, -(t/s)]^3)/(s*t^2) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{1}, -(t/s)]^3)/(3*s*t^2*(s + t)) -
        (((2*I)/3)*(2*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*t^2) +
        (((2*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
        ((I/6)*(3*s + 2*t)*HPL[{1}, -(t/s)]^4)/(s*t^2) +
        (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(t^2*(s + t)) +
        ((2*I)*Pi^2*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
        (4*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*HPL[{2}, -(t/s)])/
         (s*t^2*(s + t)) - ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)) + ((4*I)*(2*s + t)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        ((2*I)*(2*s + t)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        (4*Pi*s*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(t^2*(s + t)) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2 + s*t) + (I*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)]^2)/
         (s*t^2*(s + t)) + (4*Pi*s*HPL[{3}, -(t/s)])/(t^2*(s + t)) +
        ((4*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(2*s + t)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s^2 + s*t) -
        ((4*I)*(2*s + t)*HPL[{4}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s*t^2) -
        (4*Pi*s*HPL[{2, 1}, -(t/s)])/(t^2*(s + t)) -
        ((4*I)*(s^2 + t^2)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*(s^2 + t^2)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s*t^2*(s + t)) - ((2*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{2, 2}, -(t/s)])/
         (s*t^2*(s + t)) - ((4*I)*(s^2 + t^2)*HPL[{2, 1, 1}, -(t/s)])/
         (s*t^2*(s + t)) + ((4*I)*Zeta[3])/(s*(s + t)) +
        (28*Pi*Zeta[3])/(3*t*(s + t)) + ((4*I)*HPL[{0}, s]*Zeta[3])/
         (s*(s + t)) + (((40*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) +
        (((4*I)/3)*(13*s + 10*t)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t*(s + t))) +
      k[{1, 2}, {1, 2}]*(((4*I)*Pi^2)/s^2 - (2*Pi^3)/(3*s*(s + t)) +
        (((8*I)/45)*Pi^4*(s^2 + s*t + t^2))/(s^2*t*(s + t)) -
        ((I/90)*Pi^4*(16*s^2 + 46*s*t + 19*t^2))/(s^2*t*(s + t)) -
        ((2*I)*Pi^2*HPL[{0}, s])/s^2 - (Pi^3*(s - 2*t)*HPL[{0}, s])/
         (3*s*t*(s + t)) + (I*Pi^2*HPL[{0}, s]^2)/s^2 +
        (2*Pi*HPL[{0}, s]^3)/(3*t*(s + t)) - (Pi^3*HPL[{0}, -(t/s)])/
         (3*s*t) + (8*Pi*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((2*I)*Pi^2*t*HPL[{0}, -(t/s)])/(s^2*(s + t)) -
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((I/3)*Pi^2*(s - 6*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2*(s + t)) +
        (2*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
        (((2*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*(s + t)) -
        (2*Pi*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        ((I/6)*Pi^2*(s - 5*t)*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
        ((4*I)*t*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
        (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
        ((2*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
        (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/s^2 + (2*Pi*HPL[{0}, -(t/s)]^3)/
         (3*s*t) - (((4*I)/3)*t*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) +
        (((2*I)/3)*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) +
        ((I/6)*(s + 3*t)*HPL[{0}, -(t/s)]^4)/(s^2*(s + t)) +
        (8*Pi*HPL[{1}, -(t/s)])/(s*t) + (Pi^3*(2*s - t)*HPL[{1}, -(t/s)])/
         (3*s*t*(s + t)) + ((2*I)*Pi^2*(s + t)*HPL[{1}, -(t/s)])/(s^2*t) -
        (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
        ((I/3)*Pi^2*(7*s + 6*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2*t) +
        (2*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        (((2*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*(s + t)) -
        ((I/3)*Pi^2*(13*s^2 + 13*s*t + 7*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
        ((2*I)*(s^2 + s*t + t^2)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
        (2*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
        (((2*I)/3)*(3*s^2 + 3*s*t + t^2)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
         (s^2*t*(s + t)) + (2*Pi*HPL[{1}, -(t/s)]^2)/(s*t) +
        ((4*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s^2*t) +
        ((I/6)*Pi^2*(6*s + 5*t)*HPL[{1}, -(t/s)]^2)/(s^2*t) -
        (2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
        ((2*I)*(s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2*t) +
        (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/s^2 +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 +
        (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((2*I)*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/(s^2*t*(s + t)) -
        (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
        (2*Pi*HPL[{1}, -(t/s)]^3)/(3*s*(s + t)) +
        (((4*I)/3)*(s + t)*HPL[{1}, -(t/s)]^3)/(s^2*t) -
        (((2*I)/3)*(s + 2*t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s^2*t) +
        (((2*I)/3)*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
         (s^2*t*(s + t)) + ((I/6)*(2*s + 3*t)*HPL[{1}, -(t/s)]^4)/(s^2*t) +
        (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        ((2*I)*Pi^2*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        (4*Pi*(s + 2*t)*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*(s + t)) +
        ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s^2*t*(s + t)) + ((2*I)*(2*s^2 + 2*s*t + t^2)*
          HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s^2*t*(s + t)) -
        (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) -
        ((4*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2*(s + t)) + (I*(s + 2*t)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)) -
        (4*Pi*HPL[{3}, -(t/s)])/(t*(s + t)) +
        ((4*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s^2*(s + t)) -
        ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{3}, -(t/s)])/
         (s^2*t*(s + t)) + ((4*I)*t*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
         (s^2*(s + t)) - ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{4}, -(t/s)])/
         (s^2*t*(s + t)) + ((4*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s^2*t) +
        (4*Pi*HPL[{2, 1}, -(t/s)])/(t*(s + t)) +
        ((4*I)*(s^2 + t^2)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) +
        ((4*I)*t*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s^2*(s + t)) -
        ((4*I)*(s^2 + t^2)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s^2*t*(s + t)) - ((2*I)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/
         (s*t*(s + t)) + ((4*I)*(s^2 + t^2)*HPL[{2, 1, 1}, -(t/s)])/
         (s^2*t*(s + t)) + (28*Pi*Zeta[3])/(3*t*(s + t)) +
        ((4*I)*t*Zeta[3])/(s^2*(s + t)) - ((4*I)*t*HPL[{0}, s]*Zeta[3])/
         (s^2*(s + t)) + (((4*I)/3)*(7*s - 3*t)*HPL[{0}, -(t/s)]*Zeta[3])/
         (s^2*(s + t)) + (((4*I)/3)*(13*s^2 + 13*s*t + 3*t^2)*
          HPL[{1}, -(t/s)]*Zeta[3])/(s^2*t*(s + t))) +
      k[{3, 4}, {3, 4}]*(((4*I)*Pi^2)/s^2 - (2*Pi^3)/(3*s*(s + t)) +
        (((8*I)/45)*Pi^4*(s^2 + s*t + t^2))/(s^2*t*(s + t)) -
        ((I/90)*Pi^4*(16*s^2 + 46*s*t + 19*t^2))/(s^2*t*(s + t)) -
        ((2*I)*Pi^2*HPL[{0}, s])/s^2 - (Pi^3*(s - 2*t)*HPL[{0}, s])/
         (3*s*t*(s + t)) + (I*Pi^2*HPL[{0}, s]^2)/s^2 +
        (2*Pi*HPL[{0}, s]^3)/(3*t*(s + t)) - (Pi^3*HPL[{0}, -(t/s)])/
         (3*s*t) + (8*Pi*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((2*I)*Pi^2*t*HPL[{0}, -(t/s)])/(s^2*(s + t)) -
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((I/3)*Pi^2*(s - 6*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2*(s + t)) +
        (2*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
        (((2*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*(s + t)) -
        (2*Pi*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        ((I/6)*Pi^2*(s - 5*t)*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
        ((4*I)*t*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
        (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
        ((2*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
        (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/s^2 + (2*Pi*HPL[{0}, -(t/s)]^3)/
         (3*s*t) - (((4*I)/3)*t*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) +
        (((2*I)/3)*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) +
        ((I/6)*(s + 3*t)*HPL[{0}, -(t/s)]^4)/(s^2*(s + t)) +
        (8*Pi*HPL[{1}, -(t/s)])/(s*t) + (Pi^3*(2*s - t)*HPL[{1}, -(t/s)])/
         (3*s*t*(s + t)) + ((2*I)*Pi^2*(s + t)*HPL[{1}, -(t/s)])/(s^2*t) -
        (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
        ((I/3)*Pi^2*(7*s + 6*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2*t) +
        (2*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        (((2*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*(s + t)) -
        ((I/3)*Pi^2*(13*s^2 + 13*s*t + 7*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
        ((2*I)*(s^2 + s*t + t^2)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
        (2*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
        (((2*I)/3)*(3*s^2 + 3*s*t + t^2)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
         (s^2*t*(s + t)) + (2*Pi*HPL[{1}, -(t/s)]^2)/(s*t) +
        ((4*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s^2*t) +
        ((I/6)*Pi^2*(6*s + 5*t)*HPL[{1}, -(t/s)]^2)/(s^2*t) -
        (2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
        ((2*I)*(s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2*t) +
        (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/s^2 +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 +
        (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((2*I)*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/(s^2*t*(s + t)) -
        (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
        (2*Pi*HPL[{1}, -(t/s)]^3)/(3*s*(s + t)) +
        (((4*I)/3)*(s + t)*HPL[{1}, -(t/s)]^3)/(s^2*t) -
        (((2*I)/3)*(s + 2*t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s^2*t) +
        (((2*I)/3)*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
         (s^2*t*(s + t)) + ((I/6)*(2*s + 3*t)*HPL[{1}, -(t/s)]^4)/(s^2*t) +
        (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        ((2*I)*Pi^2*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        (4*Pi*(s + 2*t)*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*(s + t)) +
        ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s^2*t*(s + t)) + ((2*I)*(2*s^2 + 2*s*t + t^2)*
          HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s^2*t*(s + t)) -
        (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) -
        ((4*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2*(s + t)) + (I*(s + 2*t)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)) -
        (4*Pi*HPL[{3}, -(t/s)])/(t*(s + t)) +
        ((4*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s^2*(s + t)) -
        ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{3}, -(t/s)])/
         (s^2*t*(s + t)) + ((4*I)*t*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
         (s^2*(s + t)) - ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{4}, -(t/s)])/
         (s^2*t*(s + t)) + ((4*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s^2*t) +
        (4*Pi*HPL[{2, 1}, -(t/s)])/(t*(s + t)) +
        ((4*I)*(s^2 + t^2)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) +
        ((4*I)*t*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s^2*(s + t)) -
        ((4*I)*(s^2 + t^2)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s^2*t*(s + t)) - ((2*I)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/
         (s*t*(s + t)) + ((4*I)*(s^2 + t^2)*HPL[{2, 1, 1}, -(t/s)])/
         (s^2*t*(s + t)) + (28*Pi*Zeta[3])/(3*t*(s + t)) +
        ((4*I)*t*Zeta[3])/(s^2*(s + t)) - ((4*I)*t*HPL[{0}, s]*Zeta[3])/
         (s^2*(s + t)) + (((4*I)/3)*(7*s - 3*t)*HPL[{0}, -(t/s)]*Zeta[3])/
         (s^2*(s + t)) + (((4*I)/3)*(13*s^2 + 13*s*t + 3*t^2)*
          HPL[{1}, -(t/s)]*Zeta[3])/(s^2*t*(s + t))) +
      k[{2, 4}, {2, 4}]*((2*Pi^3)/(3*(s + t)^2) - ((4*I)*Pi^2)/(s^2 + s*t) +
        (((8*I)/45)*Pi^4)/(s*t + t^2) -
        ((I/90)*Pi^4*(16*s^2 + 16*s*t + 27*t^2))/(s*t*(s + t)^2) +
        ((2*I)*Pi^2*HPL[{0}, s])/(s^2 + s*t) -
        (Pi^3*(s^2 + s*t - 2*t^2)*HPL[{0}, s])/(3*s*t*(s + t)^2) +
        (2*Pi*HPL[{0}, s]^3)/(3*t*(s + t)) - (8*Pi*HPL[{0}, -(t/s)])/
         (s + t)^2 + ((2*I)*Pi^2*t*HPL[{0}, -(t/s)])/(s*(s + t)^2) -
        (Pi^3*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)^2) +
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s + t)^2 -
        ((I/3)*Pi^2*(s + 7*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)^2) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
         (s*t*(s + t)^2) + (((2*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/
         (s*(s + t)) + (2*Pi*HPL[{0}, -(t/s)]^2)/(s + t)^2 -
        ((4*I)*t*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) -
        ((I/6)*Pi^2*(s + 6*t)*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) +
        ((2*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/
         (s*t*(s + t)^2) + (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
        (((4*I)/3)*t*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^3)/(3*s*t*(s + t)^2) +
        (((2*I)/3)*(s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) +
        ((I/6)*(s - 2*t)*HPL[{0}, -(t/s)]^4)/(s*(s + t)^2) -
        ((2*I)*Pi^2*HPL[{1}, -(t/s)])/(s*t) + (Pi^3*(2*s^2 - s*t - t^2)*
          HPL[{1}, -(t/s)])/(3*s*t*(s + t)^2) - (8*Pi*HPL[{1}, -(t/s)])/
         (s*t + t^2) - (((7*I)/3)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
        (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t + t^2) +
        (2*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        (((2*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*t) +
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 -
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        ((I/3)*Pi^2*(13*s^2 + 13*s*t + 6*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        (4*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
        ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) -
        ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s + t)^2 +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s*t*(s + t)^2) - ((2*I)*(s^2 + s*t + t^2)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
        (((2*I)/3)*(3*s^2 + 3*s*t + 2*t^2)*HPL[{0}, -(t/s)]^3*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) - ((4*I)*HPL[{1}, -(t/s)]^2)/
         (s*t) + (I*Pi^2*HPL[{1}, -(t/s)]^2)/(s*t) -
        (2*Pi*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) -
        (2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s*t*(s + t)^2) - ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/(s*t + t^2) - (I*(s^2 + s*t + t^2)*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)^2) -
        (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(s*t) + (2*Pi*HPL[{1}, -(t/s)]^3)/
         (3*s*(s + t)) - (((2*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*t) +
        (((2*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
        ((I/3)*HPL[{1}, -(t/s)]^4)/(s*t) - (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/
         (t*(s + t)^2) + ((2*I)*Pi^2*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)])/
         (s*t*(s + t)^2) - (4*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
        ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*(s + t)^2) +
        ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)^2) + ((2*I)*(2*s^2 + 2*s*t + t^2)*
          HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
        (4*Pi*s*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(t*(s + t)^2) +
        ((4*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*(s + t)^2) + (I*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)]^2)/
         (s*t*(s + t)^2) - (4*Pi*s*HPL[{3}, -(t/s)])/(t*(s + t)^2) -
        ((4*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*(s + t)^2) -
        ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{3}, -(t/s)])/
         (s*t*(s + t)^2) - ((4*I)*t*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
         (s*(s + t)^2) - ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{4}, -(t/s)])/
         (s*t*(s + t)^2) + (4*Pi*s*HPL[{2, 1}, -(t/s)])/(t*(s + t)^2) -
        ((4*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*(s - t)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*t*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*(s + t)^2) -
        ((4*I)*(s - t)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
        ((2*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{2, 2}, -(t/s)])/(s*t*(s + t)^2) +
        ((4*I)*(s - t)*HPL[{2, 1, 1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*t*Zeta[3])/(s*(s + t)^2) + (28*Pi*Zeta[3])/(3*t*(s + t)) +
        ((4*I)*t*HPL[{0}, s]*Zeta[3])/(s*(s + t)^2) +
        (((4*I)/3)*(7*s + 10*t)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)^2) +
        (((4*I)/3)*(13*s^2 + 20*s*t + 10*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
         (s*t*(s + t)^2)) + k[{1, 3}, {1, 3}]*((2*Pi^3)/(3*(s + t)^2) -
        ((4*I)*Pi^2)/(s^2 + s*t) + (((8*I)/45)*Pi^4)/(s*t + t^2) -
        ((I/90)*Pi^4*(16*s^2 + 16*s*t + 27*t^2))/(s*t*(s + t)^2) +
        ((2*I)*Pi^2*HPL[{0}, s])/(s^2 + s*t) -
        (Pi^3*(s^2 + s*t - 2*t^2)*HPL[{0}, s])/(3*s*t*(s + t)^2) +
        (2*Pi*HPL[{0}, s]^3)/(3*t*(s + t)) - (8*Pi*HPL[{0}, -(t/s)])/
         (s + t)^2 + ((2*I)*Pi^2*t*HPL[{0}, -(t/s)])/(s*(s + t)^2) -
        (Pi^3*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)^2) +
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s + t)^2 -
        ((I/3)*Pi^2*(s + 7*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)^2) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
         (s*t*(s + t)^2) + (((2*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/
         (s*(s + t)) + (2*Pi*HPL[{0}, -(t/s)]^2)/(s + t)^2 -
        ((4*I)*t*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) -
        ((I/6)*Pi^2*(s + 6*t)*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) +
        ((2*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/
         (s*t*(s + t)^2) + (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
        (((4*I)/3)*t*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^3)/(3*s*t*(s + t)^2) +
        (((2*I)/3)*(s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) +
        ((I/6)*(s - 2*t)*HPL[{0}, -(t/s)]^4)/(s*(s + t)^2) -
        ((2*I)*Pi^2*HPL[{1}, -(t/s)])/(s*t) + (Pi^3*(2*s^2 - s*t - t^2)*
          HPL[{1}, -(t/s)])/(3*s*t*(s + t)^2) - (8*Pi*HPL[{1}, -(t/s)])/
         (s*t + t^2) - (((7*I)/3)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
        (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t + t^2) +
        (2*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        (((2*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*t) +
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 -
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        ((I/3)*Pi^2*(13*s^2 + 13*s*t + 6*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        (4*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
        ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) -
        ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s + t)^2 +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s*t*(s + t)^2) - ((2*I)*(s^2 + s*t + t^2)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
        (((2*I)/3)*(3*s^2 + 3*s*t + 2*t^2)*HPL[{0}, -(t/s)]^3*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) - ((4*I)*HPL[{1}, -(t/s)]^2)/
         (s*t) + (I*Pi^2*HPL[{1}, -(t/s)]^2)/(s*t) -
        (2*Pi*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) -
        (2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s*t*(s + t)^2) - ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/(s*t + t^2) - (I*(s^2 + s*t + t^2)*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)^2) -
        (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(s*t) + (2*Pi*HPL[{1}, -(t/s)]^3)/
         (3*s*(s + t)) - (((2*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*t) +
        (((2*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
        ((I/3)*HPL[{1}, -(t/s)]^4)/(s*t) - (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/
         (t*(s + t)^2) + ((2*I)*Pi^2*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)])/
         (s*t*(s + t)^2) - (4*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
        ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*(s + t)^2) +
        ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)^2) + ((2*I)*(2*s^2 + 2*s*t + t^2)*
          HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
        (4*Pi*s*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(t*(s + t)^2) +
        ((4*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*(s + t)^2) + (I*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)]^2)/
         (s*t*(s + t)^2) - (4*Pi*s*HPL[{3}, -(t/s)])/(t*(s + t)^2) -
        ((4*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*(s + t)^2) -
        ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{3}, -(t/s)])/
         (s*t*(s + t)^2) - ((4*I)*t*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
         (s*(s + t)^2) - ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{4}, -(t/s)])/
         (s*t*(s + t)^2) + (4*Pi*s*HPL[{2, 1}, -(t/s)])/(t*(s + t)^2) -
        ((4*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*(s - t)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*t*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*(s + t)^2) -
        ((4*I)*(s - t)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
        ((2*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{2, 2}, -(t/s)])/(s*t*(s + t)^2) +
        ((4*I)*(s - t)*HPL[{2, 1, 1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*t*Zeta[3])/(s*(s + t)^2) + (28*Pi*Zeta[3])/(3*t*(s + t)) +
        ((4*I)*t*HPL[{0}, s]*Zeta[3])/(s*(s + t)^2) +
        (((4*I)/3)*(7*s + 10*t)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)^2) +
        (((4*I)/3)*(13*s^2 + 20*s*t + 10*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
         (s*t*(s + t)^2)))

M1V[1, 4][2, 3] = (((2*I)*Pi^2)/s^2 + (4*Pi*HPL[{0}, s])/(t*(s + t)) +
      (4*Pi*HPL[{0}, -(t/s)])/(s*t) + ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
       (s*(s + t)) + ((2*I)*HPL[{0}, -(t/s)]^2)/s^2 +
      (4*Pi*HPL[{1}, -(t/s)])/(s*(s + t)) +
      ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
      ((4*I)*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s^2*t*(s + t)) + ((2*I)*HPL[{1}, -(t/s)]^2)/s^2)*k[{1, 2}, {1, 2}] +
    ((4*Pi*HPL[{0}, s])/(t*(s + t)) + (4*Pi*(s^2 + s*t + t^2)*
        HPL[{0}, -(t/s)])/(s*t*(s + t)^2) +
      ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
      ((2*I)*HPL[{0}, -(t/s)]^2)/(s + t)^2 + (4*Pi*HPL[{1}, -(t/s)])/
       (s*(s + t)) + ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
      ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2))*
     k[{1, 3}, {1, 3}] + ((4*Pi*HPL[{0}, s])/(t*(s + t)) +
      (4*Pi*HPL[{0}, -(t/s)])/(s*t) + ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
       (s*(s + t)) + (4*Pi*(s^2 + s*t + t^2)*HPL[{1}, -(t/s)])/
       (s*t^2*(s + t)) + ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
      ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
      ((2*I)*HPL[{1}, -(t/s)]^2)/t^2)*k[{1, 4}, {1, 4}] +
    ((4*Pi*HPL[{0}, s])/(t*(s + t)) + (4*Pi*HPL[{0}, -(t/s)])/(s*t) +
      ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
      (4*Pi*(s^2 + s*t + t^2)*HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
      ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
      ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
      ((2*I)*HPL[{1}, -(t/s)]^2)/t^2)*k[{2, 3}, {2, 3}] +
    ((4*Pi*HPL[{0}, s])/(t*(s + t)) + (4*Pi*(s^2 + s*t + t^2)*
        HPL[{0}, -(t/s)])/(s*t*(s + t)^2) +
      ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
      ((2*I)*HPL[{0}, -(t/s)]^2)/(s + t)^2 + (4*Pi*HPL[{1}, -(t/s)])/
       (s*(s + t)) + ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
      ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2))*
     k[{2, 4}, {2, 4}] + (((2*I)*Pi^2)/s^2 + (4*Pi*HPL[{0}, s])/(t*(s + t)) +
      (4*Pi*HPL[{0}, -(t/s)])/(s*t) + ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
       (s*(s + t)) + ((2*I)*HPL[{0}, -(t/s)]^2)/s^2 +
      (4*Pi*HPL[{1}, -(t/s)])/(s*(s + t)) +
      ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
      ((4*I)*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s^2*t*(s + t)) + ((2*I)*HPL[{1}, -(t/s)]^2)/s^2)*k[{3, 4}, {3, 4}] +
    (((-4*Pi)/(t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((4*I)*HPL[{1}, -(t/s)])/(s*t))*k[{1, 2}, {1, 2}] +
      ((-4*Pi)/(t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((4*I)*HPL[{1}, -(t/s)])/(s*t))*k[{1, 3}, {1, 3}] +
      ((-4*Pi)/(t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((4*I)*HPL[{1}, -(t/s)])/(s*t))*k[{1, 4}, {1, 4}] +
      ((-4*Pi)/(t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((4*I)*HPL[{1}, -(t/s)])/(s*t))*k[{2, 3}, {2, 3}] +
      ((-4*Pi)/(t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((4*I)*HPL[{1}, -(t/s)])/(s*t))*k[{2, 4}, {2, 4}] +
      ((-4*Pi)/(t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((4*I)*HPL[{1}, -(t/s)])/(s*t))*k[{3, 4}, {3, 4}])/ep +
    ep*(k[{1, 3}, {1, 3}]*(((-2*I)*Pi^2)/(s^2 + s*t) +
        (Pi^3*(s^2 + s*t - 2*t^2))/(3*s*t*(s + t)^2) - (2*Pi*HPL[{0}, s]^2)/
         (t*(s + t)) - (4*Pi*HPL[{0}, -(t/s)])/(s + t)^2 +
        ((I/3)*Pi^2*(s + 7*t)*HPL[{0}, -(t/s)])/(s*(s + t)^2) -
        (4*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
         (s*t*(s + t)^2) - ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
         (s*(s + t)) - ((2*I)*t*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) -
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s + t)^2 -
        (((2*I)/3)*(s - t)*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) +
        (((7*I)/3)*Pi^2*HPL[{1}, -(t/s)])/(s*t) - (4*Pi*HPL[{1}, -(t/s)])/
         (s*t + t^2) - (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        ((2*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (4*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)^2) - ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t + t^2) + ((2*I)*(s^2 + s*t + t^2)*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
        ((2*I)*HPL[{1}, -(t/s)]^2)/(s*t) + (2*Pi*HPL[{1}, -(t/s)]^2)/
         (s*(s + t)) + ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s*t + t^2) + (((2*I)/3)*HPL[{1}, -(t/s)]^3)/(s*t) +
        (4*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
        ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)^2) + ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{3}, -(t/s)])/
         (s*t*(s + t)^2) - ((4*I)*(s - t)*HPL[{2, 1}, -(t/s)])/
         (s*t*(s + t)) - ((4*I)*t*Zeta[3])/(s*(s + t)^2)) +
      k[{2, 4}, {2, 4}]*(((-2*I)*Pi^2)/(s^2 + s*t) +
        (Pi^3*(s^2 + s*t - 2*t^2))/(3*s*t*(s + t)^2) - (2*Pi*HPL[{0}, s]^2)/
         (t*(s + t)) - (4*Pi*HPL[{0}, -(t/s)])/(s + t)^2 +
        ((I/3)*Pi^2*(s + 7*t)*HPL[{0}, -(t/s)])/(s*(s + t)^2) -
        (4*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
         (s*t*(s + t)^2) - ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
         (s*(s + t)) - ((2*I)*t*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) -
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s + t)^2 -
        (((2*I)/3)*(s - t)*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) +
        (((7*I)/3)*Pi^2*HPL[{1}, -(t/s)])/(s*t) - (4*Pi*HPL[{1}, -(t/s)])/
         (s*t + t^2) - (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        ((2*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (4*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)^2) - ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t + t^2) + ((2*I)*(s^2 + s*t + t^2)*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
        ((2*I)*HPL[{1}, -(t/s)]^2)/(s*t) + (2*Pi*HPL[{1}, -(t/s)]^2)/
         (s*(s + t)) + ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s*t + t^2) + (((2*I)/3)*HPL[{1}, -(t/s)]^3)/(s*t) +
        (4*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
        ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)^2) + ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{3}, -(t/s)])/
         (s*t*(s + t)^2) - ((4*I)*(s - t)*HPL[{2, 1}, -(t/s)])/
         (s*t*(s + t)) - ((4*I)*t*Zeta[3])/(s*(s + t)^2)) +
      k[{1, 4}, {1, 4}]*(((2*I)*Pi^2)/(s*t) + (Pi^3*(s - 2*t))/
         (3*s*t*(s + t)) - (2*Pi*HPL[{0}, s]^2)/(t*(s + t)) +
        (((7*I)/3)*Pi^2*HPL[{0}, -(t/s)])/(s*(s + t)) +
        (4*Pi*HPL[{0}, -(t/s)])/(t*(s + t)) -
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*(s + t)) -
        (2*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + ((2*I)*HPL[{0}, -(t/s)]^2)/
         (s*(s + t)) + (((2*I)/3)*HPL[{0}, -(t/s)]^3)/(s*(s + t)) +
        (4*Pi*HPL[{1}, -(t/s)])/t^2 + ((I/3)*Pi^2*(6*s + 7*t)*
          HPL[{1}, -(t/s)])/(s*t^2) - (4*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]*
          HPL[{1}, -(t/s)])/(s*t^2*(s + t)) -
        ((2*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
        ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((2*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s*t^2) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) -
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/t^2 +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
        (((2*I)/3)*(2*s + t)*HPL[{1}, -(t/s)]^3)/(s*t^2) +
        (4*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
        ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*(s^2 + t^2)*HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) -
        ((4*I)*Zeta[3])/(s*(s + t))) + k[{2, 3}, {2, 3}]*
       (((2*I)*Pi^2)/(s*t) + (Pi^3*(s - 2*t))/(3*s*t*(s + t)) -
        (2*Pi*HPL[{0}, s]^2)/(t*(s + t)) + (((7*I)/3)*Pi^2*HPL[{0}, -(t/s)])/
         (s*(s + t)) + (4*Pi*HPL[{0}, -(t/s)])/(t*(s + t)) -
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*(s + t)) -
        (2*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + ((2*I)*HPL[{0}, -(t/s)]^2)/
         (s*(s + t)) + (((2*I)/3)*HPL[{0}, -(t/s)]^3)/(s*(s + t)) +
        (4*Pi*HPL[{1}, -(t/s)])/t^2 + ((I/3)*Pi^2*(6*s + 7*t)*
          HPL[{1}, -(t/s)])/(s*t^2) - (4*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]*
          HPL[{1}, -(t/s)])/(s*t^2*(s + t)) -
        ((2*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
        ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((2*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s*t^2) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) -
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/t^2 +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
        (((2*I)/3)*(2*s + t)*HPL[{1}, -(t/s)]^3)/(s*t^2) +
        (4*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
        ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*(s^2 + t^2)*HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) -
        ((4*I)*Zeta[3])/(s*(s + t))) + k[{1, 2}, {1, 2}]*
       (((2*I)*Pi^2)/s^2 + (Pi^3*(s - 2*t))/(3*s*t*(s + t)) -
        ((2*I)*Pi^2*HPL[{0}, s])/s^2 - (2*Pi*HPL[{0}, s]^2)/(t*(s + t)) +
        (4*Pi*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((I/3)*Pi^2*(s - 6*t)*HPL[{0}, -(t/s)])/(s^2*(s + t)) -
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*(s + t)) -
        (2*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + ((2*I)*t*HPL[{0}, -(t/s)]^2)/
         (s^2*(s + t)) - ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/s^2 -
        (((2*I)/3)*(s + 2*t)*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) +
        (4*Pi*HPL[{1}, -(t/s)])/(s*t) + ((I/3)*Pi^2*(7*s + 6*t)*
          HPL[{1}, -(t/s)])/(s^2*t) - (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s*(s + t)) - ((2*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        ((4*I)*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) + ((2*I)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s*t) + (2*Pi*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
        ((2*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s^2*t) -
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/s^2 +
        ((2*I)*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s^2*t*(s + t)) + (((2*I)/3)*(s + 2*t)*HPL[{1}, -(t/s)]^3)/(s^2*t) +
        (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2*t*(s + t)) + ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{3}, -(t/s)])/
         (s^2*t*(s + t)) - ((4*I)*(s^2 + t^2)*HPL[{2, 1}, -(t/s)])/
         (s^2*t*(s + t)) + ((4*I)*t*Zeta[3])/(s^2*(s + t))) +
      k[{3, 4}, {3, 4}]*(((2*I)*Pi^2)/s^2 + (Pi^3*(s - 2*t))/
         (3*s*t*(s + t)) - ((2*I)*Pi^2*HPL[{0}, s])/s^2 -
        (2*Pi*HPL[{0}, s]^2)/(t*(s + t)) + (4*Pi*HPL[{0}, -(t/s)])/
         (s*(s + t)) + ((I/3)*Pi^2*(s - 6*t)*HPL[{0}, -(t/s)])/
         (s^2*(s + t)) - (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*(s + t)) -
        (2*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + ((2*I)*t*HPL[{0}, -(t/s)]^2)/
         (s^2*(s + t)) - ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/s^2 -
        (((2*I)/3)*(s + 2*t)*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) +
        (4*Pi*HPL[{1}, -(t/s)])/(s*t) + ((I/3)*Pi^2*(7*s + 6*t)*
          HPL[{1}, -(t/s)])/(s^2*t) - (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s^2 + s*t) - ((2*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        ((4*I)*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) + ((2*I)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s*t) + (2*Pi*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
        ((2*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s^2*t) -
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/s^2 +
        ((2*I)*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s^2*t*(s + t)) + (((2*I)/3)*(s + 2*t)*HPL[{1}, -(t/s)]^3)/(s^2*t) +
        (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2*t*(s + t)) + ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{3}, -(t/s)])/
         (s^2*t*(s + t)) - ((4*I)*(s^2 + t^2)*HPL[{2, 1}, -(t/s)])/
         (s^2*t*(s + t)) + ((4*I)*t*Zeta[3])/(s^2*(s + t)))) +
    ep^2*(k[{1, 4}, {1, 4}]*(((4*I)*Pi^2)/(s*t) - (2*Pi^3)/(3*t*(s + t)) -
        ((I/90)*Pi^4*(16*s + 27*t))/(s*t*(s + t)) + (((8*I)/45)*Pi^4)/
         (s*t + t^2) - ((2*I)*Pi^2*HPL[{0}, s])/(s*t) -
        (Pi^3*(s - 2*t)*HPL[{0}, s])/(3*s*t*(s + t)) + (2*Pi*HPL[{0}, s]^3)/
         (3*t*(s + t)) - (Pi^3*HPL[{0}, -(t/s)])/(3*s*t) -
        ((2*I)*Pi^2*HPL[{0}, -(t/s)])/(s*(s + t)) + (8*Pi*HPL[{0}, -(t/s)])/
         (t*(s + t)) - (((7*I)/3)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/
         (s*(s + t)) - (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) +
        (2*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
        (((2*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((4*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) - (I*Pi^2*HPL[{0}, -(t/s)]^2)/
         (s*(s + t)) - (2*Pi*HPL[{0}, -(t/s)]^2)/(t*(s + t)) +
        (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        (2*Pi*HPL[{0}, -(t/s)]^3)/(3*s*t) - (((4*I)/3)*HPL[{0}, -(t/s)]^3)/
         (s*(s + t)) - (((2*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/
         (s*(s + t)) - ((I/3)*HPL[{0}, -(t/s)]^4)/(s*(s + t)) +
        (8*Pi*HPL[{1}, -(t/s)])/t^2 + ((2*I)*Pi^2*(s + t)*HPL[{1}, -(t/s)])/
         (s*t^2) - (Pi^3*(3*s^2 + s*t + t^2)*HPL[{1}, -(t/s)])/
         (3*s*t^2*(s + t)) - (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/t^2 -
        ((I/3)*Pi^2*(6*s + 7*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t^2) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/
         (s*t^2*(s + t)) + (((2*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) -
        ((I/3)*Pi^2*(13*s + 6*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t) + (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t) + ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(t*(s + t)) + (2*Pi*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s*t) + ((2*I)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(t*(s + t)) - ((2*I)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
        (((2*I)/3)*(3*s + 2*t)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + (2*Pi*HPL[{1}, -(t/s)]^2)/t^2 +
        ((4*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s*t^2) +
        ((I/6)*Pi^2*(5*s + 6*t)*HPL[{1}, -(t/s)]^2)/(s*t^2) -
        ((2*I)*(s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t^2) -
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/
         (s*t^2*(s + t)) + (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/t^2 +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) +
        (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
        (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
        (((4*I)/3)*(s + t)*HPL[{1}, -(t/s)]^3)/(s*t^2) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{1}, -(t/s)]^3)/(3*s*t^2*(s + t)) -
        (((2*I)/3)*(2*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*t^2) +
        (((2*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
        ((I/6)*(3*s + 2*t)*HPL[{1}, -(t/s)]^4)/(s*t^2) +
        (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(t^2*(s + t)) +
        ((2*I)*Pi^2*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
        (4*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*HPL[{2}, -(t/s)])/
         (s*t^2*(s + t)) - ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)) + ((4*I)*(2*s + t)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        ((2*I)*(2*s + t)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        (4*Pi*s*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(t^2*(s + t)) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2 + s*t) + (I*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)]^2)/
         (s*t^2*(s + t)) + (4*Pi*s*HPL[{3}, -(t/s)])/(t^2*(s + t)) +
        ((4*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(2*s + t)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s^2 + s*t) -
        ((4*I)*(2*s + t)*HPL[{4}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s*t^2) -
        (4*Pi*s*HPL[{2, 1}, -(t/s)])/(t^2*(s + t)) -
        ((4*I)*(s^2 + t^2)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*(s^2 + t^2)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s*t^2*(s + t)) - ((2*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{2, 2}, -(t/s)])/
         (s*t^2*(s + t)) - ((4*I)*(s^2 + t^2)*HPL[{2, 1, 1}, -(t/s)])/
         (s*t^2*(s + t)) + ((4*I)*Zeta[3])/(s*(s + t)) +
        (28*Pi*Zeta[3])/(3*t*(s + t)) + ((4*I)*HPL[{0}, s]*Zeta[3])/
         (s*(s + t)) + (((40*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) +
        (((4*I)/3)*(13*s + 10*t)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t*(s + t))) +
      k[{2, 3}, {2, 3}]*(((4*I)*Pi^2)/(s*t) - (2*Pi^3)/(3*t*(s + t)) -
        ((I/90)*Pi^4*(16*s + 27*t))/(s*t*(s + t)) + (((8*I)/45)*Pi^4)/
         (s*t + t^2) - ((2*I)*Pi^2*HPL[{0}, s])/(s*t) -
        (Pi^3*(s - 2*t)*HPL[{0}, s])/(3*s*t*(s + t)) + (2*Pi*HPL[{0}, s]^3)/
         (3*t*(s + t)) - (Pi^3*HPL[{0}, -(t/s)])/(3*s*t) -
        ((2*I)*Pi^2*HPL[{0}, -(t/s)])/(s*(s + t)) + (8*Pi*HPL[{0}, -(t/s)])/
         (t*(s + t)) - (((7*I)/3)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/
         (s*(s + t)) - (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) +
        (2*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
        (((2*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((4*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) - (I*Pi^2*HPL[{0}, -(t/s)]^2)/
         (s*(s + t)) - (2*Pi*HPL[{0}, -(t/s)]^2)/(t*(s + t)) +
        (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        (2*Pi*HPL[{0}, -(t/s)]^3)/(3*s*t) - (((4*I)/3)*HPL[{0}, -(t/s)]^3)/
         (s*(s + t)) - (((2*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/
         (s*(s + t)) - ((I/3)*HPL[{0}, -(t/s)]^4)/(s*(s + t)) +
        (8*Pi*HPL[{1}, -(t/s)])/t^2 + ((2*I)*Pi^2*(s + t)*HPL[{1}, -(t/s)])/
         (s*t^2) - (Pi^3*(3*s^2 + s*t + t^2)*HPL[{1}, -(t/s)])/
         (3*s*t^2*(s + t)) - (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/t^2 -
        ((I/3)*Pi^2*(6*s + 7*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t^2) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/
         (s*t^2*(s + t)) + (((2*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) -
        ((I/3)*Pi^2*(13*s + 6*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t) + (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t) + ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(t*(s + t)) + (2*Pi*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s*t) + ((2*I)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(t*(s + t)) - ((2*I)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
        (((2*I)/3)*(3*s + 2*t)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + (2*Pi*HPL[{1}, -(t/s)]^2)/t^2 +
        ((4*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s*t^2) +
        ((I/6)*Pi^2*(5*s + 6*t)*HPL[{1}, -(t/s)]^2)/(s*t^2) -
        ((2*I)*(s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t^2) -
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/
         (s*t^2*(s + t)) + (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/t^2 +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) +
        (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
        (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
        (((4*I)/3)*(s + t)*HPL[{1}, -(t/s)]^3)/(s*t^2) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{1}, -(t/s)]^3)/(3*s*t^2*(s + t)) -
        (((2*I)/3)*(2*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*t^2) +
        (((2*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
        ((I/6)*(3*s + 2*t)*HPL[{1}, -(t/s)]^4)/(s*t^2) +
        (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(t^2*(s + t)) +
        ((2*I)*Pi^2*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
        (4*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*HPL[{2}, -(t/s)])/
         (s*t^2*(s + t)) - ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)) + ((4*I)*(2*s + t)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        ((2*I)*(2*s + t)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        (4*Pi*s*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(t^2*(s + t)) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2 + s*t) + (I*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)]^2)/
         (s*t^2*(s + t)) + (4*Pi*s*HPL[{3}, -(t/s)])/(t^2*(s + t)) +
        ((4*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(2*s + t)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s^2 + s*t) -
        ((4*I)*(2*s + t)*HPL[{4}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s*t^2) -
        (4*Pi*s*HPL[{2, 1}, -(t/s)])/(t^2*(s + t)) -
        ((4*I)*(s^2 + t^2)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*(s^2 + t^2)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s*t^2*(s + t)) - ((2*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{2, 2}, -(t/s)])/
         (s*t^2*(s + t)) - ((4*I)*(s^2 + t^2)*HPL[{2, 1, 1}, -(t/s)])/
         (s*t^2*(s + t)) + ((4*I)*Zeta[3])/(s*(s + t)) +
        (28*Pi*Zeta[3])/(3*t*(s + t)) + ((4*I)*HPL[{0}, s]*Zeta[3])/
         (s*(s + t)) + (((40*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) +
        (((4*I)/3)*(13*s + 10*t)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t*(s + t))) +
      k[{1, 2}, {1, 2}]*(((4*I)*Pi^2)/s^2 - (2*Pi^3)/(3*s*(s + t)) +
        (((8*I)/45)*Pi^4*(s^2 + s*t + t^2))/(s^2*t*(s + t)) -
        ((I/90)*Pi^4*(16*s^2 + 46*s*t + 19*t^2))/(s^2*t*(s + t)) -
        ((2*I)*Pi^2*HPL[{0}, s])/s^2 - (Pi^3*(s - 2*t)*HPL[{0}, s])/
         (3*s*t*(s + t)) + (I*Pi^2*HPL[{0}, s]^2)/s^2 +
        (2*Pi*HPL[{0}, s]^3)/(3*t*(s + t)) - (Pi^3*HPL[{0}, -(t/s)])/
         (3*s*t) + (8*Pi*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((2*I)*Pi^2*t*HPL[{0}, -(t/s)])/(s^2*(s + t)) -
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((I/3)*Pi^2*(s - 6*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2*(s + t)) +
        (2*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
        (((2*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*(s + t)) -
        (2*Pi*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        ((I/6)*Pi^2*(s - 5*t)*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
        ((4*I)*t*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
        (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
        ((2*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
        (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/s^2 + (2*Pi*HPL[{0}, -(t/s)]^3)/
         (3*s*t) - (((4*I)/3)*t*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) +
        (((2*I)/3)*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) +
        ((I/6)*(s + 3*t)*HPL[{0}, -(t/s)]^4)/(s^2*(s + t)) +
        (8*Pi*HPL[{1}, -(t/s)])/(s*t) + (Pi^3*(2*s - t)*HPL[{1}, -(t/s)])/
         (3*s*t*(s + t)) + ((2*I)*Pi^2*(s + t)*HPL[{1}, -(t/s)])/(s^2*t) -
        (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
        ((I/3)*Pi^2*(7*s + 6*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2*t) +
        (2*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        (((2*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*(s + t)) -
        ((I/3)*Pi^2*(13*s^2 + 13*s*t + 7*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
        ((2*I)*(s^2 + s*t + t^2)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
        (2*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
        (((2*I)/3)*(3*s^2 + 3*s*t + t^2)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
         (s^2*t*(s + t)) + (2*Pi*HPL[{1}, -(t/s)]^2)/(s*t) +
        ((4*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s^2*t) +
        ((I/6)*Pi^2*(6*s + 5*t)*HPL[{1}, -(t/s)]^2)/(s^2*t) -
        (2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
        ((2*I)*(s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2*t) +
        (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/s^2 +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 +
        (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((2*I)*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/(s^2*t*(s + t)) -
        (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
        (2*Pi*HPL[{1}, -(t/s)]^3)/(3*s*(s + t)) +
        (((4*I)/3)*(s + t)*HPL[{1}, -(t/s)]^3)/(s^2*t) -
        (((2*I)/3)*(s + 2*t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s^2*t) +
        (((2*I)/3)*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
         (s^2*t*(s + t)) + ((I/6)*(2*s + 3*t)*HPL[{1}, -(t/s)]^4)/(s^2*t) +
        (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        ((2*I)*Pi^2*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        (4*Pi*(s + 2*t)*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*(s + t)) +
        ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s^2*t*(s + t)) + ((2*I)*(2*s^2 + 2*s*t + t^2)*
          HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s^2*t*(s + t)) -
        (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) -
        ((4*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2*(s + t)) + (I*(s + 2*t)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)) -
        (4*Pi*HPL[{3}, -(t/s)])/(t*(s + t)) +
        ((4*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s^2*(s + t)) -
        ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{3}, -(t/s)])/
         (s^2*t*(s + t)) + ((4*I)*t*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
         (s^2*(s + t)) - ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{4}, -(t/s)])/
         (s^2*t*(s + t)) + ((4*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s^2*t) +
        (4*Pi*HPL[{2, 1}, -(t/s)])/(t*(s + t)) +
        ((4*I)*(s^2 + t^2)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) +
        ((4*I)*t*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s^2*(s + t)) -
        ((4*I)*(s^2 + t^2)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s^2*t*(s + t)) - ((2*I)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/
         (s*t*(s + t)) + ((4*I)*(s^2 + t^2)*HPL[{2, 1, 1}, -(t/s)])/
         (s^2*t*(s + t)) + (28*Pi*Zeta[3])/(3*t*(s + t)) +
        ((4*I)*t*Zeta[3])/(s^2*(s + t)) - ((4*I)*t*HPL[{0}, s]*Zeta[3])/
         (s^2*(s + t)) + (((4*I)/3)*(7*s - 3*t)*HPL[{0}, -(t/s)]*Zeta[3])/
         (s^2*(s + t)) + (((4*I)/3)*(13*s^2 + 13*s*t + 3*t^2)*
          HPL[{1}, -(t/s)]*Zeta[3])/(s^2*t*(s + t))) +
      k[{3, 4}, {3, 4}]*(((4*I)*Pi^2)/s^2 - (2*Pi^3)/(3*s*(s + t)) +
        (((8*I)/45)*Pi^4*(s^2 + s*t + t^2))/(s^2*t*(s + t)) -
        ((I/90)*Pi^4*(16*s^2 + 46*s*t + 19*t^2))/(s^2*t*(s + t)) -
        ((2*I)*Pi^2*HPL[{0}, s])/s^2 - (Pi^3*(s - 2*t)*HPL[{0}, s])/
         (3*s*t*(s + t)) + (I*Pi^2*HPL[{0}, s]^2)/s^2 +
        (2*Pi*HPL[{0}, s]^3)/(3*t*(s + t)) - (Pi^3*HPL[{0}, -(t/s)])/
         (3*s*t) + (8*Pi*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((2*I)*Pi^2*t*HPL[{0}, -(t/s)])/(s^2*(s + t)) -
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((I/3)*Pi^2*(s - 6*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2*(s + t)) +
        (2*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
        (((2*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*(s + t)) -
        (2*Pi*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        ((I/6)*Pi^2*(s - 5*t)*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
        ((4*I)*t*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
        (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
        ((2*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
        (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/s^2 + (2*Pi*HPL[{0}, -(t/s)]^3)/
         (3*s*t) - (((4*I)/3)*t*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) +
        (((2*I)/3)*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) +
        ((I/6)*(s + 3*t)*HPL[{0}, -(t/s)]^4)/(s^2*(s + t)) +
        (8*Pi*HPL[{1}, -(t/s)])/(s*t) + (Pi^3*(2*s - t)*HPL[{1}, -(t/s)])/
         (3*s*t*(s + t)) + ((2*I)*Pi^2*(s + t)*HPL[{1}, -(t/s)])/(s^2*t) -
        (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
        ((I/3)*Pi^2*(7*s + 6*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2*t) +
        (2*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        (((2*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*(s + t)) -
        ((I/3)*Pi^2*(13*s^2 + 13*s*t + 7*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
        ((2*I)*(s^2 + s*t + t^2)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
        (2*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
        (((2*I)/3)*(3*s^2 + 3*s*t + t^2)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
         (s^2*t*(s + t)) + (2*Pi*HPL[{1}, -(t/s)]^2)/(s*t) +
        ((4*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s^2*t) +
        ((I/6)*Pi^2*(6*s + 5*t)*HPL[{1}, -(t/s)]^2)/(s^2*t) -
        (2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
        ((2*I)*(s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2*t) +
        (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/s^2 +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 +
        (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((2*I)*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/(s^2*t*(s + t)) -
        (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
        (2*Pi*HPL[{1}, -(t/s)]^3)/(3*s*(s + t)) +
        (((4*I)/3)*(s + t)*HPL[{1}, -(t/s)]^3)/(s^2*t) -
        (((2*I)/3)*(s + 2*t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s^2*t) +
        (((2*I)/3)*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
         (s^2*t*(s + t)) + ((I/6)*(2*s + 3*t)*HPL[{1}, -(t/s)]^4)/(s^2*t) +
        (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        ((2*I)*Pi^2*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        (4*Pi*(s + 2*t)*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*(s + t)) +
        ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s^2*t*(s + t)) + ((2*I)*(2*s^2 + 2*s*t + t^2)*
          HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s^2*t*(s + t)) -
        (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) -
        ((4*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2*(s + t)) + (I*(s + 2*t)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)) -
        (4*Pi*HPL[{3}, -(t/s)])/(t*(s + t)) +
        ((4*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s^2*(s + t)) -
        ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{3}, -(t/s)])/
         (s^2*t*(s + t)) + ((4*I)*t*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
         (s^2*(s + t)) - ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{4}, -(t/s)])/
         (s^2*t*(s + t)) + ((4*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s^2*t) +
        (4*Pi*HPL[{2, 1}, -(t/s)])/(t*(s + t)) +
        ((4*I)*(s^2 + t^2)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) +
        ((4*I)*t*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s^2*(s + t)) -
        ((4*I)*(s^2 + t^2)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s^2*t*(s + t)) - ((2*I)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/
         (s*t*(s + t)) + ((4*I)*(s^2 + t^2)*HPL[{2, 1, 1}, -(t/s)])/
         (s^2*t*(s + t)) + (28*Pi*Zeta[3])/(3*t*(s + t)) +
        ((4*I)*t*Zeta[3])/(s^2*(s + t)) - ((4*I)*t*HPL[{0}, s]*Zeta[3])/
         (s^2*(s + t)) + (((4*I)/3)*(7*s - 3*t)*HPL[{0}, -(t/s)]*Zeta[3])/
         (s^2*(s + t)) + (((4*I)/3)*(13*s^2 + 13*s*t + 3*t^2)*
          HPL[{1}, -(t/s)]*Zeta[3])/(s^2*t*(s + t))) +
      k[{2, 4}, {2, 4}]*((2*Pi^3)/(3*(s + t)^2) - ((4*I)*Pi^2)/(s^2 + s*t) +
        (((8*I)/45)*Pi^4)/(s*t + t^2) -
        ((I/90)*Pi^4*(16*s^2 + 16*s*t + 27*t^2))/(s*t*(s + t)^2) +
        ((2*I)*Pi^2*HPL[{0}, s])/(s^2 + s*t) -
        (Pi^3*(s^2 + s*t - 2*t^2)*HPL[{0}, s])/(3*s*t*(s + t)^2) +
        (2*Pi*HPL[{0}, s]^3)/(3*t*(s + t)) - (8*Pi*HPL[{0}, -(t/s)])/
         (s + t)^2 + ((2*I)*Pi^2*t*HPL[{0}, -(t/s)])/(s*(s + t)^2) -
        (Pi^3*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)^2) +
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s + t)^2 -
        ((I/3)*Pi^2*(s + 7*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)^2) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
         (s*t*(s + t)^2) + (((2*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/
         (s*(s + t)) + (2*Pi*HPL[{0}, -(t/s)]^2)/(s + t)^2 -
        ((4*I)*t*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) -
        ((I/6)*Pi^2*(s + 6*t)*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) +
        ((2*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/
         (s*t*(s + t)^2) + (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
        (((4*I)/3)*t*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^3)/(3*s*t*(s + t)^2) +
        (((2*I)/3)*(s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) +
        ((I/6)*(s - 2*t)*HPL[{0}, -(t/s)]^4)/(s*(s + t)^2) -
        ((2*I)*Pi^2*HPL[{1}, -(t/s)])/(s*t) + (Pi^3*(2*s^2 - s*t - t^2)*
          HPL[{1}, -(t/s)])/(3*s*t*(s + t)^2) - (8*Pi*HPL[{1}, -(t/s)])/
         (s*t + t^2) - (((7*I)/3)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
        (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t + t^2) +
        (2*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        (((2*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*t) +
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 -
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        ((I/3)*Pi^2*(13*s^2 + 13*s*t + 6*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        (4*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
        ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) -
        ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s + t)^2 +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s*t*(s + t)^2) - ((2*I)*(s^2 + s*t + t^2)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
        (((2*I)/3)*(3*s^2 + 3*s*t + 2*t^2)*HPL[{0}, -(t/s)]^3*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) - ((4*I)*HPL[{1}, -(t/s)]^2)/
         (s*t) + (I*Pi^2*HPL[{1}, -(t/s)]^2)/(s*t) -
        (2*Pi*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) -
        (2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s*t*(s + t)^2) - ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/(s*t + t^2) - (I*(s^2 + s*t + t^2)*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)^2) -
        (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(s*t) + (2*Pi*HPL[{1}, -(t/s)]^3)/
         (3*s*(s + t)) - (((2*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*t) +
        (((2*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
        ((I/3)*HPL[{1}, -(t/s)]^4)/(s*t) - (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/
         (t*(s + t)^2) + ((2*I)*Pi^2*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)])/
         (s*t*(s + t)^2) - (4*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
        ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*(s + t)^2) +
        ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)^2) + ((2*I)*(2*s^2 + 2*s*t + t^2)*
          HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
        (4*Pi*s*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(t*(s + t)^2) +
        ((4*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*(s + t)^2) + (I*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)]^2)/
         (s*t*(s + t)^2) - (4*Pi*s*HPL[{3}, -(t/s)])/(t*(s + t)^2) -
        ((4*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*(s + t)^2) -
        ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{3}, -(t/s)])/
         (s*t*(s + t)^2) - ((4*I)*t*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
         (s*(s + t)^2) - ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{4}, -(t/s)])/
         (s*t*(s + t)^2) + (4*Pi*s*HPL[{2, 1}, -(t/s)])/(t*(s + t)^2) -
        ((4*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*(s - t)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*t*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*(s + t)^2) -
        ((4*I)*(s - t)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
        ((2*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{2, 2}, -(t/s)])/(s*t*(s + t)^2) +
        ((4*I)*(s - t)*HPL[{2, 1, 1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*t*Zeta[3])/(s*(s + t)^2) + (28*Pi*Zeta[3])/(3*t*(s + t)) +
        ((4*I)*t*HPL[{0}, s]*Zeta[3])/(s*(s + t)^2) +
        (((4*I)/3)*(7*s + 10*t)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)^2) +
        (((4*I)/3)*(13*s^2 + 20*s*t + 10*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
         (s*t*(s + t)^2)) + k[{1, 3}, {1, 3}]*((2*Pi^3)/(3*(s + t)^2) -
        ((4*I)*Pi^2)/(s^2 + s*t) + (((8*I)/45)*Pi^4)/(s*t + t^2) -
        ((I/90)*Pi^4*(16*s^2 + 16*s*t + 27*t^2))/(s*t*(s + t)^2) +
        ((2*I)*Pi^2*HPL[{0}, s])/(s^2 + s*t) -
        (Pi^3*(s^2 + s*t - 2*t^2)*HPL[{0}, s])/(3*s*t*(s + t)^2) +
        (2*Pi*HPL[{0}, s]^3)/(3*t*(s + t)) - (8*Pi*HPL[{0}, -(t/s)])/
         (s + t)^2 + ((2*I)*Pi^2*t*HPL[{0}, -(t/s)])/(s*(s + t)^2) -
        (Pi^3*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)^2) +
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s + t)^2 -
        ((I/3)*Pi^2*(s + 7*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)^2) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
         (s*t*(s + t)^2) + (((2*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/
         (s*(s + t)) + (2*Pi*HPL[{0}, -(t/s)]^2)/(s + t)^2 -
        ((4*I)*t*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) -
        ((I/6)*Pi^2*(s + 6*t)*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) +
        ((2*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/
         (s*t*(s + t)^2) + (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
        (((4*I)/3)*t*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^3)/(3*s*t*(s + t)^2) +
        (((2*I)/3)*(s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) +
        ((I/6)*(s - 2*t)*HPL[{0}, -(t/s)]^4)/(s*(s + t)^2) -
        ((2*I)*Pi^2*HPL[{1}, -(t/s)])/(s*t) + (Pi^3*(2*s^2 - s*t - t^2)*
          HPL[{1}, -(t/s)])/(3*s*t*(s + t)^2) - (8*Pi*HPL[{1}, -(t/s)])/
         (s*t + t^2) - (((7*I)/3)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
        (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t + t^2) +
        (2*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        (((2*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*t) +
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 -
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        ((I/3)*Pi^2*(13*s^2 + 13*s*t + 6*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        (4*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
        ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) -
        ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s + t)^2 +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s*t*(s + t)^2) - ((2*I)*(s^2 + s*t + t^2)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
        (((2*I)/3)*(3*s^2 + 3*s*t + 2*t^2)*HPL[{0}, -(t/s)]^3*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) - ((4*I)*HPL[{1}, -(t/s)]^2)/
         (s*t) + (I*Pi^2*HPL[{1}, -(t/s)]^2)/(s*t) -
        (2*Pi*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) -
        (2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        (2*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s*t*(s + t)^2) - ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/(s*t + t^2) - (I*(s^2 + s*t + t^2)*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)^2) -
        (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(s*t) + (2*Pi*HPL[{1}, -(t/s)]^3)/
         (3*s*(s + t)) - (((2*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*t) +
        (((2*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
        ((I/3)*HPL[{1}, -(t/s)]^4)/(s*t) - (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/
         (t*(s + t)^2) + ((2*I)*Pi^2*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)])/
         (s*t*(s + t)^2) - (4*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
        ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*(s + t)^2) +
        ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)^2) + ((2*I)*(2*s^2 + 2*s*t + t^2)*
          HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
        (4*Pi*s*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(t*(s + t)^2) +
        ((4*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*(s + t)^2) + (I*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)]^2)/
         (s*t*(s + t)^2) - (4*Pi*s*HPL[{3}, -(t/s)])/(t*(s + t)^2) -
        ((4*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*(s + t)^2) -
        ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{3}, -(t/s)])/
         (s*t*(s + t)^2) - ((4*I)*t*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
         (s*(s + t)^2) - ((4*I)*(2*s^2 + 2*s*t + t^2)*HPL[{4}, -(t/s)])/
         (s*t*(s + t)^2) + (4*Pi*s*HPL[{2, 1}, -(t/s)])/(t*(s + t)^2) -
        ((4*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*(s - t)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*t*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*(s + t)^2) -
        ((4*I)*(s - t)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
        ((2*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{2, 2}, -(t/s)])/(s*t*(s + t)^2) +
        ((4*I)*(s - t)*HPL[{2, 1, 1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*t*Zeta[3])/(s*(s + t)^2) + (28*Pi*Zeta[3])/(3*t*(s + t)) +
        ((4*I)*t*HPL[{0}, s]*Zeta[3])/(s*(s + t)^2) +
        (((4*I)/3)*(7*s + 10*t)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)^2) +
        (((4*I)/3)*(13*s^2 + 20*s*t + 10*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
         (s*t*(s + t)^2)))

M1V[1, 2, 3, 4] =
   (b0*((2*I)/(s*t) - (I*HPL[{0}, s])/(s*t) - (I*HPL[{0}, -(t/s)])/(s*t)) +
      nc*((((-4*I)/3)*Pi^2)/(s*t) + (2*Pi*HPL[{0}, s])/(s*t) +
        ((2*I)*HPL[{0}, s]^2)/(s*t) + (2*Pi*HPL[{0}, -(t/s)])/(s*t) +
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t)))*k[{1, 2}, {1, 2}] +
    (nc*((((-4*I)/3)*Pi^2)/(s*t) + (2*Pi*HPL[{0}, s])/(s*t) +
        ((2*I)*HPL[{0}, s]^2)/(s*t) + (2*Pi*HPL[{0}, -(t/s)])/(s*t) +
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t)) +
      b0*((2*I)/(s*t) - Pi/(s^2 + s*t) - (I*HPL[{0}, s])/(s*t) -
        (Pi*HPL[{0}, -(t/s)])/(s + t)^2 - (I*HPL[{0}, -(t/s)])/(s*t + t^2) +
        ((I/2)*HPL[{0}, -(t/s)]^2)/(s + t)^2))*k[{1, 3}, {1, 3}] +
    (b0*((2*I)/(s*t) - Pi/(s*t) - (I*HPL[{0}, s])/(s*t)) +
      nc*((((-4*I)/3)*Pi^2)/(s*t) + (2*Pi*HPL[{0}, s])/(s*t) +
        ((2*I)*HPL[{0}, s]^2)/(s*t) + (2*Pi*HPL[{0}, -(t/s)])/(s*t) +
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t)))*k[{1, 4}, {1, 4}] +
    (b0*((2*I)/(s*t) - Pi/(s*t) - (I*HPL[{0}, s])/(s*t)) +
      nc*((((-4*I)/3)*Pi^2)/(s*t) + (2*Pi*HPL[{0}, s])/(s*t) +
        ((2*I)*HPL[{0}, s]^2)/(s*t) + (2*Pi*HPL[{0}, -(t/s)])/(s*t) +
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t)))*k[{2, 3}, {2, 3}] +
    (nc*((((-4*I)/3)*Pi^2)/(s*t) + (2*Pi*HPL[{0}, s])/(s*t) +
        ((2*I)*HPL[{0}, s]^2)/(s*t) + (2*Pi*HPL[{0}, -(t/s)])/(s*t) +
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t)) +
      b0*((2*I)/(s*t) - Pi/(s^2 + s*t) - (I*HPL[{0}, s])/(s*t) -
        (Pi*HPL[{0}, -(t/s)])/(s + t)^2 - (I*HPL[{0}, -(t/s)])/(s*t + t^2) +
        ((I/2)*HPL[{0}, -(t/s)]^2)/(s + t)^2))*k[{2, 4}, {2, 4}] +
    (b0*((2*I)/(s*t) - (I*HPL[{0}, s])/(s*t) - (I*HPL[{0}, -(t/s)])/(s*t)) +
      nc*((((-4*I)/3)*Pi^2)/(s*t) + (2*Pi*HPL[{0}, s])/(s*t) +
        ((2*I)*HPL[{0}, s]^2)/(s*t) + (2*Pi*HPL[{0}, -(t/s)])/(s*t) +
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t)))*k[{3, 4}, {3, 4}] +
    (((4*I)*nc*k[{1, 2}, {1, 2}])/(s*t) + ((4*I)*nc*k[{1, 3}, {1, 3}])/
       (s*t) + ((4*I)*nc*k[{1, 4}, {1, 4}])/(s*t) +
      ((4*I)*nc*k[{2, 3}, {2, 3}])/(s*t) + ((4*I)*nc*k[{2, 4}, {2, 4}])/
       (s*t) + ((4*I)*nc*k[{3, 4}, {3, 4}])/(s*t))/ep^2 +
    (((I*b0)/(s*t) + nc*((-2*Pi)/(s*t) - ((4*I)*HPL[{0}, s])/(s*t) -
          ((2*I)*HPL[{0}, -(t/s)])/(s*t)))*k[{1, 2}, {1, 2}] +
      ((I*b0)/(s*t) + nc*((-2*Pi)/(s*t) - ((4*I)*HPL[{0}, s])/(s*t) -
          ((2*I)*HPL[{0}, -(t/s)])/(s*t)))*k[{1, 3}, {1, 3}] +
      ((I*b0)/(s*t) + nc*((-2*Pi)/(s*t) - ((4*I)*HPL[{0}, s])/(s*t) -
          ((2*I)*HPL[{0}, -(t/s)])/(s*t)))*k[{1, 4}, {1, 4}] +
      ((I*b0)/(s*t) + nc*((-2*Pi)/(s*t) - ((4*I)*HPL[{0}, s])/(s*t) -
          ((2*I)*HPL[{0}, -(t/s)])/(s*t)))*k[{2, 3}, {2, 3}] +
      ((I*b0)/(s*t) + nc*((-2*Pi)/(s*t) - ((4*I)*HPL[{0}, s])/(s*t) -
          ((2*I)*HPL[{0}, -(t/s)])/(s*t)))*k[{2, 4}, {2, 4}] +
      ((I*b0)/(s*t) + nc*((-2*Pi)/(s*t) - ((4*I)*HPL[{0}, s])/(s*t) -
          ((2*I)*HPL[{0}, -(t/s)])/(s*t)))*k[{3, 4}, {3, 4}])/ep +
    ep*(k[{1, 4}, {1, 4}]*(b0*((4*I)/(s*t) - (2*Pi)/(s*t) -
          (((7*I)/12)*Pi^2)/(s*t) - ((2*I)*HPL[{0}, s])/(s*t) +
          (Pi*HPL[{0}, s])/(s*t) + ((I/2)*HPL[{0}, s]^2)/(s*t) +
          (Pi*HPL[{0}, -(t/s)])/(t*(s + t)) - ((I/2)*HPL[{0}, -(t/s)]^2)/
           (t*(s + t))) + nc*(Pi^3/(6*s*t) + (((4*I)/3)*Pi^2*HPL[{0}, s])/
           (s*t) - (Pi*HPL[{0}, s]^2)/(s*t) - (((2*I)/3)*HPL[{0}, s]^3)/
           (s*t) + (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)])/(s*t) -
          (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) - (Pi*HPL[{0}, -(t/s)]^2)/
           (s*t) + ((I/3)*HPL[{0}, -(t/s)]^3)/(s*t) -
          (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
          (2*Pi*HPL[{2}, -(t/s)])/(s*t) - ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t) + ((2*I)*HPL[{3}, -(t/s)])/(s*t) -
          (((34*I)/3)*Zeta[3])/(s*t))) + k[{2, 3}, {2, 3}]*
       (b0*((4*I)/(s*t) - (2*Pi)/(s*t) - (((7*I)/12)*Pi^2)/(s*t) -
          ((2*I)*HPL[{0}, s])/(s*t) + (Pi*HPL[{0}, s])/(s*t) +
          ((I/2)*HPL[{0}, s]^2)/(s*t) + (Pi*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((I/2)*HPL[{0}, -(t/s)]^2)/(t*(s + t))) +
        nc*(Pi^3/(6*s*t) + (((4*I)/3)*Pi^2*HPL[{0}, s])/(s*t) -
          (Pi*HPL[{0}, s]^2)/(s*t) - (((2*I)/3)*HPL[{0}, s]^3)/(s*t) +
          (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)])/(s*t) -
          (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) - (Pi*HPL[{0}, -(t/s)]^2)/
           (s*t) + ((I/3)*HPL[{0}, -(t/s)]^3)/(s*t) -
          (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
          (2*Pi*HPL[{2}, -(t/s)])/(s*t) - ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t) + ((2*I)*HPL[{3}, -(t/s)])/(s*t) -
          (((34*I)/3)*Zeta[3])/(s*t))) + k[{1, 2}, {1, 2}]*
       (b0*((4*I)/(s*t) - ((I/12)*Pi^2)/(s*t) - ((2*I)*HPL[{0}, s])/(s*t) +
          ((I/2)*HPL[{0}, s]^2)/(s*t) - ((2*I)*HPL[{0}, -(t/s)])/(s*t) +
          (Pi*HPL[{0}, -(t/s)])/(s*(s + t)) +
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) + ((I/2)*HPL[{0}, -(t/s)]^2)/
           (t*(s + t))) + nc*(Pi^3/(6*s*t) + (((4*I)/3)*Pi^2*HPL[{0}, s])/
           (s*t) - (Pi*HPL[{0}, s]^2)/(s*t) - (((2*I)/3)*HPL[{0}, s]^3)/
           (s*t) + (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)])/(s*t) -
          (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) - (Pi*HPL[{0}, -(t/s)]^2)/
           (s*t) + ((I/3)*HPL[{0}, -(t/s)]^3)/(s*t) -
          (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
          (2*Pi*HPL[{2}, -(t/s)])/(s*t) - ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t) + ((2*I)*HPL[{3}, -(t/s)])/(s*t) -
          (((34*I)/3)*Zeta[3])/(s*t))) + k[{3, 4}, {3, 4}]*
       (b0*((4*I)/(s*t) - ((I/12)*Pi^2)/(s*t) - ((2*I)*HPL[{0}, s])/(s*t) +
          ((I/2)*HPL[{0}, s]^2)/(s*t) - ((2*I)*HPL[{0}, -(t/s)])/(s*t) +
          (Pi*HPL[{0}, -(t/s)])/(s*(s + t)) +
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) + ((I/2)*HPL[{0}, -(t/s)]^2)/
           (t*(s + t))) + nc*(Pi^3/(6*s*t) + (((4*I)/3)*Pi^2*HPL[{0}, s])/
           (s*t) - (Pi*HPL[{0}, s]^2)/(s*t) - (((2*I)/3)*HPL[{0}, s]^3)/
           (s*t) + (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)])/(s*t) -
          (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) - (Pi*HPL[{0}, -(t/s)]^2)/
           (s*t) + ((I/3)*HPL[{0}, -(t/s)]^3)/(s*t) -
          (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
          (2*Pi*HPL[{2}, -(t/s)])/(s*t) - ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t) + ((2*I)*HPL[{3}, -(t/s)])/(s*t) -
          (((34*I)/3)*Zeta[3])/(s*t))) + k[{1, 3}, {1, 3}]*
       (nc*(Pi^3/(6*s*t) + (((4*I)/3)*Pi^2*HPL[{0}, s])/(s*t) -
          (Pi*HPL[{0}, s]^2)/(s*t) - (((2*I)/3)*HPL[{0}, s]^3)/(s*t) +
          (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)])/(s*t) -
          (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) - (Pi*HPL[{0}, -(t/s)]^2)/
           (s*t) + ((I/3)*HPL[{0}, -(t/s)]^3)/(s*t) -
          (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
          (2*Pi*HPL[{2}, -(t/s)])/(s*t) - ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t) + ((2*I)*HPL[{3}, -(t/s)])/(s*t) -
          (((34*I)/3)*Zeta[3])/(s*t)) + b0*((4*I)/(s*t) +
          Pi^3/(6*(s + t)^2) - ((I/12)*Pi^2*(s + 7*t))/(s*t*(s + t)) -
          (2*Pi)/(s^2 + s*t) - ((2*I)*HPL[{0}, s])/(s*t) +
          (Pi*HPL[{0}, s])/(s^2 + s*t) + ((I/2)*HPL[{0}, s]^2)/(s*t) -
          (Pi*HPL[{0}, -(t/s)])/(s + t)^2 - ((I/2)*Pi^2*HPL[{0}, -(t/s)])/
           (s + t)^2 - ((2*I)*HPL[{0}, -(t/s)])/(s*t + t^2) +
          (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s + t)^2 +
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t + t^2) +
          (Pi*HPL[{0}, -(t/s)]^2)/(2*(s + t)^2) +
          ((I/2)*(s + 2*t)*HPL[{0}, -(t/s)]^2)/(t*(s + t)^2) -
          ((I/2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s + t)^2 -
          ((I/3)*HPL[{0}, -(t/s)]^3)/(s + t)^2 +
          (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s + t)^2 -
          (Pi*HPL[{2}, -(t/s)])/(s + t)^2 + (I*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s + t)^2 - (I*HPL[{3}, -(t/s)])/(s + t)^2 +
          (I*Zeta[3])/(s + t)^2)) + k[{2, 4}, {2, 4}]*
       (nc*(Pi^3/(6*s*t) + (((4*I)/3)*Pi^2*HPL[{0}, s])/(s*t) -
          (Pi*HPL[{0}, s]^2)/(s*t) - (((2*I)/3)*HPL[{0}, s]^3)/(s*t) +
          (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)])/(s*t) -
          (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) - (Pi*HPL[{0}, -(t/s)]^2)/
           (s*t) + ((I/3)*HPL[{0}, -(t/s)]^3)/(s*t) -
          (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
          (2*Pi*HPL[{2}, -(t/s)])/(s*t) - ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t) + ((2*I)*HPL[{3}, -(t/s)])/(s*t) -
          (((34*I)/3)*Zeta[3])/(s*t)) + b0*((4*I)/(s*t) +
          Pi^3/(6*(s + t)^2) - ((I/12)*Pi^2*(s + 7*t))/(s*t*(s + t)) -
          (2*Pi)/(s^2 + s*t) - ((2*I)*HPL[{0}, s])/(s*t) +
          (Pi*HPL[{0}, s])/(s^2 + s*t) + ((I/2)*HPL[{0}, s]^2)/(s*t) -
          (Pi*HPL[{0}, -(t/s)])/(s + t)^2 - ((I/2)*Pi^2*HPL[{0}, -(t/s)])/
           (s + t)^2 - ((2*I)*HPL[{0}, -(t/s)])/(s*t + t^2) +
          (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s + t)^2 +
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t + t^2) +
          (Pi*HPL[{0}, -(t/s)]^2)/(2*(s + t)^2) +
          ((I/2)*(s + 2*t)*HPL[{0}, -(t/s)]^2)/(t*(s + t)^2) -
          ((I/2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s + t)^2 -
          ((I/3)*HPL[{0}, -(t/s)]^3)/(s + t)^2 +
          (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s + t)^2 -
          (Pi*HPL[{2}, -(t/s)])/(s + t)^2 + (I*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s + t)^2 - (I*HPL[{3}, -(t/s)])/(s + t)^2 +
          (I*Zeta[3])/(s + t)^2))) +
    ep^2*(k[{1, 4}, {1, 4}]*(b0*((8*I)/(s*t) - (4*Pi)/(s*t) -
          (((7*I)/6)*Pi^2)/(s*t) + (Pi^3*(s + 3*t))/(12*s*t*(s + t)) -
          ((4*I)*HPL[{0}, s])/(s*t) + (2*Pi*HPL[{0}, s])/(s*t) +
          (((7*I)/12)*Pi^2*HPL[{0}, s])/(s*t) + (I*HPL[{0}, s]^2)/(s*t) -
          (Pi*HPL[{0}, s]^2)/(2*s*t) - ((I/6)*HPL[{0}, s]^3)/(s*t) +
          (2*Pi*HPL[{0}, -(t/s)])/(t*(s + t)) + ((I/2)*Pi^2*HPL[{0}, -(t/s)])/
           (t*(s + t)) - (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) -
          (I*HPL[{0}, -(t/s)]^2)/(t*(s + t)) - (Pi*HPL[{0}, -(t/s)]^2)/
           (2*t*(s + t)) + ((I/2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/
           (t*(s + t)) + ((I/3)*HPL[{0}, -(t/s)]^3)/(t*(s + t)) -
          (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (Pi*HPL[{2}, -(t/s)])/(t*(s + t)) - (I*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(t*(s + t)) + (I*HPL[{3}, -(t/s)])/
           (t*(s + t)) - ((I/3)*(10*s + 7*t)*Zeta[3])/(s*t*(s + t))) +
        nc*((((-41*I)/360)*Pi^4)/(s*t) - (Pi^3*HPL[{0}, s])/(6*s*t) -
          (((2*I)/3)*Pi^2*HPL[{0}, s]^2)/(s*t) + (Pi*HPL[{0}, s]^3)/(3*s*t) +
          ((I/6)*HPL[{0}, s]^4)/(s*t) - (Pi^3*HPL[{0}, -(t/s)])/(6*s*t) -
          (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          (Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
          ((I/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*t) -
          ((I/2)*Pi^2*HPL[{0}, -(t/s)]^2)/(s*t) +
          (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) + (Pi*HPL[{0}, -(t/s)]^3)/
           (3*s*t) - ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*t) -
          ((I/6)*HPL[{0}, -(t/s)]^4)/(s*t) + (Pi^3*HPL[{1}, -(t/s)])/
           (3*s*t) - (I*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
          (((2*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s*t) +
          (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
          (I*Pi^2*HPL[{2}, -(t/s)])/(s*t) - (2*Pi*HPL[{0}, s]*
            HPL[{2}, -(t/s)])/(s*t) + ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t) + (I*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
           (s*t) - (2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) +
          ((I/2)*HPL[{2}, -(t/s)]^2)/(s*t) - (2*Pi*HPL[{3}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{4}, -(t/s)])/(s*t) + (2*Pi*HPL[{2, 1}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t) -
          (I*HPL[{2, 2}, -(t/s)])/(s*t) + (14*Pi*Zeta[3])/(3*s*t) +
          (((34*I)/3)*HPL[{0}, s]*Zeta[3])/(s*t) +
          (((20*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*t) +
          ((2*I)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t))) +
      k[{2, 3}, {2, 3}]*(b0*((8*I)/(s*t) - (4*Pi)/(s*t) -
          (((7*I)/6)*Pi^2)/(s*t) + (Pi^3*(s + 3*t))/(12*s*t*(s + t)) -
          ((4*I)*HPL[{0}, s])/(s*t) + (2*Pi*HPL[{0}, s])/(s*t) +
          (((7*I)/12)*Pi^2*HPL[{0}, s])/(s*t) + (I*HPL[{0}, s]^2)/(s*t) -
          (Pi*HPL[{0}, s]^2)/(2*s*t) - ((I/6)*HPL[{0}, s]^3)/(s*t) +
          (2*Pi*HPL[{0}, -(t/s)])/(t*(s + t)) + ((I/2)*Pi^2*HPL[{0}, -(t/s)])/
           (t*(s + t)) - (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) -
          (I*HPL[{0}, -(t/s)]^2)/(t*(s + t)) - (Pi*HPL[{0}, -(t/s)]^2)/
           (2*t*(s + t)) + ((I/2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/
           (t*(s + t)) + ((I/3)*HPL[{0}, -(t/s)]^3)/(t*(s + t)) -
          (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (Pi*HPL[{2}, -(t/s)])/(t*(s + t)) - (I*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(t*(s + t)) + (I*HPL[{3}, -(t/s)])/
           (t*(s + t)) - ((I/3)*(10*s + 7*t)*Zeta[3])/(s*t*(s + t))) +
        nc*((((-41*I)/360)*Pi^4)/(s*t) - (Pi^3*HPL[{0}, s])/(6*s*t) -
          (((2*I)/3)*Pi^2*HPL[{0}, s]^2)/(s*t) + (Pi*HPL[{0}, s]^3)/(3*s*t) +
          ((I/6)*HPL[{0}, s]^4)/(s*t) - (Pi^3*HPL[{0}, -(t/s)])/(6*s*t) -
          (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          (Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
          ((I/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*t) -
          ((I/2)*Pi^2*HPL[{0}, -(t/s)]^2)/(s*t) +
          (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) + (Pi*HPL[{0}, -(t/s)]^3)/
           (3*s*t) - ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*t) -
          ((I/6)*HPL[{0}, -(t/s)]^4)/(s*t) + (Pi^3*HPL[{1}, -(t/s)])/
           (3*s*t) - (I*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
          (((2*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s*t) +
          (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
          (I*Pi^2*HPL[{2}, -(t/s)])/(s*t) - (2*Pi*HPL[{0}, s]*
            HPL[{2}, -(t/s)])/(s*t) + ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t) + (I*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
           (s*t) - (2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) +
          ((I/2)*HPL[{2}, -(t/s)]^2)/(s*t) - (2*Pi*HPL[{3}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{4}, -(t/s)])/(s*t) + (2*Pi*HPL[{2, 1}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t) -
          (I*HPL[{2, 2}, -(t/s)])/(s*t) + (14*Pi*Zeta[3])/(3*s*t) +
          (((34*I)/3)*HPL[{0}, s]*Zeta[3])/(s*t) +
          (((20*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*t) +
          ((2*I)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t))) +
      k[{1, 2}, {1, 2}]*(b0*((8*I)/(s*t) - ((I/6)*Pi^2)/(s*t) -
          Pi^3/(6*s*(s + t)) - ((4*I)*HPL[{0}, s])/(s*t) +
          ((I/12)*Pi^2*HPL[{0}, s])/(s*t) + (I*HPL[{0}, s]^2)/(s*t) -
          ((I/6)*HPL[{0}, s]^3)/(s*t) - ((4*I)*HPL[{0}, -(t/s)])/(s*t) +
          (2*Pi*HPL[{0}, -(t/s)])/(s*(s + t)) + ((I/12)*Pi^2*(s + 7*t)*
            HPL[{0}, -(t/s)])/(s*t*(s + t)) + ((2*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)])/(s*t) - (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/
           (s*(s + t)) - ((I/2)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) -
          (Pi*HPL[{0}, -(t/s)]^2)/(2*s*(s + t)) + (I*HPL[{0}, -(t/s)]^2)/
           (s*t + t^2) - ((I/2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(t*(s + t)) -
          ((I/6)*(s - t)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) -
          (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (Pi*HPL[{2}, -(t/s)])/(s*(s + t)) - (I*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*(s + t)) + (I*HPL[{3}, -(t/s)])/
           (s*(s + t)) - ((I/3)*(7*s + 10*t)*Zeta[3])/(s*t*(s + t))) +
        nc*((((-41*I)/360)*Pi^4)/(s*t) - (Pi^3*HPL[{0}, s])/(6*s*t) -
          (((2*I)/3)*Pi^2*HPL[{0}, s]^2)/(s*t) + (Pi*HPL[{0}, s]^3)/(3*s*t) +
          ((I/6)*HPL[{0}, s]^4)/(s*t) - (Pi^3*HPL[{0}, -(t/s)])/(6*s*t) -
          (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          (Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
          ((I/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*t) -
          ((I/2)*Pi^2*HPL[{0}, -(t/s)]^2)/(s*t) +
          (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) + (Pi*HPL[{0}, -(t/s)]^3)/
           (3*s*t) - ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*t) -
          ((I/6)*HPL[{0}, -(t/s)]^4)/(s*t) + (Pi^3*HPL[{1}, -(t/s)])/
           (3*s*t) - (I*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
          (((2*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s*t) +
          (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
          (I*Pi^2*HPL[{2}, -(t/s)])/(s*t) - (2*Pi*HPL[{0}, s]*
            HPL[{2}, -(t/s)])/(s*t) + ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t) + (I*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
           (s*t) - (2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) +
          ((I/2)*HPL[{2}, -(t/s)]^2)/(s*t) - (2*Pi*HPL[{3}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{4}, -(t/s)])/(s*t) + (2*Pi*HPL[{2, 1}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t) -
          (I*HPL[{2, 2}, -(t/s)])/(s*t) + (14*Pi*Zeta[3])/(3*s*t) +
          (((34*I)/3)*HPL[{0}, s]*Zeta[3])/(s*t) +
          (((20*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*t) +
          ((2*I)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t))) +
      k[{3, 4}, {3, 4}]*(b0*((8*I)/(s*t) - ((I/6)*Pi^2)/(s*t) -
          Pi^3/(6*s*(s + t)) - ((4*I)*HPL[{0}, s])/(s*t) +
          ((I/12)*Pi^2*HPL[{0}, s])/(s*t) + (I*HPL[{0}, s]^2)/(s*t) -
          ((I/6)*HPL[{0}, s]^3)/(s*t) - ((4*I)*HPL[{0}, -(t/s)])/(s*t) +
          (2*Pi*HPL[{0}, -(t/s)])/(s*(s + t)) + ((I/12)*Pi^2*(s + 7*t)*
            HPL[{0}, -(t/s)])/(s*t*(s + t)) + ((2*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)])/(s*t) - (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/
           (s*(s + t)) - ((I/2)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) -
          (Pi*HPL[{0}, -(t/s)]^2)/(2*s*(s + t)) + (I*HPL[{0}, -(t/s)]^2)/
           (s*t + t^2) - ((I/2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(t*(s + t)) -
          ((I/6)*(s - t)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) -
          (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (Pi*HPL[{2}, -(t/s)])/(s*(s + t)) - (I*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*(s + t)) + (I*HPL[{3}, -(t/s)])/
           (s*(s + t)) - ((I/3)*(7*s + 10*t)*Zeta[3])/(s*t*(s + t))) +
        nc*((((-41*I)/360)*Pi^4)/(s*t) - (Pi^3*HPL[{0}, s])/(6*s*t) -
          (((2*I)/3)*Pi^2*HPL[{0}, s]^2)/(s*t) + (Pi*HPL[{0}, s]^3)/(3*s*t) +
          ((I/6)*HPL[{0}, s]^4)/(s*t) - (Pi^3*HPL[{0}, -(t/s)])/(6*s*t) -
          (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          (Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
          ((I/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*t) -
          ((I/2)*Pi^2*HPL[{0}, -(t/s)]^2)/(s*t) +
          (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) + (Pi*HPL[{0}, -(t/s)]^3)/
           (3*s*t) - ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*t) -
          ((I/6)*HPL[{0}, -(t/s)]^4)/(s*t) + (Pi^3*HPL[{1}, -(t/s)])/
           (3*s*t) - (I*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
          (((2*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s*t) +
          (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
          (I*Pi^2*HPL[{2}, -(t/s)])/(s*t) - (2*Pi*HPL[{0}, s]*
            HPL[{2}, -(t/s)])/(s*t) + ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t) + (I*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
           (s*t) - (2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) +
          ((I/2)*HPL[{2}, -(t/s)]^2)/(s*t) - (2*Pi*HPL[{3}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{4}, -(t/s)])/(s*t) + (2*Pi*HPL[{2, 1}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t) -
          (I*HPL[{2, 2}, -(t/s)])/(s*t) + (14*Pi*Zeta[3])/(3*s*t) +
          (((34*I)/3)*HPL[{0}, s]*Zeta[3])/(s*t) +
          (((20*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*t) +
          ((2*I)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t))) +
      k[{1, 3}, {1, 3}]*(nc*((((-41*I)/360)*Pi^4)/(s*t) -
          (Pi^3*HPL[{0}, s])/(6*s*t) - (((2*I)/3)*Pi^2*HPL[{0}, s]^2)/(s*t) +
          (Pi*HPL[{0}, s]^3)/(3*s*t) + ((I/6)*HPL[{0}, s]^4)/(s*t) -
          (Pi^3*HPL[{0}, -(t/s)])/(6*s*t) - (((7*I)/6)*Pi^2*HPL[{0}, s]*
            HPL[{0}, -(t/s)])/(s*t) + (Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
           (s*t) + ((I/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*t) -
          ((I/2)*Pi^2*HPL[{0}, -(t/s)]^2)/(s*t) +
          (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) + (Pi*HPL[{0}, -(t/s)]^3)/
           (3*s*t) - ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*t) -
          ((I/6)*HPL[{0}, -(t/s)]^4)/(s*t) + (Pi^3*HPL[{1}, -(t/s)])/
           (3*s*t) - (I*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
          (((2*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s*t) +
          (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
          (I*Pi^2*HPL[{2}, -(t/s)])/(s*t) - (2*Pi*HPL[{0}, s]*
            HPL[{2}, -(t/s)])/(s*t) + ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t) + (I*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
           (s*t) - (2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) +
          ((I/2)*HPL[{2}, -(t/s)]^2)/(s*t) - (2*Pi*HPL[{3}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{4}, -(t/s)])/(s*t) + (2*Pi*HPL[{2, 1}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t) -
          (I*HPL[{2, 2}, -(t/s)])/(s*t) + (14*Pi*Zeta[3])/(3*s*t) +
          (((34*I)/3)*HPL[{0}, s]*Zeta[3])/(s*t) +
          (((20*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*t) +
          ((2*I)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t)) +
        b0*((8*I)/(s*t) + (((3*I)/40)*Pi^4)/(s + t)^2 + (Pi^3*(5*s + 3*t))/
           (12*s*(s + t)^2) - ((I/6)*Pi^2*(s + 7*t))/(s*t*(s + t)) -
          (4*Pi)/(s^2 + s*t) - ((4*I)*HPL[{0}, s])/(s*t) -
          (Pi^3*HPL[{0}, s])/(6*(s + t)^2) + ((I/12)*Pi^2*(s + 7*t)*
            HPL[{0}, s])/(s*t*(s + t)) + (2*Pi*HPL[{0}, s])/(s^2 + s*t) +
          (I*HPL[{0}, s]^2)/(s*t) - (Pi*HPL[{0}, s]^2)/(2*s*(s + t)) -
          ((I/6)*HPL[{0}, s]^3)/(s*t) - (2*Pi*HPL[{0}, -(t/s)])/(s + t)^2 +
          (Pi^3*HPL[{0}, -(t/s)])/(12*(s + t)^2) +
          ((I/12)*Pi^2*(s - 5*t)*HPL[{0}, -(t/s)])/(t*(s + t)^2) -
          ((4*I)*HPL[{0}, -(t/s)])/(s*t + t^2) +
          (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s + t)^2 +
          ((I/2)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s + t)^2 +
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t + t^2) -
          (Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(2*(s + t)^2) -
          ((I/2)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(t*(s + t)) +
          (Pi*HPL[{0}, -(t/s)]^2)/(2*(s + t)^2) +
          (((5*I)/24)*Pi^2*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
          (I*(s + 2*t)*HPL[{0}, -(t/s)]^2)/(t*(s + t)^2) -
          (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(2*(s + t)^2) -
          ((I/2)*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(t*(s + t)^2) +
          ((I/4)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s + t)^2 -
          (Pi*HPL[{0}, -(t/s)]^3)/(6*(s + t)^2) -
          ((I/6)*(s + 3*t)*HPL[{0}, -(t/s)]^3)/(t*(s + t)^2) +
          ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s + t)^2 +
          ((I/8)*HPL[{0}, -(t/s)]^4)/(s + t)^2 - (Pi^3*HPL[{1}, -(t/s)])/
           (6*(s + t)^2) + (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 +
          ((I/2)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 -
          (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s + t)^2 -
          (Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(2*(s + t)^2) +
          ((I/2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s + t)^2 +
          ((I/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s + t)^2 -
          (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(2*(s + t)^2) +
          ((I/4)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s + t)^2 -
          (Pi*HPL[{2}, -(t/s)])/(s + t)^2 - ((I/2)*Pi^2*HPL[{2}, -(t/s)])/
           (s + t)^2 + (Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s + t)^2 +
          (I*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s + t)^2 -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s + t)^2 -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s + t)^2 +
          (Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s + t)^2 -
          (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s + t)^2 -
          ((I/4)*HPL[{2}, -(t/s)]^2)/(s + t)^2 - (I*HPL[{3}, -(t/s)])/
           (s + t)^2 + (Pi*HPL[{3}, -(t/s)])/(s + t)^2 +
          (I*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s + t)^2 +
          (I*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s + t)^2 +
          (I*HPL[{4}, -(t/s)])/(s + t)^2 - (Pi*HPL[{2, 1}, -(t/s)])/
           (s + t)^2 + (I*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s + t)^2 +
          ((I/2)*HPL[{2, 2}, -(t/s)])/(s + t)^2 -
          ((I/3)*(7*s^2 + 11*s*t + 7*t^2)*Zeta[3])/(s*t*(s + t)^2) -
          (I*HPL[{0}, s]*Zeta[3])/(s + t)^2 - (I*HPL[{0}, -(t/s)]*Zeta[3])/
           (s + t)^2 - (I*HPL[{1}, -(t/s)]*Zeta[3])/(s + t)^2)) +
      k[{2, 4}, {2, 4}]*(nc*((((-41*I)/360)*Pi^4)/(s*t) -
          (Pi^3*HPL[{0}, s])/(6*s*t) - (((2*I)/3)*Pi^2*HPL[{0}, s]^2)/(s*t) +
          (Pi*HPL[{0}, s]^3)/(3*s*t) + ((I/6)*HPL[{0}, s]^4)/(s*t) -
          (Pi^3*HPL[{0}, -(t/s)])/(6*s*t) - (((7*I)/6)*Pi^2*HPL[{0}, s]*
            HPL[{0}, -(t/s)])/(s*t) + (Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
           (s*t) + ((I/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*t) -
          ((I/2)*Pi^2*HPL[{0}, -(t/s)]^2)/(s*t) +
          (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) + (Pi*HPL[{0}, -(t/s)]^3)/
           (3*s*t) - ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*t) -
          ((I/6)*HPL[{0}, -(t/s)]^4)/(s*t) + (Pi^3*HPL[{1}, -(t/s)])/
           (3*s*t) - (I*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
          (((2*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s*t) +
          (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
          (I*Pi^2*HPL[{2}, -(t/s)])/(s*t) - (2*Pi*HPL[{0}, s]*
            HPL[{2}, -(t/s)])/(s*t) + ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t) + (I*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
           (s*t) - (2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) +
          ((I/2)*HPL[{2}, -(t/s)]^2)/(s*t) - (2*Pi*HPL[{3}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{4}, -(t/s)])/(s*t) + (2*Pi*HPL[{2, 1}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t) -
          (I*HPL[{2, 2}, -(t/s)])/(s*t) + (14*Pi*Zeta[3])/(3*s*t) +
          (((34*I)/3)*HPL[{0}, s]*Zeta[3])/(s*t) +
          (((20*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*t) +
          ((2*I)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t)) +
        b0*((8*I)/(s*t) + (((3*I)/40)*Pi^4)/(s + t)^2 + (Pi^3*(5*s + 3*t))/
           (12*s*(s + t)^2) - ((I/6)*Pi^2*(s + 7*t))/(s*t*(s + t)) -
          (4*Pi)/(s^2 + s*t) - ((4*I)*HPL[{0}, s])/(s*t) -
          (Pi^3*HPL[{0}, s])/(6*(s + t)^2) + ((I/12)*Pi^2*(s + 7*t)*
            HPL[{0}, s])/(s*t*(s + t)) + (2*Pi*HPL[{0}, s])/(s^2 + s*t) +
          (I*HPL[{0}, s]^2)/(s*t) - (Pi*HPL[{0}, s]^2)/(2*s*(s + t)) -
          ((I/6)*HPL[{0}, s]^3)/(s*t) - (2*Pi*HPL[{0}, -(t/s)])/(s + t)^2 +
          (Pi^3*HPL[{0}, -(t/s)])/(12*(s + t)^2) +
          ((I/12)*Pi^2*(s - 5*t)*HPL[{0}, -(t/s)])/(t*(s + t)^2) -
          ((4*I)*HPL[{0}, -(t/s)])/(s*t + t^2) +
          (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s + t)^2 +
          ((I/2)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s + t)^2 +
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t + t^2) -
          (Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(2*(s + t)^2) -
          ((I/2)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(t*(s + t)) +
          (Pi*HPL[{0}, -(t/s)]^2)/(2*(s + t)^2) +
          (((5*I)/24)*Pi^2*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
          (I*(s + 2*t)*HPL[{0}, -(t/s)]^2)/(t*(s + t)^2) -
          (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(2*(s + t)^2) -
          ((I/2)*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(t*(s + t)^2) +
          ((I/4)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s + t)^2 -
          (Pi*HPL[{0}, -(t/s)]^3)/(6*(s + t)^2) -
          ((I/6)*(s + 3*t)*HPL[{0}, -(t/s)]^3)/(t*(s + t)^2) +
          ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s + t)^2 +
          ((I/8)*HPL[{0}, -(t/s)]^4)/(s + t)^2 - (Pi^3*HPL[{1}, -(t/s)])/
           (6*(s + t)^2) + (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 +
          ((I/2)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 -
          (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s + t)^2 -
          (Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(2*(s + t)^2) +
          ((I/2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s + t)^2 +
          ((I/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s + t)^2 -
          (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(2*(s + t)^2) +
          ((I/4)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s + t)^2 -
          (Pi*HPL[{2}, -(t/s)])/(s + t)^2 - ((I/2)*Pi^2*HPL[{2}, -(t/s)])/
           (s + t)^2 + (Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s + t)^2 +
          (I*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s + t)^2 -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s + t)^2 -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s + t)^2 +
          (Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s + t)^2 -
          (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s + t)^2 -
          ((I/4)*HPL[{2}, -(t/s)]^2)/(s + t)^2 - (I*HPL[{3}, -(t/s)])/
           (s + t)^2 + (Pi*HPL[{3}, -(t/s)])/(s + t)^2 +
          (I*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s + t)^2 +
          (I*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s + t)^2 +
          (I*HPL[{4}, -(t/s)])/(s + t)^2 - (Pi*HPL[{2, 1}, -(t/s)])/
           (s + t)^2 + (I*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s + t)^2 +
          ((I/2)*HPL[{2, 2}, -(t/s)])/(s + t)^2 -
          ((I/3)*(7*s^2 + 11*s*t + 7*t^2)*Zeta[3])/(s*t*(s + t)^2) -
          (I*HPL[{0}, s]*Zeta[3])/(s + t)^2 - (I*HPL[{0}, -(t/s)]*Zeta[3])/
           (s + t)^2 - (I*HPL[{1}, -(t/s)]*Zeta[3])/(s + t)^2)))

M1V[1, 2, 4, 3] = (b0*((-2*I)/(s*(s + t)) + (I*HPL[{0}, s])/(s*(s + t)) -
        (I*HPL[{1}, -(t/s)])/(s*(s + t))) +
      nc*((((4*I)/3)*Pi^2)/(s*(s + t)) - (2*Pi*HPL[{0}, s])/(s^2 + s*t) -
        ((2*I)*HPL[{0}, s]^2)/(s*(s + t)) + (2*Pi*HPL[{1}, -(t/s)])/
         (s*(s + t)) + ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t))))*
     k[{1, 2}, {1, 2}] + (b0*((-2*I)/(s*(s + t)) + Pi/(s^2 + s*t) +
        (I*HPL[{0}, s])/(s*(s + t))) + nc*((((4*I)/3)*Pi^2)/(s*(s + t)) -
        (2*Pi*HPL[{0}, s])/(s^2 + s*t) - ((2*I)*HPL[{0}, s]^2)/(s*(s + t)) +
        (2*Pi*HPL[{1}, -(t/s)])/(s*(s + t)) +
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t))))*
     k[{1, 3}, {1, 3}] +
    (nc*((((4*I)/3)*Pi^2)/(s*(s + t)) - (2*Pi*HPL[{0}, s])/(s^2 + s*t) -
        ((2*I)*HPL[{0}, s]^2)/(s*(s + t)) + (2*Pi*HPL[{1}, -(t/s)])/
         (s*(s + t)) + ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t))) +
      b0*(Pi/(s*t) - (2*I)/(s*(s + t)) + (I*HPL[{0}, s])/(s*(s + t)) +
        (Pi*HPL[{1}, -(t/s)])/t^2 + (I*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((I/2)*HPL[{1}, -(t/s)]^2)/t^2))*k[{1, 4}, {1, 4}] +
    (nc*((((4*I)/3)*Pi^2)/(s*(s + t)) - (2*Pi*HPL[{0}, s])/(s^2 + s*t) -
        ((2*I)*HPL[{0}, s]^2)/(s*(s + t)) + (2*Pi*HPL[{1}, -(t/s)])/
         (s*(s + t)) + ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t))) +
      b0*(Pi/(s*t) - (2*I)/(s*(s + t)) + (I*HPL[{0}, s])/(s*(s + t)) +
        (Pi*HPL[{1}, -(t/s)])/t^2 + (I*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((I/2)*HPL[{1}, -(t/s)]^2)/t^2))*k[{2, 3}, {2, 3}] +
    (b0*((-2*I)/(s*(s + t)) + Pi/(s^2 + s*t) + (I*HPL[{0}, s])/(s*(s + t))) +
      nc*((((4*I)/3)*Pi^2)/(s*(s + t)) - (2*Pi*HPL[{0}, s])/(s^2 + s*t) -
        ((2*I)*HPL[{0}, s]^2)/(s*(s + t)) + (2*Pi*HPL[{1}, -(t/s)])/
         (s*(s + t)) + ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t))))*
     k[{2, 4}, {2, 4}] +
    (b0*((-2*I)/(s*(s + t)) + (I*HPL[{0}, s])/(s*(s + t)) -
        (I*HPL[{1}, -(t/s)])/(s*(s + t))) +
      nc*((((4*I)/3)*Pi^2)/(s*(s + t)) - (2*Pi*HPL[{0}, s])/(s^2 + s*t) -
        ((2*I)*HPL[{0}, s]^2)/(s*(s + t)) + (2*Pi*HPL[{1}, -(t/s)])/
         (s*(s + t)) + ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t))))*
     k[{3, 4}, {3, 4}] + (((-4*I)*nc*k[{1, 2}, {1, 2}])/(s*(s + t)) -
      ((4*I)*nc*k[{1, 3}, {1, 3}])/(s*(s + t)) - ((4*I)*nc*k[{1, 4}, {1, 4}])/
       (s*(s + t)) - ((4*I)*nc*k[{2, 3}, {2, 3}])/(s*(s + t)) -
      ((4*I)*nc*k[{2, 4}, {2, 4}])/(s*(s + t)) - ((4*I)*nc*k[{3, 4}, {3, 4}])/
       (s*(s + t)))/ep^2 +
    ((((-I)*b0)/(s*(s + t)) + nc*((2*Pi)/(s^2 + s*t) + ((4*I)*HPL[{0}, s])/
           (s*(s + t)) - ((2*I)*HPL[{1}, -(t/s)])/(s*(s + t))))*
       k[{1, 2}, {1, 2}] + (((-I)*b0)/(s*(s + t)) +
        nc*((2*Pi)/(s^2 + s*t) + ((4*I)*HPL[{0}, s])/(s*(s + t)) -
          ((2*I)*HPL[{1}, -(t/s)])/(s*(s + t))))*k[{1, 3}, {1, 3}] +
      (((-I)*b0)/(s*(s + t)) + nc*((2*Pi)/(s^2 + s*t) + ((4*I)*HPL[{0}, s])/
           (s*(s + t)) - ((2*I)*HPL[{1}, -(t/s)])/(s*(s + t))))*
       k[{1, 4}, {1, 4}] + (((-I)*b0)/(s*(s + t)) +
        nc*((2*Pi)/(s^2 + s*t) + ((4*I)*HPL[{0}, s])/(s*(s + t)) -
          ((2*I)*HPL[{1}, -(t/s)])/(s*(s + t))))*k[{2, 3}, {2, 3}] +
      (((-I)*b0)/(s*(s + t)) + nc*((2*Pi)/(s^2 + s*t) + ((4*I)*HPL[{0}, s])/
           (s*(s + t)) - ((2*I)*HPL[{1}, -(t/s)])/(s*(s + t))))*
       k[{2, 4}, {2, 4}] + (((-I)*b0)/(s*(s + t)) +
        nc*((2*Pi)/(s^2 + s*t) + ((4*I)*HPL[{0}, s])/(s*(s + t)) -
          ((2*I)*HPL[{1}, -(t/s)])/(s*(s + t))))*k[{3, 4}, {3, 4}])/ep +
    ep*(k[{1, 2}, {1, 2}]*(b0*((-4*I)/(s*(s + t)) + ((I/12)*Pi^2)/
           (s*(s + t)) + ((2*I)*HPL[{0}, s])/(s*(s + t)) -
          ((I/2)*HPL[{0}, s]^2)/(s*(s + t)) + (Pi*HPL[{1}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (I*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((I/2)*HPL[{1}, -(t/s)]^2)/(t*(s + t))) +
        nc*(-Pi^3/(2*s*(s + t)) - (((4*I)/3)*Pi^2*HPL[{0}, s])/(s*(s + t)) +
          (Pi*HPL[{0}, s]^2)/(s*(s + t)) + (((2*I)/3)*HPL[{0}, s]^3)/
           (s*(s + t)) + (((7*I)/6)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^2)/(s*(s + t)) + ((I/3)*HPL[{1}, -(t/s)]^3)/
           (s*(s + t)) + (2*Pi*HPL[{2}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{2, 1}, -(t/s)])/(s*(s + t)) + (((28*I)/3)*Zeta[3])/
           (s*(s + t)))) + k[{1, 3}, {1, 3}]*
       (b0*((-4*I)/(s*(s + t)) + (((7*I)/12)*Pi^2)/(s*(s + t)) +
          (2*Pi)/(s^2 + s*t) + ((2*I)*HPL[{0}, s])/(s*(s + t)) -
          (Pi*HPL[{0}, s])/(s^2 + s*t) - ((I/2)*HPL[{0}, s]^2)/(s*(s + t)) -
          (Pi*HPL[{1}, -(t/s)])/(s*t + t^2) - ((I/2)*HPL[{1}, -(t/s)]^2)/
           (t*(s + t))) + nc*(-Pi^3/(2*s*(s + t)) -
          (((4*I)/3)*Pi^2*HPL[{0}, s])/(s*(s + t)) + (Pi*HPL[{0}, s]^2)/
           (s*(s + t)) + (((2*I)/3)*HPL[{0}, s]^3)/(s*(s + t)) +
          (((7*I)/6)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
          (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^2)/(s*(s + t)) + ((I/3)*HPL[{1}, -(t/s)]^3)/
           (s*(s + t)) + (2*Pi*HPL[{2}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{2, 1}, -(t/s)])/(s*(s + t)) + (((28*I)/3)*Zeta[3])/
           (s*(s + t)))) + k[{2, 4}, {2, 4}]*
       (b0*((-4*I)/(s*(s + t)) + (((7*I)/12)*Pi^2)/(s*(s + t)) +
          (2*Pi)/(s^2 + s*t) + ((2*I)*HPL[{0}, s])/(s*(s + t)) -
          (Pi*HPL[{0}, s])/(s^2 + s*t) - ((I/2)*HPL[{0}, s]^2)/(s*(s + t)) -
          (Pi*HPL[{1}, -(t/s)])/(s*t + t^2) - ((I/2)*HPL[{1}, -(t/s)]^2)/
           (t*(s + t))) + nc*(-Pi^3/(2*s*(s + t)) -
          (((4*I)/3)*Pi^2*HPL[{0}, s])/(s*(s + t)) + (Pi*HPL[{0}, s]^2)/
           (s*(s + t)) + (((2*I)/3)*HPL[{0}, s]^3)/(s*(s + t)) +
          (((7*I)/6)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
          (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^2)/(s*(s + t)) + ((I/3)*HPL[{1}, -(t/s)]^3)/
           (s*(s + t)) + (2*Pi*HPL[{2}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{2, 1}, -(t/s)])/(s*(s + t)) + (((28*I)/3)*Zeta[3])/
           (s*(s + t)))) + k[{3, 4}, {3, 4}]*
       (b0*((-4*I)/(s*(s + t)) + ((I/12)*Pi^2)/(s*(s + t)) +
          ((2*I)*HPL[{0}, s])/(s*(s + t)) - ((I/2)*HPL[{0}, s]^2)/
           (s*(s + t)) + (Pi*HPL[{1}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (I*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((I/2)*HPL[{1}, -(t/s)]^2)/(t*(s + t))) +
        nc*(-Pi^3/(2*s*(s + t)) - (((4*I)/3)*Pi^2*HPL[{0}, s])/(s*(s + t)) +
          (Pi*HPL[{0}, s]^2)/(s*(s + t)) + (((2*I)/3)*HPL[{0}, s]^3)/
           (s*(s + t)) + (((7*I)/6)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
          (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^2)/(s*(s + t)) + ((I/3)*HPL[{1}, -(t/s)]^3)/
           (s*(s + t)) + (2*Pi*HPL[{2}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{2, 1}, -(t/s)])/(s*(s + t)) + (((28*I)/3)*Zeta[3])/
           (s*(s + t)))) + k[{1, 4}, {1, 4}]*
       (b0*((2*Pi)/(s*t) - (4*I)/(s*(s + t)) + ((I/12)*Pi^2*(6*s + 7*t))/
           (s*t*(s + t)) - (Pi*HPL[{0}, s])/(s*t) + ((2*I)*HPL[{0}, s])/
           (s*(s + t)) - ((I/2)*HPL[{0}, s]^2)/(s*(s + t)) +
          (Pi*HPL[{1}, -(t/s)])/t^2 + ((I/2)*Pi^2*HPL[{1}, -(t/s)])/t^2 +
          ((2*I)*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/t^2 -
          (I*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^2)/(2*t^2) + ((I/2)*(s + 2*t)*
            HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) -
          ((I/2)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/t^2 +
          ((I/3)*HPL[{1}, -(t/s)]^3)/t^2 + (Pi*HPL[{2}, -(t/s)])/t^2 +
          (I*HPL[{2, 1}, -(t/s)])/t^2) + nc*(-Pi^3/(2*s*(s + t)) -
          (((4*I)/3)*Pi^2*HPL[{0}, s])/(s*(s + t)) + (Pi*HPL[{0}, s]^2)/
           (s*(s + t)) + (((2*I)/3)*HPL[{0}, s]^3)/(s*(s + t)) +
          (((7*I)/6)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
          (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^2)/(s*(s + t)) + ((I/3)*HPL[{1}, -(t/s)]^3)/
           (s*(s + t)) + (2*Pi*HPL[{2}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{2, 1}, -(t/s)])/(s*(s + t)) + (((28*I)/3)*Zeta[3])/
           (s*(s + t)))) + k[{2, 3}, {2, 3}]*
       (b0*((2*Pi)/(s*t) - (4*I)/(s*(s + t)) + ((I/12)*Pi^2*(6*s + 7*t))/
           (s*t*(s + t)) - (Pi*HPL[{0}, s])/(s*t) + ((2*I)*HPL[{0}, s])/
           (s*(s + t)) - ((I/2)*HPL[{0}, s]^2)/(s*(s + t)) +
          (Pi*HPL[{1}, -(t/s)])/t^2 + ((I/2)*Pi^2*HPL[{1}, -(t/s)])/t^2 +
          ((2*I)*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/t^2 -
          (I*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^2)/(2*t^2) + ((I/2)*(s + 2*t)*
            HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) -
          ((I/2)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/t^2 +
          ((I/3)*HPL[{1}, -(t/s)]^3)/t^2 + (Pi*HPL[{2}, -(t/s)])/t^2 +
          (I*HPL[{2, 1}, -(t/s)])/t^2) + nc*(-Pi^3/(2*s*(s + t)) -
          (((4*I)/3)*Pi^2*HPL[{0}, s])/(s*(s + t)) + (Pi*HPL[{0}, s]^2)/
           (s*(s + t)) + (((2*I)/3)*HPL[{0}, s]^3)/(s*(s + t)) +
          (((7*I)/6)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
          (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^2)/(s*(s + t)) + ((I/3)*HPL[{1}, -(t/s)]^3)/
           (s*(s + t)) + (2*Pi*HPL[{2}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{2, 1}, -(t/s)])/(s*(s + t)) + (((28*I)/3)*Zeta[3])/
           (s*(s + t))))) +
    ep^2*(k[{1, 2}, {1, 2}]*(b0*((-8*I)/(s*(s + t)) + ((I/6)*Pi^2)/
           (s*(s + t)) + ((4*I)*HPL[{0}, s])/(s*(s + t)) -
          ((I/12)*Pi^2*HPL[{0}, s])/(s*(s + t)) - (I*HPL[{0}, s]^2)/
           (s*(s + t)) + ((I/6)*HPL[{0}, s]^3)/(s*(s + t)) +
          (2*Pi*HPL[{1}, -(t/s)])/(s*t) - ((4*I)*HPL[{1}, -(t/s)])/
           (s*(s + t)) + ((I/12)*Pi^2*(6*s + 7*t)*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) - (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
          ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) -
          ((I/2)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^2)/(2*s*t) + (I*HPL[{1}, -(t/s)]^2)/
           (s*t + t^2) - ((I/2)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
          ((I/6)*(2*s + t)*HPL[{1}, -(t/s)]^3)/(s*t*(s + t)) +
          (Pi*HPL[{2}, -(t/s)])/(s*t) + (I*HPL[{2, 1}, -(t/s)])/(s*t) +
          (((7*I)/3)*Zeta[3])/(s*(s + t))) +
        nc*((((-13*I)/360)*Pi^4)/(s*(s + t)) + (Pi^3*HPL[{0}, s])/
           (2*s*(s + t)) + (((2*I)/3)*Pi^2*HPL[{0}, s]^2)/(s*(s + t)) -
          (Pi*HPL[{0}, s]^3)/(3*s*(s + t)) - ((I/6)*HPL[{0}, s]^4)/
           (s*(s + t)) - (Pi^3*HPL[{1}, -(t/s)])/(2*s*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((I/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((I/2)*Pi^2*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
          (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^3)/(3*s*(s + t)) -
          ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*(s + t)) +
          ((I/6)*HPL[{1}, -(t/s)]^4)/(s*(s + t)) + (I*Pi^2*HPL[{2}, -(t/s)])/
           (s*(s + t)) - (2*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*(s + t)) +
          (2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*(s + t)) +
          ((I/2)*HPL[{2}, -(t/s)]^2)/(s*(s + t)) + (2*Pi*HPL[{3}, -(t/s)])/
           (s*(s + t)) - (2*Pi*HPL[{2, 1}, -(t/s)])/(s*(s + t)) -
          ((2*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*(s + t)) -
          (I*HPL[{2, 2}, -(t/s)])/(s*(s + t)) -
          ((2*I)*HPL[{2, 1, 1}, -(t/s)])/(s*(s + t)) - (14*Pi*Zeta[3])/
           (3*s*(s + t)) - (((28*I)/3)*HPL[{0}, s]*Zeta[3])/(s*(s + t)) +
          (((14*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(s*(s + t)))) +
      k[{1, 3}, {1, 3}]*(b0*((-8*I)/(s*(s + t)) + (((7*I)/6)*Pi^2)/
           (s*(s + t)) - Pi^3/(4*s*(s + t)) + (4*Pi)/(s^2 + s*t) +
          ((4*I)*HPL[{0}, s])/(s*(s + t)) - (((7*I)/12)*Pi^2*HPL[{0}, s])/
           (s*(s + t)) - (2*Pi*HPL[{0}, s])/(s^2 + s*t) -
          (I*HPL[{0}, s]^2)/(s*(s + t)) + (Pi*HPL[{0}, s]^2)/
           (2*s^2 + 2*s*t) + ((I/6)*HPL[{0}, s]^3)/(s*(s + t)) -
          ((I/2)*Pi^2*HPL[{1}, -(t/s)])/(t*(s + t)) - (2*Pi*HPL[{1}, -(t/s)])/
           (s*t + t^2) + (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t + t^2) -
          (Pi*HPL[{1}, -(t/s)]^2)/(2*t*(s + t)) - (I*HPL[{1}, -(t/s)]^2)/
           (s*t + t^2) + ((I/2)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          ((I/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) - (Pi*HPL[{2}, -(t/s)])/
           (s*t + t^2) - (I*HPL[{2, 1}, -(t/s)])/(s*t + t^2) +
          (((7*I)/3)*Zeta[3])/(s*(s + t))) +
        nc*((((-13*I)/360)*Pi^4)/(s*(s + t)) + (Pi^3*HPL[{0}, s])/
           (2*s*(s + t)) + (((2*I)/3)*Pi^2*HPL[{0}, s]^2)/(s*(s + t)) -
          (Pi*HPL[{0}, s]^3)/(3*s*(s + t)) - ((I/6)*HPL[{0}, s]^4)/
           (s*(s + t)) - (Pi^3*HPL[{1}, -(t/s)])/(2*s*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((I/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((I/2)*Pi^2*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
          (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^3)/(3*s*(s + t)) -
          ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*(s + t)) +
          ((I/6)*HPL[{1}, -(t/s)]^4)/(s*(s + t)) + (I*Pi^2*HPL[{2}, -(t/s)])/
           (s*(s + t)) - (2*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*(s + t)) +
          (2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
          ((I/2)*HPL[{2}, -(t/s)]^2)/(s*(s + t)) + (2*Pi*HPL[{3}, -(t/s)])/
           (s*(s + t)) - (2*Pi*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) -
          ((2*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*(s + t)) -
          (I*HPL[{2, 2}, -(t/s)])/(s*(s + t)) -
          ((2*I)*HPL[{2, 1, 1}, -(t/s)])/(s*(s + t)) - (14*Pi*Zeta[3])/
           (3*s*(s + t)) - (((28*I)/3)*HPL[{0}, s]*Zeta[3])/(s*(s + t)) +
          (((14*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(s*(s + t)))) +
      k[{3, 4}, {3, 4}]*(b0*((-8*I)/(s*(s + t)) + ((I/6)*Pi^2)/(s*(s + t)) -
          ((I/12)*Pi^2*HPL[{0}, s])/(s*(s + t)) + ((4*I)*HPL[{0}, s])/
           (s^2 + s*t) - (I*HPL[{0}, s]^2)/(s*(s + t)) +
          ((I/6)*HPL[{0}, s]^3)/(s*(s + t)) + (2*Pi*HPL[{1}, -(t/s)])/(s*t) -
          ((4*I)*HPL[{1}, -(t/s)])/(s*(s + t)) + ((I/12)*Pi^2*(6*s + 7*t)*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
          ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) -
          ((I/2)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^2)/(2*s*t) + (I*HPL[{1}, -(t/s)]^2)/
           (s*t + t^2) - ((I/2)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
          ((I/6)*(2*s + t)*HPL[{1}, -(t/s)]^3)/(s*t*(s + t)) +
          (Pi*HPL[{2}, -(t/s)])/(s*t) + (I*HPL[{2, 1}, -(t/s)])/(s*t) +
          (((7*I)/3)*Zeta[3])/(s*(s + t))) +
        nc*((((-13*I)/360)*Pi^4)/(s*(s + t)) + (Pi^3*HPL[{0}, s])/
           (2*s*(s + t)) + (((2*I)/3)*Pi^2*HPL[{0}, s]^2)/(s*(s + t)) -
          (Pi*HPL[{0}, s]^3)/(3*s*(s + t)) - ((I/6)*HPL[{0}, s]^4)/
           (s*(s + t)) - (Pi^3*HPL[{1}, -(t/s)])/(2*s*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((I/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((I/2)*Pi^2*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
          (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^3)/(3*s*(s + t)) -
          ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*(s + t)) +
          ((I/6)*HPL[{1}, -(t/s)]^4)/(s*(s + t)) + (I*Pi^2*HPL[{2}, -(t/s)])/
           (s^2 + s*t) - (2*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*(s + t)) +
          (2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
          ((I/2)*HPL[{2}, -(t/s)]^2)/(s*(s + t)) + (2*Pi*HPL[{3}, -(t/s)])/
           (s*(s + t)) - (2*Pi*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) -
          ((2*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*(s + t)) -
          (I*HPL[{2, 2}, -(t/s)])/(s*(s + t)) -
          ((2*I)*HPL[{2, 1, 1}, -(t/s)])/(s*(s + t)) - (14*Pi*Zeta[3])/
           (3*s*(s + t)) - (((28*I)/3)*HPL[{0}, s]*Zeta[3])/(s*(s + t)) +
          (((14*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(s*(s + t)))) +
      k[{2, 4}, {2, 4}]*(b0*((((7*I)/6)*Pi^2)/(s*(s + t)) -
          Pi^3/(4*s*(s + t)) - (8*I)/(s^2 + s*t) + (4*Pi)/(s^2 + s*t) -
          (((7*I)/12)*Pi^2*HPL[{0}, s])/(s*(s + t)) + ((4*I)*HPL[{0}, s])/
           (s^2 + s*t) - (2*Pi*HPL[{0}, s])/(s^2 + s*t) -
          (I*HPL[{0}, s]^2)/(s*(s + t)) + (Pi*HPL[{0}, s]^2)/
           (2*s^2 + 2*s*t) + ((I/6)*HPL[{0}, s]^3)/(s*(s + t)) -
          ((I/2)*Pi^2*HPL[{1}, -(t/s)])/(t*(s + t)) - (2*Pi*HPL[{1}, -(t/s)])/
           (s*t + t^2) + (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t + t^2) -
          (Pi*HPL[{1}, -(t/s)]^2)/(2*t*(s + t)) - (I*HPL[{1}, -(t/s)]^2)/
           (s*t + t^2) + ((I/2)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          ((I/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) - (Pi*HPL[{2}, -(t/s)])/
           (s*t + t^2) - (I*HPL[{2, 1}, -(t/s)])/(s*t + t^2) +
          (((7*I)/3)*Zeta[3])/(s*(s + t))) +
        nc*((((-13*I)/360)*Pi^4)/(s*(s + t)) + (Pi^3*HPL[{0}, s])/
           (2*s*(s + t)) + (((2*I)/3)*Pi^2*HPL[{0}, s]^2)/(s*(s + t)) -
          (Pi*HPL[{0}, s]^3)/(3*s*(s + t)) - ((I/6)*HPL[{0}, s]^4)/
           (s*(s + t)) - (Pi^3*HPL[{1}, -(t/s)])/(2*s*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
          ((I/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((I/2)*Pi^2*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
          (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^3)/(3*s*(s + t)) -
          ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*(s + t)) +
          ((I/6)*HPL[{1}, -(t/s)]^4)/(s*(s + t)) + (I*Pi^2*HPL[{2}, -(t/s)])/
           (s^2 + s*t) - (2*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*(s + t)) +
          (2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
          ((I/2)*HPL[{2}, -(t/s)]^2)/(s*(s + t)) + (2*Pi*HPL[{3}, -(t/s)])/
           (s*(s + t)) - (2*Pi*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) -
          ((2*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*(s + t)) -
          (I*HPL[{2, 2}, -(t/s)])/(s*(s + t)) -
          ((2*I)*HPL[{2, 1, 1}, -(t/s)])/(s*(s + t)) - (14*Pi*Zeta[3])/
           (3*s*(s + t)) - (((28*I)/3)*HPL[{0}, s]*Zeta[3])/(s*(s + t)) +
          (((14*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(s*(s + t)))) +
      k[{1, 4}, {1, 4}]*(b0*((4*Pi)/(s*t) - Pi^3/(4*s*t) -
          (8*I)/(s*(s + t)) + ((I/6)*Pi^2*(6*s + 7*t))/(s*t*(s + t)) -
          (2*Pi*HPL[{0}, s])/(s*t) + ((4*I)*HPL[{0}, s])/(s*(s + t)) -
          ((I/12)*Pi^2*(6*s + 7*t)*HPL[{0}, s])/(s*t*(s + t)) +
          (Pi*HPL[{0}, s]^2)/(2*s*t) - (I*HPL[{0}, s]^2)/(s*(s + t)) +
          ((I/6)*HPL[{0}, s]^3)/(s*(s + t)) + (2*Pi*HPL[{1}, -(t/s)])/t^2 -
          (Pi^3*HPL[{1}, -(t/s)])/(4*t^2) + ((4*I)*HPL[{1}, -(t/s)])/
           (t*(s + t)) + ((I/12)*Pi^2*(6*s + 5*t)*HPL[{1}, -(t/s)])/
           (t^2*(s + t)) - (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/t^2 -
          ((I/2)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/t^2 -
          ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(2*t^2) +
          ((I/2)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^2)/(2*t^2) + (((5*I)/24)*Pi^2*
            HPL[{1}, -(t/s)]^2)/t^2 + (I*(s + 2*t)*HPL[{1}, -(t/s)]^2)/
           (t^2*(s + t)) - (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(2*t^2) -
          ((I/2)*(s + 2*t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) +
          ((I/4)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/t^2 +
          (Pi*HPL[{1}, -(t/s)]^3)/(6*t^2) + ((I/6)*(2*s + 3*t)*
            HPL[{1}, -(t/s)]^3)/(t^2*(s + t)) -
          ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/t^2 +
          ((I/8)*HPL[{1}, -(t/s)]^4)/t^2 + (Pi*HPL[{2}, -(t/s)])/t^2 +
          ((I/2)*Pi^2*HPL[{2}, -(t/s)])/t^2 -
          (Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/t^2 +
          (Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/t^2 +
          ((I/4)*HPL[{2}, -(t/s)]^2)/t^2 + (Pi*HPL[{3}, -(t/s)])/t^2 +
          (I*HPL[{2, 1}, -(t/s)])/t^2 - (Pi*HPL[{2, 1}, -(t/s)])/t^2 -
          (I*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/t^2 +
          (I*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/t^2 -
          ((I/2)*HPL[{2, 2}, -(t/s)])/t^2 - (I*HPL[{2, 1, 1}, -(t/s)])/t^2 +
          (((7*I)/3)*Zeta[3])/(s*(s + t))) +
        nc*((((-13*I)/360)*Pi^4)/(s*(s + t)) + (Pi^3*HPL[{0}, s])/
           (2*s*(s + t)) + (((2*I)/3)*Pi^2*HPL[{0}, s]^2)/(s*(s + t)) -
          (Pi*HPL[{0}, s]^3)/(3*s*(s + t)) - ((I/6)*HPL[{0}, s]^4)/
           (s*(s + t)) - (Pi^3*HPL[{1}, -(t/s)])/(2*s*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
          ((I/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((I/2)*Pi^2*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
          (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^3)/(3*s*(s + t)) -
          ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*(s + t)) +
          ((I/6)*HPL[{1}, -(t/s)]^4)/(s*(s + t)) + (I*Pi^2*HPL[{2}, -(t/s)])/
           (s^2 + s*t) - (2*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*(s + t)) +
          (2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
          ((I/2)*HPL[{2}, -(t/s)]^2)/(s*(s + t)) + (2*Pi*HPL[{3}, -(t/s)])/
           (s*(s + t)) - (2*Pi*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) -
          ((2*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*(s + t)) -
          (I*HPL[{2, 2}, -(t/s)])/(s*(s + t)) -
          ((2*I)*HPL[{2, 1, 1}, -(t/s)])/(s*(s + t)) - (14*Pi*Zeta[3])/
           (3*s*(s + t)) - (((28*I)/3)*HPL[{0}, s]*Zeta[3])/(s*(s + t)) +
          (((14*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(s*(s + t)))) +
      k[{2, 3}, {2, 3}]*(b0*((4*Pi)/(s*t) - Pi^3/(4*s*t) -
          (8*I)/(s*(s + t)) + ((I/6)*Pi^2*(6*s + 7*t))/(s*t*(s + t)) -
          (2*Pi*HPL[{0}, s])/(s*t) + ((4*I)*HPL[{0}, s])/(s*(s + t)) -
          ((I/12)*Pi^2*(6*s + 7*t)*HPL[{0}, s])/(s*t*(s + t)) +
          (Pi*HPL[{0}, s]^2)/(2*s*t) - (I*HPL[{0}, s]^2)/(s*(s + t)) +
          ((I/6)*HPL[{0}, s]^3)/(s*(s + t)) + (2*Pi*HPL[{1}, -(t/s)])/t^2 -
          (Pi^3*HPL[{1}, -(t/s)])/(4*t^2) + ((4*I)*HPL[{1}, -(t/s)])/
           (t*(s + t)) + ((I/12)*Pi^2*(6*s + 5*t)*HPL[{1}, -(t/s)])/
           (t^2*(s + t)) - (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/t^2 -
          ((I/2)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/t^2 -
          ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(2*t^2) +
          ((I/2)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^2)/(2*t^2) + (((5*I)/24)*Pi^2*
            HPL[{1}, -(t/s)]^2)/t^2 + (I*(s + 2*t)*HPL[{1}, -(t/s)]^2)/
           (t^2*(s + t)) - (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(2*t^2) -
          ((I/2)*(s + 2*t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) +
          ((I/4)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/t^2 +
          (Pi*HPL[{1}, -(t/s)]^3)/(6*t^2) + ((I/6)*(2*s + 3*t)*
            HPL[{1}, -(t/s)]^3)/(t^2*(s + t)) -
          ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/t^2 +
          ((I/8)*HPL[{1}, -(t/s)]^4)/t^2 + (Pi*HPL[{2}, -(t/s)])/t^2 +
          ((I/2)*Pi^2*HPL[{2}, -(t/s)])/t^2 -
          (Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/t^2 +
          (Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/t^2 +
          ((I/4)*HPL[{2}, -(t/s)]^2)/t^2 + (Pi*HPL[{3}, -(t/s)])/t^2 +
          (I*HPL[{2, 1}, -(t/s)])/t^2 - (Pi*HPL[{2, 1}, -(t/s)])/t^2 -
          (I*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/t^2 +
          (I*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/t^2 -
          ((I/2)*HPL[{2, 2}, -(t/s)])/t^2 - (I*HPL[{2, 1, 1}, -(t/s)])/t^2 +
          (((7*I)/3)*Zeta[3])/(s*(s + t))) +
        nc*((((-13*I)/360)*Pi^4)/(s*(s + t)) + (Pi^3*HPL[{0}, s])/
           (2*s*(s + t)) + (((2*I)/3)*Pi^2*HPL[{0}, s]^2)/(s*(s + t)) -
          (Pi*HPL[{0}, s]^3)/(3*s*(s + t)) - ((I/6)*HPL[{0}, s]^4)/
           (s*(s + t)) - (Pi^3*HPL[{1}, -(t/s)])/(2*s*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
          ((I/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((I/2)*Pi^2*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
          (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^3)/(3*s*(s + t)) -
          ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*(s + t)) +
          ((I/6)*HPL[{1}, -(t/s)]^4)/(s*(s + t)) + (I*Pi^2*HPL[{2}, -(t/s)])/
           (s^2 + s*t) - (2*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*(s + t)) +
          (2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
          ((I/2)*HPL[{2}, -(t/s)]^2)/(s*(s + t)) + (2*Pi*HPL[{3}, -(t/s)])/
           (s*(s + t)) - (2*Pi*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) -
          ((2*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*(s + t)) -
          (I*HPL[{2, 2}, -(t/s)])/(s*(s + t)) -
          ((2*I)*HPL[{2, 1, 1}, -(t/s)])/(s*(s + t)) - (14*Pi*Zeta[3])/
           (3*s*(s + t)) - (((28*I)/3)*HPL[{0}, s]*Zeta[3])/(s*(s + t)) +
          (((14*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(s*(s + t)))))

M1V[1, 3, 2, 4] =
   (nc*((((4*I)/3)*Pi^2)/(t*(s + t)) - ((2*I)*HPL[{0}, s]^2)/(t*(s + t)) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) +
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2)) +
      b0*(((I/2)*Pi^2)/s^2 - (2*I)/(t*(s + t)) + (I*HPL[{0}, s])/
         (t*(s + t)) + (I*HPL[{0}, -(t/s)])/(s*t) +
        ((I/2)*HPL[{0}, -(t/s)]^2)/s^2 + (I*HPL[{1}, -(t/s)])/(s*(s + t)) +
        (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
        ((I/2)*HPL[{1}, -(t/s)]^2)/s^2))*k[{1, 2}, {1, 2}] +
    (b0*((-2*I)/(t*(s + t)) + (I*HPL[{0}, s])/(t*(s + t)) +
        (I*HPL[{0}, -(t/s)])/(s*t + t^2)) +
      nc*((((4*I)/3)*Pi^2)/(t*(s + t)) - ((2*I)*HPL[{0}, s]^2)/(t*(s + t)) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) +
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2)))*
     k[{1, 3}, {1, 3}] +
    (b0*((-2*I)/(t*(s + t)) + (I*HPL[{0}, s])/(t*(s + t)) -
        (I*HPL[{1}, -(t/s)])/(t*(s + t))) +
      nc*((((4*I)/3)*Pi^2)/(t*(s + t)) - ((2*I)*HPL[{0}, s]^2)/(t*(s + t)) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) +
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2)))*
     k[{1, 4}, {1, 4}] +
    (b0*((-2*I)/(t*(s + t)) + (I*HPL[{0}, s])/(t*(s + t)) -
        (I*HPL[{1}, -(t/s)])/(t*(s + t))) +
      nc*((((4*I)/3)*Pi^2)/(t*(s + t)) - ((2*I)*HPL[{0}, s]^2)/(t*(s + t)) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) +
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2)))*
     k[{2, 3}, {2, 3}] +
    (b0*((-2*I)/(t*(s + t)) + (I*HPL[{0}, s])/(t*(s + t)) +
        (I*HPL[{0}, -(t/s)])/(s*t + t^2)) +
      nc*((((4*I)/3)*Pi^2)/(t*(s + t)) - ((2*I)*HPL[{0}, s]^2)/(t*(s + t)) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) +
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2)))*
     k[{2, 4}, {2, 4}] +
    (nc*((((4*I)/3)*Pi^2)/(t*(s + t)) - ((2*I)*HPL[{0}, s]^2)/(t*(s + t)) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) +
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2)) +
      b0*(((I/2)*Pi^2)/s^2 - (2*I)/(t*(s + t)) + (I*HPL[{0}, s])/
         (t*(s + t)) + (I*HPL[{0}, -(t/s)])/(s*t) +
        ((I/2)*HPL[{0}, -(t/s)]^2)/s^2 + (I*HPL[{1}, -(t/s)])/(s*(s + t)) +
        (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
        ((I/2)*HPL[{1}, -(t/s)]^2)/s^2))*k[{3, 4}, {3, 4}] +
    (((-4*I)*nc*k[{1, 2}, {1, 2}])/(t*(s + t)) - ((4*I)*nc*k[{1, 3}, {1, 3}])/
       (t*(s + t)) - ((4*I)*nc*k[{1, 4}, {1, 4}])/(t*(s + t)) -
      ((4*I)*nc*k[{2, 3}, {2, 3}])/(t*(s + t)) - ((4*I)*nc*k[{2, 4}, {2, 4}])/
       (t*(s + t)) - ((4*I)*nc*k[{3, 4}, {3, 4}])/(t*(s + t)))/ep^2 +
    ((((-I)*b0)/(t*(s + t)) + nc*(((4*I)*HPL[{0}, s])/(t*(s + t)) +
          ((2*I)*HPL[{0}, -(t/s)])/(t*(s + t)) - ((2*I)*HPL[{1}, -(t/s)])/
           (t*(s + t))))*k[{1, 2}, {1, 2}] +
      (((-I)*b0)/(t*(s + t)) + nc*(((4*I)*HPL[{0}, s])/(t*(s + t)) +
          ((2*I)*HPL[{0}, -(t/s)])/(t*(s + t)) - ((2*I)*HPL[{1}, -(t/s)])/
           (t*(s + t))))*k[{1, 3}, {1, 3}] +
      (((-I)*b0)/(t*(s + t)) + nc*(((4*I)*HPL[{0}, s])/(t*(s + t)) +
          ((2*I)*HPL[{0}, -(t/s)])/(t*(s + t)) - ((2*I)*HPL[{1}, -(t/s)])/
           (t*(s + t))))*k[{1, 4}, {1, 4}] +
      (((-I)*b0)/(t*(s + t)) + nc*(((4*I)*HPL[{0}, s])/(t*(s + t)) +
          ((2*I)*HPL[{0}, -(t/s)])/(t*(s + t)) - ((2*I)*HPL[{1}, -(t/s)])/
           (t*(s + t))))*k[{2, 3}, {2, 3}] +
      (((-I)*b0)/(t*(s + t)) + nc*(((4*I)*HPL[{0}, s])/(t*(s + t)) +
          ((2*I)*HPL[{0}, -(t/s)])/(t*(s + t)) - ((2*I)*HPL[{1}, -(t/s)])/
           (t*(s + t))))*k[{2, 4}, {2, 4}] +
      (((-I)*b0)/(t*(s + t)) + nc*(((4*I)*HPL[{0}, s])/(t*(s + t)) +
          ((2*I)*HPL[{0}, -(t/s)])/(t*(s + t)) - ((2*I)*HPL[{1}, -(t/s)])/
           (t*(s + t))))*k[{3, 4}, {3, 4}])/ep +
    ep*(k[{1, 4}, {1, 4}]*(b0*((-4*I)/(t*(s + t)) + ((I/12)*Pi^2*(7*s + 6*t))/
           (s*t*(s + t)) + ((2*I)*HPL[{0}, s])/(t*(s + t)) -
          ((I/2)*HPL[{0}, s]^2)/(t*(s + t)) + ((I/2)*HPL[{0}, -(t/s)]^2)/
           (s*t) - ((2*I)*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          ((I/2)*HPL[{1}, -(t/s)]^2)/(s*(s + t))) +
        nc*((((-4*I)/3)*Pi^2*HPL[{0}, s])/(t*(s + t)) +
          (((2*I)/3)*HPL[{0}, s]^3)/(t*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t + t^2) -
          ((I/3)*HPL[{0}, -(t/s)]^3)/(t*(s + t)) +
          (((7*I)/6)*Pi^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
          (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
          ((I/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(t*(s + t)) +
          ((2*I)*HPL[{3}, -(t/s)])/(s*t + t^2) - ((2*I)*HPL[{2, 1}, -(t/s)])/
           (s*t + t^2) + (((34*I)/3)*Zeta[3])/(t*(s + t)))) +
      k[{2, 3}, {2, 3}]*(b0*((-4*I)/(t*(s + t)) + ((I/12)*Pi^2*(7*s + 6*t))/
           (s*t*(s + t)) + ((2*I)*HPL[{0}, s])/(t*(s + t)) -
          ((I/2)*HPL[{0}, s]^2)/(t*(s + t)) + ((I/2)*HPL[{0}, -(t/s)]^2)/
           (s*t) - ((2*I)*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          ((I/2)*HPL[{1}, -(t/s)]^2)/(s*(s + t))) +
        nc*((((-4*I)/3)*Pi^2*HPL[{0}, s])/(t*(s + t)) +
          (((2*I)/3)*HPL[{0}, s]^3)/(t*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t + t^2) -
          ((I/3)*HPL[{0}, -(t/s)]^3)/(t*(s + t)) +
          (((7*I)/6)*Pi^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
          (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
          ((I/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(t*(s + t)) +
          ((2*I)*HPL[{3}, -(t/s)])/(s*t + t^2) - ((2*I)*HPL[{2, 1}, -(t/s)])/
           (s*t + t^2) + (((34*I)/3)*Zeta[3])/(t*(s + t)))) +
      k[{1, 2}, {1, 2}]*(b0*((-4*I)/(t*(s + t)) + (I/12)*Pi^2*
           (6/s^2 + (s*t + t^2)^(-1)) - ((I/2)*Pi^2*HPL[{0}, s])/s^2 +
          ((2*I)*HPL[{0}, s])/(t*(s + t)) - ((I/2)*HPL[{0}, s]^2)/
           (t*(s + t)) - ((I/2)*Pi^2*HPL[{0}, -(t/s)])/s^2 +
          ((2*I)*HPL[{0}, -(t/s)])/(s*t) - (I*HPL[{0}, s]*HPL[{0}, -(t/s)])/
           (s*t) - ((I/2)*(s - t)*HPL[{0}, -(t/s)]^2)/(s^2*t) -
          ((I/2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/s^2 -
          ((I/3)*HPL[{0}, -(t/s)]^3)/s^2 + ((I/2)*Pi^2*HPL[{1}, -(t/s)])/
           s^2 + ((2*I)*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (I*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
          ((I/2)*(2*s + t)*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) -
          ((I/2)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/s^2 +
          ((I/2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 +
          ((I/3)*HPL[{1}, -(t/s)]^3)/s^2 - (I*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/s^2 + (I*HPL[{3}, -(t/s)])/s^2 -
          (I*HPL[{2, 1}, -(t/s)])/s^2 + (I*Zeta[3])/s^2) +
        nc*((((-4*I)/3)*Pi^2*HPL[{0}, s])/(t*(s + t)) +
          (((2*I)/3)*HPL[{0}, s]^3)/(t*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((I/3)*HPL[{0}, -(t/s)]^3)/(t*(s + t)) +
          (((7*I)/6)*Pi^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
          (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
          ((I/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{3}, -(t/s)])/(s*t + t^2) - ((2*I)*HPL[{2, 1}, -(t/s)])/
           (s*t + t^2) + (((34*I)/3)*Zeta[3])/(t*(s + t)))) +
      k[{3, 4}, {3, 4}]*(b0*((-4*I)/(t*(s + t)) + (I/12)*Pi^2*
           (6/s^2 + (s*t + t^2)^(-1)) - ((I/2)*Pi^2*HPL[{0}, s])/s^2 +
          ((2*I)*HPL[{0}, s])/(t*(s + t)) - ((I/2)*HPL[{0}, s]^2)/
           (t*(s + t)) - ((I/2)*Pi^2*HPL[{0}, -(t/s)])/s^2 +
          ((2*I)*HPL[{0}, -(t/s)])/(s*t) - (I*HPL[{0}, s]*HPL[{0}, -(t/s)])/
           (s*t) - ((I/2)*(s - t)*HPL[{0}, -(t/s)]^2)/(s^2*t) -
          ((I/2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/s^2 -
          ((I/3)*HPL[{0}, -(t/s)]^3)/s^2 + ((I/2)*Pi^2*HPL[{1}, -(t/s)])/
           s^2 + ((2*I)*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (I*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
          ((I/2)*(2*s + t)*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) -
          ((I/2)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/s^2 +
          ((I/2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 +
          ((I/3)*HPL[{1}, -(t/s)]^3)/s^2 - (I*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/s^2 + (I*HPL[{3}, -(t/s)])/s^2 -
          (I*HPL[{2, 1}, -(t/s)])/s^2 + (I*Zeta[3])/s^2) +
        nc*((((-4*I)/3)*Pi^2*HPL[{0}, s])/(t*(s + t)) +
          (((2*I)/3)*HPL[{0}, s]^3)/(t*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((I/3)*HPL[{0}, -(t/s)]^3)/(t*(s + t)) +
          (((7*I)/6)*Pi^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
          (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
          ((I/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{3}, -(t/s)])/(s*t + t^2) - ((2*I)*HPL[{2, 1}, -(t/s)])/
           (s*t + t^2) + (((34*I)/3)*Zeta[3])/(t*(s + t)))) +
      k[{1, 3}, {1, 3}]*(b0*((-4*I)/(t*(s + t)) + ((I/12)*Pi^2*(s - 6*t))/
           (s*t*(s + t)) + ((2*I)*HPL[{0}, s])/(t*(s + t)) -
          ((I/2)*HPL[{0}, s]^2)/(t*(s + t)) + ((2*I)*HPL[{0}, -(t/s)])/
           (s*t + t^2) - (I*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t + t^2) -
          ((I/2)*HPL[{0}, -(t/s)]^2)/(s*t) - (I*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/(s^2 + s*t) - ((I/2)*HPL[{1}, -(t/s)]^2)/
           (s*(s + t))) + nc*((((-4*I)/3)*Pi^2*HPL[{0}, s])/(t*(s + t)) +
          (((2*I)/3)*HPL[{0}, s]^3)/(t*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t + t^2) -
          ((I/3)*HPL[{0}, -(t/s)]^3)/(t*(s + t)) +
          (((7*I)/6)*Pi^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
          (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
          ((I/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{3}, -(t/s)])/(s*t + t^2) - ((2*I)*HPL[{2, 1}, -(t/s)])/
           (s*t + t^2) + (((34*I)/3)*Zeta[3])/(t*(s + t)))) +
      k[{2, 4}, {2, 4}]*(b0*((-4*I)/(t*(s + t)) + ((I/12)*Pi^2*(s - 6*t))/
           (s*t*(s + t)) + ((2*I)*HPL[{0}, s])/(t*(s + t)) -
          ((I/2)*HPL[{0}, s]^2)/(t*(s + t)) + ((2*I)*HPL[{0}, -(t/s)])/
           (s*t + t^2) - (I*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t + t^2) -
          ((I/2)*HPL[{0}, -(t/s)]^2)/(s*t) - (I*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/(s^2 + s*t) - ((I/2)*HPL[{1}, -(t/s)]^2)/
           (s*(s + t))) + nc*((((-4*I)/3)*Pi^2*HPL[{0}, s])/(t*(s + t)) +
          (((2*I)/3)*HPL[{0}, s]^3)/(t*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t + t^2) -
          ((I/3)*HPL[{0}, -(t/s)]^3)/(t*(s + t)) +
          (((7*I)/6)*Pi^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
          (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
          ((I/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{3}, -(t/s)])/(s*t + t^2) - ((2*I)*HPL[{2, 1}, -(t/s)])/
           (s*t + t^2) + (((34*I)/3)*Zeta[3])/(t*(s + t))))) +
    ep^2*(k[{1, 4}, {1, 4}]*(b0*((-8*I)/(t*(s + t)) +
          ((I/6)*Pi^2*(7*s + 6*t))/(s*t*(s + t)) + ((4*I)*HPL[{0}, s])/
           (t*(s + t)) - ((I/12)*Pi^2*(7*s + 6*t)*HPL[{0}, s])/
           (s*t*(s + t)) - (I*HPL[{0}, s]^2)/(t*(s + t)) +
          ((I/6)*HPL[{0}, s]^3)/(t*(s + t)) - ((I/2)*Pi^2*HPL[{0}, -(t/s)])/
           (s*t) + (I*HPL[{0}, -(t/s)]^2)/(s*t) -
          ((I/2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
          ((I/3)*HPL[{0}, -(t/s)]^3)/(s*t) - ((4*I)*HPL[{1}, -(t/s)])/
           (t*(s + t)) + ((I/12)*Pi^2*(7*s + 6*t)*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((I/2)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (I*HPL[{1}, -(t/s)]^2)/(s*(s + t)) - ((I/2)*HPL[{0}, s]*
            HPL[{1}, -(t/s)]^2)/(s*(s + t)) + ((I/2)*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]^2)/(s*t) + ((I/6)*(s + 2*t)*HPL[{1}, -(t/s)]^3)/
           (s*t*(s + t)) - (I*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) +
          (I*HPL[{3}, -(t/s)])/(s*t) - (I*HPL[{2, 1}, -(t/s)])/(s*t) +
          ((I/3)*(10*s + 3*t)*Zeta[3])/(s*t*(s + t))) +
        nc*(((I/40)*Pi^4)/(t*(s + t)) + (((4*I)/45)*Pi^4)/(s*t + t^2) +
          (((2*I)/3)*Pi^2*HPL[{0}, s]^2)/(t*(s + t)) - ((I/6)*HPL[{0}, s]^4)/
           (t*(s + t)) + (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/
           (t*(s + t)) - ((I/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(t*(s + t)) +
          ((I/2)*Pi^2*HPL[{0}, -(t/s)]^2)/(t*(s + t)) +
          ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(t*(s + t)) +
          ((I/6)*HPL[{0}, -(t/s)]^4)/(t*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((I/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) -
          ((I/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((I/2)*Pi^2*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((I/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((I/6)*HPL[{1}, -(t/s)]^4)/(t*(s + t)) +
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
           (t*(s + t)) - ((2*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{4}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(t*(s + t)) +
          ((2*I)*HPL[{2, 1, 1}, -(t/s)])/(s*t + t^2) -
          (((34*I)/3)*HPL[{0}, s]*Zeta[3])/(t*(s + t)) -
          (((20*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(t*(s + t)) +
          (((20*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(t*(s + t)))) +
      k[{2, 3}, {2, 3}]*(b0*((-8*I)/(t*(s + t)) + ((I/6)*Pi^2*(7*s + 6*t))/
           (s*t*(s + t)) + ((4*I)*HPL[{0}, s])/(t*(s + t)) -
          ((I/12)*Pi^2*(7*s + 6*t)*HPL[{0}, s])/(s*t*(s + t)) -
          (I*HPL[{0}, s]^2)/(t*(s + t)) + ((I/6)*HPL[{0}, s]^3)/(t*(s + t)) -
          ((I/2)*Pi^2*HPL[{0}, -(t/s)])/(s*t) + (I*HPL[{0}, -(t/s)]^2)/
           (s*t) - ((I/2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
          ((I/3)*HPL[{0}, -(t/s)]^3)/(s*t) - ((4*I)*HPL[{1}, -(t/s)])/
           (t*(s + t)) + ((I/12)*Pi^2*(7*s + 6*t)*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((I/2)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (I*HPL[{1}, -(t/s)]^2)/(s*(s + t)) - ((I/2)*HPL[{0}, s]*
            HPL[{1}, -(t/s)]^2)/(s*(s + t)) + ((I/2)*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]^2)/(s*t) + ((I/6)*(s + 2*t)*HPL[{1}, -(t/s)]^3)/
           (s*t*(s + t)) - (I*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) +
          (I*HPL[{3}, -(t/s)])/(s*t) - (I*HPL[{2, 1}, -(t/s)])/(s*t) +
          ((I/3)*(10*s + 3*t)*Zeta[3])/(s*t*(s + t))) +
        nc*(((I/40)*Pi^4)/(t*(s + t)) + (((4*I)/45)*Pi^4)/(s*t + t^2) +
          (((2*I)/3)*Pi^2*HPL[{0}, s]^2)/(t*(s + t)) - ((I/6)*HPL[{0}, s]^4)/
           (t*(s + t)) + (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/
           (t*(s + t)) - ((I/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(t*(s + t)) +
          ((I/2)*Pi^2*HPL[{0}, -(t/s)]^2)/(t*(s + t)) +
          ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(t*(s + t)) +
          ((I/6)*HPL[{0}, -(t/s)]^4)/(t*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((I/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) -
          ((I/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((I/2)*Pi^2*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((I/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((I/6)*HPL[{1}, -(t/s)]^4)/(t*(s + t)) +
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
           (t*(s + t)) - ((2*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{4}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(t*(s + t)) +
          ((2*I)*HPL[{2, 1, 1}, -(t/s)])/(s*t + t^2) -
          (((34*I)/3)*HPL[{0}, s]*Zeta[3])/(t*(s + t)) -
          (((20*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(t*(s + t)) +
          (((20*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(t*(s + t)))) +
      k[{2, 4}, {2, 4}]*(b0*((-8*I)/(t*(s + t)) + ((I/6)*Pi^2*(s - 6*t))/
           (s*t*(s + t)) + ((4*I)*HPL[{0}, s])/(t*(s + t)) -
          ((I/12)*Pi^2*(s - 6*t)*HPL[{0}, s])/(s*t*(s + t)) -
          (I*HPL[{0}, s]^2)/(t*(s + t)) + ((I/6)*HPL[{0}, s]^3)/(t*(s + t)) -
          ((I/12)*Pi^2*(s - 6*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
          ((4*I)*HPL[{0}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t + t^2) +
          ((I/2)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(t*(s + t)) -
          (I*HPL[{0}, -(t/s)]^2)/(s*t) + ((I/2)*HPL[{0}, s]*
            HPL[{0}, -(t/s)]^2)/(s*t) + ((I/6)*(s + 2*t)*HPL[{0}, -(t/s)]^3)/
           (s*t*(s + t)) - ((I/2)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
          (I*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) + ((I/2)*HPL[{0}, s]*
            HPL[{1}, -(t/s)]^2)/(s*(s + t)) - ((I/2)*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]^2)/(s*(s + t)) - ((I/3)*HPL[{1}, -(t/s)]^3)/
           (s*(s + t)) + (I*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
          (I*HPL[{3}, -(t/s)])/(s^2 + s*t) + (I*HPL[{2, 1}, -(t/s)])/
           (s^2 + s*t) + ((I/3)*(7*s - 3*t)*Zeta[3])/(s*t*(s + t))) +
        nc*(((I/40)*Pi^4)/(t*(s + t)) + (((4*I)/45)*Pi^4)/(s*t + t^2) +
          (((2*I)/3)*Pi^2*HPL[{0}, s]^2)/(t*(s + t)) - ((I/6)*HPL[{0}, s]^4)/
           (t*(s + t)) + (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/
           (t*(s + t)) - ((I/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(t*(s + t)) +
          ((I/2)*Pi^2*HPL[{0}, -(t/s)]^2)/(t*(s + t)) +
          ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(t*(s + t)) +
          ((I/6)*HPL[{0}, -(t/s)]^4)/(t*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((I/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) -
          ((I/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((I/2)*Pi^2*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((I/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((I/6)*HPL[{1}, -(t/s)]^4)/(t*(s + t)) +
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) +
          (I*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s*t + t^2) - ((2*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{4}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(t*(s + t)) +
          ((2*I)*HPL[{2, 1, 1}, -(t/s)])/(s*t + t^2) -
          (((34*I)/3)*HPL[{0}, s]*Zeta[3])/(t*(s + t)) -
          (((20*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(t*(s + t)) +
          (((20*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(t*(s + t)))) +
      k[{3, 4}, {3, 4}]*(b0*(((-I/120)*Pi^4)/s^2 - (8*I)/(t*(s + t)) +
          (I/6)*Pi^2*(6/s^2 + (s*t + t^2)^(-1)) + ((4*I)*HPL[{0}, s])/
           (t*(s + t)) - (I/12)*Pi^2*(6/s^2 + (s*t + t^2)^(-1))*HPL[{0}, s] +
          ((I/4)*Pi^2*HPL[{0}, s]^2)/s^2 - (I*HPL[{0}, s]^2)/(t*(s + t)) +
          ((I/6)*HPL[{0}, s]^3)/(t*(s + t)) + ((4*I)*HPL[{0}, -(t/s)])/
           (s*t) - ((I/12)*Pi^2*(s + 6*t)*HPL[{0}, -(t/s)])/(s^2*t) +
          ((I/2)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/s^2 -
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          ((I/2)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
          (((5*I)/24)*Pi^2*HPL[{0}, -(t/s)]^2)/s^2 -
          (I*(s - t)*HPL[{0}, -(t/s)]^2)/(s^2*t) +
          ((I/2)*(s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2*t) +
          ((I/4)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/s^2 +
          ((I/6)*(s - 2*t)*HPL[{0}, -(t/s)]^3)/(s^2*t) +
          ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/s^2 +
          ((I/8)*HPL[{0}, -(t/s)]^4)/s^2 + ((4*I)*HPL[{1}, -(t/s)])/
           (s*(s + t)) + ((I/12)*Pi^2*(5*s + 6*t)*HPL[{1}, -(t/s)])/
           (s^2*(s + t)) - ((I/2)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/s^2 -
          ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((I/2)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
          (((7*I)/12)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
          ((I/2)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
          ((I/6)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/s^2 +
          (((5*I)/24)*Pi^2*HPL[{1}, -(t/s)]^2)/s^2 +
          (I*(2*s + t)*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) -
          ((I/2)*(2*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) +
          ((I/4)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/s^2 +
          ((I/2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 -
          ((I/2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 +
          ((I/6)*(3*s + 2*t)*HPL[{1}, -(t/s)]^3)/(s^2*(s + t)) -
          ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/s^2 +
          ((I/6)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/s^2 +
          ((I/8)*HPL[{1}, -(t/s)]^4)/s^2 - (I*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/s^2 + (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/s^2 + ((I/2)*HPL[{0}, -(t/s)]^2*
            HPL[{2}, -(t/s)])/s^2 - (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
            HPL[{2}, -(t/s)])/s^2 + (I*HPL[{3}, -(t/s)])/s^2 -
          (I*HPL[{0}, s]*HPL[{3}, -(t/s)])/s^2 +
          (I*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/s^2 - (I*HPL[{4}, -(t/s)])/
           s^2 - (I*HPL[{2, 1}, -(t/s)])/s^2 +
          (I*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/s^2 +
          (I*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/s^2 -
          (I*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/s^2 +
          (I*HPL[{2, 1, 1}, -(t/s)])/s^2 + (I/s^2 + ((7*I)/3)/(t*(s + t)))*
           Zeta[3] - (I*HPL[{0}, s]*Zeta[3])/s^2 -
          (I*HPL[{0}, -(t/s)]*Zeta[3])/s^2 + (I*HPL[{1}, -(t/s)]*Zeta[3])/
           s^2) + nc*(((I/40)*Pi^4)/(t*(s + t)) + (((4*I)/45)*Pi^4)/
           (s*t + t^2) + (((2*I)/3)*Pi^2*HPL[{0}, s]^2)/(t*(s + t)) -
          ((I/6)*HPL[{0}, s]^4)/(t*(s + t)) + (((7*I)/6)*Pi^2*HPL[{0}, s]*
            HPL[{0}, -(t/s)])/(t*(s + t)) - ((I/3)*HPL[{0}, s]^3*
            HPL[{0}, -(t/s)])/(t*(s + t)) + ((I/2)*Pi^2*HPL[{0}, -(t/s)]^2)/
           (t*(s + t)) + ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(t*(s + t)) +
          ((I/6)*HPL[{0}, -(t/s)]^4)/(t*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((I/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) -
          ((I/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((I/2)*Pi^2*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((I/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((I/6)*HPL[{1}, -(t/s)]^4)/(t*(s + t)) +
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) +
          (I*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s*t + t^2) - ((2*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{4}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{2, 1, 1}, -(t/s)])/(s*t + t^2) -
          (((34*I)/3)*HPL[{0}, s]*Zeta[3])/(t*(s + t)) -
          (((20*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(t*(s + t)) +
          (((20*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(t*(s + t)))) +
      k[{1, 3}, {1, 3}]*(b0*((-8*I)/(t*(s + t)) + ((I/6)*Pi^2*(s - 6*t))/
           (s*t*(s + t)) - ((I/12)*Pi^2*(s - 6*t)*HPL[{0}, s])/
           (s*t*(s + t)) + ((4*I)*HPL[{0}, s])/(s*t + t^2) -
          (I*HPL[{0}, s]^2)/(s*t + t^2) + ((I/6)*HPL[{0}, s]^3)/(t*(s + t)) -
          ((I/12)*Pi^2*(s - 6*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
          ((4*I)*HPL[{0}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) +
          ((I/2)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(t*(s + t)) -
          (I*HPL[{0}, -(t/s)]^2)/(s*t) + ((I/2)*HPL[{0}, s]*
            HPL[{0}, -(t/s)]^2)/(s*t) + ((I/6)*(s + 2*t)*HPL[{0}, -(t/s)]^3)/
           (s*t*(s + t)) - ((I/2)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
          (I*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) + ((I/2)*HPL[{0}, s]*
            HPL[{1}, -(t/s)]^2)/(s*(s + t)) - ((I/2)*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]^2)/(s*(s + t)) - ((I/3)*HPL[{1}, -(t/s)]^3)/
           (s*(s + t)) + (I*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
          (I*HPL[{3}, -(t/s)])/(s^2 + s*t) + (I*HPL[{2, 1}, -(t/s)])/
           (s^2 + s*t) + ((I/3)*(7*s - 3*t)*Zeta[3])/(s*t*(s + t))) +
        nc*(((I/40)*Pi^4)/(t*(s + t)) + (((4*I)/45)*Pi^4)/(s*t + t^2) +
          (((2*I)/3)*Pi^2*HPL[{0}, s]^2)/(t*(s + t)) - ((I/6)*HPL[{0}, s]^4)/
           (t*(s + t)) + (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/
           (t*(s + t)) - ((I/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(t*(s + t)) +
          ((I/2)*Pi^2*HPL[{0}, -(t/s)]^2)/(t*(s + t)) +
          ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(t*(s + t)) +
          ((I/6)*HPL[{0}, -(t/s)]^4)/(t*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((I/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) -
          ((I/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((I/2)*Pi^2*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) -
          ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((I/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((I/6)*HPL[{1}, -(t/s)]^4)/(t*(s + t)) +
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) +
          (I*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s*t + t^2) - ((2*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{4}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{2, 1, 1}, -(t/s)])/(s*t + t^2) -
          (((34*I)/3)*HPL[{0}, s]*Zeta[3])/(t*(s + t)) -
          (((20*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(t*(s + t)) +
          (((20*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(t*(s + t)))) +
      k[{1, 2}, {1, 2}]*(b0*(((-I/120)*Pi^4)/s^2 - (8*I)/(t*(s + t)) +
          (I/6)*Pi^2*(6/s^2 + (s*t + t^2)^(-1)) + ((4*I)*HPL[{0}, s])/
           (t*(s + t)) - (I/12)*Pi^2*(6/s^2 + (s*t + t^2)^(-1))*HPL[{0}, s] +
          ((I/4)*Pi^2*HPL[{0}, s]^2)/s^2 - (I*HPL[{0}, s]^2)/(t*(s + t)) +
          ((I/6)*HPL[{0}, s]^3)/(t*(s + t)) + ((4*I)*HPL[{0}, -(t/s)])/
           (s*t) - ((I/12)*Pi^2*(s + 6*t)*HPL[{0}, -(t/s)])/(s^2*t) +
          ((I/2)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/s^2 -
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          ((I/2)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
          (((5*I)/24)*Pi^2*HPL[{0}, -(t/s)]^2)/s^2 -
          (I*(s - t)*HPL[{0}, -(t/s)]^2)/(s^2*t) +
          ((I/2)*(s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2*t) +
          ((I/4)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/s^2 +
          ((I/6)*(s - 2*t)*HPL[{0}, -(t/s)]^3)/(s^2*t) +
          ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/s^2 +
          ((I/8)*HPL[{0}, -(t/s)]^4)/s^2 + ((4*I)*HPL[{1}, -(t/s)])/
           (s*(s + t)) + ((I/12)*Pi^2*(5*s + 6*t)*HPL[{1}, -(t/s)])/
           (s^2*(s + t)) - ((I/2)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/s^2 -
          ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((I/2)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
          (((7*I)/12)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
          ((I/2)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
          ((I/6)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/s^2 +
          (((5*I)/24)*Pi^2*HPL[{1}, -(t/s)]^2)/s^2 +
          (I*(2*s + t)*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) -
          ((I/2)*(2*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) +
          ((I/4)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/s^2 +
          ((I/2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 -
          ((I/2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 +
          ((I/6)*(3*s + 2*t)*HPL[{1}, -(t/s)]^3)/(s^2*(s + t)) -
          ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/s^2 +
          ((I/6)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/s^2 +
          ((I/8)*HPL[{1}, -(t/s)]^4)/s^2 - (I*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/s^2 + (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/s^2 + ((I/2)*HPL[{0}, -(t/s)]^2*
            HPL[{2}, -(t/s)])/s^2 - (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
            HPL[{2}, -(t/s)])/s^2 + (I*HPL[{3}, -(t/s)])/s^2 -
          (I*HPL[{0}, s]*HPL[{3}, -(t/s)])/s^2 +
          (I*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/s^2 - (I*HPL[{4}, -(t/s)])/
           s^2 - (I*HPL[{2, 1}, -(t/s)])/s^2 +
          (I*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/s^2 +
          (I*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/s^2 -
          (I*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/s^2 +
          (I*HPL[{2, 1, 1}, -(t/s)])/s^2 + (I/s^2 + ((7*I)/3)/(t*(s + t)))*
           Zeta[3] - (I*HPL[{0}, s]*Zeta[3])/s^2 -
          (I*HPL[{0}, -(t/s)]*Zeta[3])/s^2 + (I*HPL[{1}, -(t/s)]*Zeta[3])/
           s^2) + nc*(((I/40)*Pi^4)/(t*(s + t)) + (((4*I)/45)*Pi^4)/
           (s*t + t^2) + (((2*I)/3)*Pi^2*HPL[{0}, s]^2)/(t*(s + t)) -
          ((I/6)*HPL[{0}, s]^4)/(t*(s + t)) + (((7*I)/6)*Pi^2*HPL[{0}, s]*
            HPL[{0}, -(t/s)])/(t*(s + t)) - ((I/3)*HPL[{0}, s]^3*
            HPL[{0}, -(t/s)])/(t*(s + t)) + ((I/2)*Pi^2*HPL[{0}, -(t/s)]^2)/
           (t*(s + t)) + ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(t*(s + t)) +
          ((I/6)*HPL[{0}, -(t/s)]^4)/(t*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((I/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) -
          ((I/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((I/2)*Pi^2*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) -
          ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((I/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((I/6)*HPL[{1}, -(t/s)]^4)/(t*(s + t)) +
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) +
          (I*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s*t + t^2) - ((2*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{4}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{2, 1, 1}, -(t/s)])/(s*t + t^2) -
          (((34*I)/3)*HPL[{0}, s]*Zeta[3])/(t*(s + t)) -
          (((20*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(t*(s + t)) +
          (((20*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(t*(s + t)))))

M1V[1, 3, 4, 2] = (b0*((-2*I)/(s*(s + t)) + (I*HPL[{0}, s])/(s*(s + t)) -
        (I*HPL[{1}, -(t/s)])/(s*(s + t))) +
      nc*((((4*I)/3)*Pi^2)/(s*(s + t)) - (2*Pi*HPL[{0}, s])/(s^2 + s*t) -
        ((2*I)*HPL[{0}, s]^2)/(s*(s + t)) + (2*Pi*HPL[{1}, -(t/s)])/
         (s*(s + t)) + ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t))))*
     k[{1, 2}, {1, 2}] + (b0*((-2*I)/(s*(s + t)) + Pi/(s^2 + s*t) +
        (I*HPL[{0}, s])/(s*(s + t))) + nc*((((4*I)/3)*Pi^2)/(s*(s + t)) -
        (2*Pi*HPL[{0}, s])/(s^2 + s*t) - ((2*I)*HPL[{0}, s]^2)/(s*(s + t)) +
        (2*Pi*HPL[{1}, -(t/s)])/(s*(s + t)) +
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t))))*
     k[{1, 3}, {1, 3}] +
    (nc*((((4*I)/3)*Pi^2)/(s*(s + t)) - (2*Pi*HPL[{0}, s])/(s^2 + s*t) -
        ((2*I)*HPL[{0}, s]^2)/(s*(s + t)) + (2*Pi*HPL[{1}, -(t/s)])/
         (s*(s + t)) + ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t))) +
      b0*(Pi/(s*t) - (2*I)/(s*(s + t)) + (I*HPL[{0}, s])/(s*(s + t)) +
        (Pi*HPL[{1}, -(t/s)])/t^2 + (I*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((I/2)*HPL[{1}, -(t/s)]^2)/t^2))*k[{1, 4}, {1, 4}] +
    (nc*((((4*I)/3)*Pi^2)/(s*(s + t)) - (2*Pi*HPL[{0}, s])/(s^2 + s*t) -
        ((2*I)*HPL[{0}, s]^2)/(s*(s + t)) + (2*Pi*HPL[{1}, -(t/s)])/
         (s*(s + t)) + ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t))) +
      b0*(Pi/(s*t) - (2*I)/(s*(s + t)) + (I*HPL[{0}, s])/(s*(s + t)) +
        (Pi*HPL[{1}, -(t/s)])/t^2 + (I*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((I/2)*HPL[{1}, -(t/s)]^2)/t^2))*k[{2, 3}, {2, 3}] +
    (b0*((-2*I)/(s*(s + t)) + Pi/(s^2 + s*t) + (I*HPL[{0}, s])/(s*(s + t))) +
      nc*((((4*I)/3)*Pi^2)/(s*(s + t)) - (2*Pi*HPL[{0}, s])/(s^2 + s*t) -
        ((2*I)*HPL[{0}, s]^2)/(s*(s + t)) + (2*Pi*HPL[{1}, -(t/s)])/
         (s*(s + t)) + ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t))))*
     k[{2, 4}, {2, 4}] +
    (b0*((-2*I)/(s*(s + t)) + (I*HPL[{0}, s])/(s*(s + t)) -
        (I*HPL[{1}, -(t/s)])/(s*(s + t))) +
      nc*((((4*I)/3)*Pi^2)/(s*(s + t)) - (2*Pi*HPL[{0}, s])/(s^2 + s*t) -
        ((2*I)*HPL[{0}, s]^2)/(s*(s + t)) + (2*Pi*HPL[{1}, -(t/s)])/
         (s*(s + t)) + ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t))))*
     k[{3, 4}, {3, 4}] + (((-4*I)*nc*k[{1, 2}, {1, 2}])/(s*(s + t)) -
      ((4*I)*nc*k[{1, 3}, {1, 3}])/(s*(s + t)) - ((4*I)*nc*k[{1, 4}, {1, 4}])/
       (s*(s + t)) - ((4*I)*nc*k[{2, 3}, {2, 3}])/(s*(s + t)) -
      ((4*I)*nc*k[{2, 4}, {2, 4}])/(s*(s + t)) - ((4*I)*nc*k[{3, 4}, {3, 4}])/
       (s*(s + t)))/ep^2 +
    ((((-I)*b0)/(s*(s + t)) + nc*((2*Pi)/(s^2 + s*t) + ((4*I)*HPL[{0}, s])/
           (s*(s + t)) - ((2*I)*HPL[{1}, -(t/s)])/(s*(s + t))))*
       k[{1, 2}, {1, 2}] + (((-I)*b0)/(s*(s + t)) +
        nc*((2*Pi)/(s^2 + s*t) + ((4*I)*HPL[{0}, s])/(s*(s + t)) -
          ((2*I)*HPL[{1}, -(t/s)])/(s*(s + t))))*k[{1, 3}, {1, 3}] +
      (((-I)*b0)/(s*(s + t)) + nc*((2*Pi)/(s^2 + s*t) + ((4*I)*HPL[{0}, s])/
           (s*(s + t)) - ((2*I)*HPL[{1}, -(t/s)])/(s*(s + t))))*
       k[{1, 4}, {1, 4}] + (((-I)*b0)/(s*(s + t)) +
        nc*((2*Pi)/(s^2 + s*t) + ((4*I)*HPL[{0}, s])/(s*(s + t)) -
          ((2*I)*HPL[{1}, -(t/s)])/(s*(s + t))))*k[{2, 3}, {2, 3}] +
      (((-I)*b0)/(s*(s + t)) + nc*((2*Pi)/(s^2 + s*t) + ((4*I)*HPL[{0}, s])/
           (s*(s + t)) - ((2*I)*HPL[{1}, -(t/s)])/(s*(s + t))))*
       k[{2, 4}, {2, 4}] + (((-I)*b0)/(s*(s + t)) +
        nc*((2*Pi)/(s^2 + s*t) + ((4*I)*HPL[{0}, s])/(s*(s + t)) -
          ((2*I)*HPL[{1}, -(t/s)])/(s*(s + t))))*k[{3, 4}, {3, 4}])/ep +
    ep*(k[{1, 3}, {1, 3}]*(b0*((-4*I)/(s*(s + t)) + (((7*I)/12)*Pi^2)/
           (s*(s + t)) + (2*Pi)/(s^2 + s*t) + ((2*I)*HPL[{0}, s])/
           (s*(s + t)) - (Pi*HPL[{0}, s])/(s^2 + s*t) - ((I/2)*HPL[{0}, s]^2)/
           (s*(s + t)) - (Pi*HPL[{1}, -(t/s)])/(s*t + t^2) -
          ((I/2)*HPL[{1}, -(t/s)]^2)/(t*(s + t))) +
        nc*(-Pi^3/(2*s*(s + t)) - (((4*I)/3)*Pi^2*HPL[{0}, s])/(s*(s + t)) +
          (Pi*HPL[{0}, s]^2)/(s*(s + t)) + (((2*I)/3)*HPL[{0}, s]^3)/
           (s*(s + t)) + (((7*I)/6)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^2)/(s*(s + t)) + ((I/3)*HPL[{1}, -(t/s)]^3)/
           (s*(s + t)) + (2*Pi*HPL[{2}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{2, 1}, -(t/s)])/(s*(s + t)) + (((28*I)/3)*Zeta[3])/
           (s*(s + t)))) + k[{2, 4}, {2, 4}]*
       (b0*((-4*I)/(s*(s + t)) + (((7*I)/12)*Pi^2)/(s*(s + t)) +
          (2*Pi)/(s^2 + s*t) + ((2*I)*HPL[{0}, s])/(s*(s + t)) -
          (Pi*HPL[{0}, s])/(s^2 + s*t) - ((I/2)*HPL[{0}, s]^2)/(s*(s + t)) -
          (Pi*HPL[{1}, -(t/s)])/(s*t + t^2) - ((I/2)*HPL[{1}, -(t/s)]^2)/
           (t*(s + t))) + nc*(-Pi^3/(2*s*(s + t)) -
          (((4*I)/3)*Pi^2*HPL[{0}, s])/(s*(s + t)) + (Pi*HPL[{0}, s]^2)/
           (s*(s + t)) + (((2*I)/3)*HPL[{0}, s]^3)/(s*(s + t)) +
          (((7*I)/6)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^2)/(s*(s + t)) + ((I/3)*HPL[{1}, -(t/s)]^3)/
           (s*(s + t)) + (2*Pi*HPL[{2}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{2, 1}, -(t/s)])/(s*(s + t)) + (((28*I)/3)*Zeta[3])/
           (s*(s + t)))) + k[{1, 2}, {1, 2}]*
       (b0*((-4*I)/(s*(s + t)) + ((I/12)*Pi^2)/(s*(s + t)) +
          ((2*I)*HPL[{0}, s])/(s*(s + t)) - ((I/2)*HPL[{0}, s]^2)/
           (s*(s + t)) + (Pi*HPL[{1}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (I*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((I/2)*HPL[{1}, -(t/s)]^2)/(t*(s + t))) +
        nc*(-Pi^3/(2*s*(s + t)) - (((4*I)/3)*Pi^2*HPL[{0}, s])/(s*(s + t)) +
          (Pi*HPL[{0}, s]^2)/(s*(s + t)) + (((2*I)/3)*HPL[{0}, s]^3)/
           (s*(s + t)) + (((7*I)/6)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^2)/(s*(s + t)) + ((I/3)*HPL[{1}, -(t/s)]^3)/
           (s*(s + t)) + (2*Pi*HPL[{2}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{2, 1}, -(t/s)])/(s*(s + t)) + (((28*I)/3)*Zeta[3])/
           (s*(s + t)))) + k[{3, 4}, {3, 4}]*
       (b0*((-4*I)/(s*(s + t)) + ((I/12)*Pi^2)/(s*(s + t)) +
          ((2*I)*HPL[{0}, s])/(s*(s + t)) - ((I/2)*HPL[{0}, s]^2)/
           (s*(s + t)) + (Pi*HPL[{1}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (I*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((I/2)*HPL[{1}, -(t/s)]^2)/(t*(s + t))) +
        nc*(-Pi^3/(2*s*(s + t)) - (((4*I)/3)*Pi^2*HPL[{0}, s])/(s*(s + t)) +
          (Pi*HPL[{0}, s]^2)/(s*(s + t)) + (((2*I)/3)*HPL[{0}, s]^3)/
           (s*(s + t)) + (((7*I)/6)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^2)/(s*(s + t)) + ((I/3)*HPL[{1}, -(t/s)]^3)/
           (s*(s + t)) + (2*Pi*HPL[{2}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{2, 1}, -(t/s)])/(s*(s + t)) + (((28*I)/3)*Zeta[3])/
           (s*(s + t)))) + k[{1, 4}, {1, 4}]*
       (b0*((2*Pi)/(s*t) - (4*I)/(s*(s + t)) + ((I/12)*Pi^2*(6*s + 7*t))/
           (s*t*(s + t)) - (Pi*HPL[{0}, s])/(s*t) + ((2*I)*HPL[{0}, s])/
           (s*(s + t)) - ((I/2)*HPL[{0}, s]^2)/(s*(s + t)) +
          (Pi*HPL[{1}, -(t/s)])/t^2 + ((I/2)*Pi^2*HPL[{1}, -(t/s)])/t^2 +
          ((2*I)*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/t^2 -
          (I*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^2)/(2*t^2) + ((I/2)*(s + 2*t)*
            HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) -
          ((I/2)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/t^2 +
          ((I/3)*HPL[{1}, -(t/s)]^3)/t^2 + (Pi*HPL[{2}, -(t/s)])/t^2 +
          (I*HPL[{2, 1}, -(t/s)])/t^2) + nc*(-Pi^3/(2*s*(s + t)) -
          (((4*I)/3)*Pi^2*HPL[{0}, s])/(s*(s + t)) + (Pi*HPL[{0}, s]^2)/
           (s*(s + t)) + (((2*I)/3)*HPL[{0}, s]^3)/(s*(s + t)) +
          (((7*I)/6)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^2)/(s*(s + t)) + ((I/3)*HPL[{1}, -(t/s)]^3)/
           (s*(s + t)) + (2*Pi*HPL[{2}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{2, 1}, -(t/s)])/(s*(s + t)) + (((28*I)/3)*Zeta[3])/
           (s*(s + t)))) + k[{2, 3}, {2, 3}]*
       (b0*((2*Pi)/(s*t) - (4*I)/(s*(s + t)) + ((I/12)*Pi^2*(6*s + 7*t))/
           (s*t*(s + t)) - (Pi*HPL[{0}, s])/(s*t) + ((2*I)*HPL[{0}, s])/
           (s*(s + t)) - ((I/2)*HPL[{0}, s]^2)/(s*(s + t)) +
          (Pi*HPL[{1}, -(t/s)])/t^2 + ((I/2)*Pi^2*HPL[{1}, -(t/s)])/t^2 +
          ((2*I)*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/t^2 -
          (I*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^2)/(2*t^2) + ((I/2)*(s + 2*t)*
            HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) -
          ((I/2)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/t^2 +
          ((I/3)*HPL[{1}, -(t/s)]^3)/t^2 + (Pi*HPL[{2}, -(t/s)])/t^2 +
          (I*HPL[{2, 1}, -(t/s)])/t^2) + nc*(-Pi^3/(2*s*(s + t)) -
          (((4*I)/3)*Pi^2*HPL[{0}, s])/(s*(s + t)) + (Pi*HPL[{0}, s]^2)/
           (s*(s + t)) + (((2*I)/3)*HPL[{0}, s]^3)/(s*(s + t)) +
          (((7*I)/6)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^2)/(s*(s + t)) + ((I/3)*HPL[{1}, -(t/s)]^3)/
           (s*(s + t)) + (2*Pi*HPL[{2}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{2, 1}, -(t/s)])/(s*(s + t)) + (((28*I)/3)*Zeta[3])/
           (s*(s + t))))) +
    ep^2*(k[{1, 2}, {1, 2}]*(b0*((-8*I)/(s*(s + t)) + ((I/6)*Pi^2)/
           (s*(s + t)) + ((4*I)*HPL[{0}, s])/(s*(s + t)) -
          ((I/12)*Pi^2*HPL[{0}, s])/(s*(s + t)) - (I*HPL[{0}, s]^2)/
           (s*(s + t)) + ((I/6)*HPL[{0}, s]^3)/(s*(s + t)) +
          (2*Pi*HPL[{1}, -(t/s)])/(s*t) - ((4*I)*HPL[{1}, -(t/s)])/
           (s*(s + t)) + ((I/12)*Pi^2*(6*s + 7*t)*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) - (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
          ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) -
          ((I/2)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^2)/(2*s*t) + (I*HPL[{1}, -(t/s)]^2)/
           (s*t + t^2) - ((I/2)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
          ((I/6)*(2*s + t)*HPL[{1}, -(t/s)]^3)/(s*t*(s + t)) +
          (Pi*HPL[{2}, -(t/s)])/(s*t) + (I*HPL[{2, 1}, -(t/s)])/(s*t) +
          (((7*I)/3)*Zeta[3])/(s*(s + t))) +
        nc*((((-13*I)/360)*Pi^4)/(s*(s + t)) + (Pi^3*HPL[{0}, s])/
           (2*s*(s + t)) + (((2*I)/3)*Pi^2*HPL[{0}, s]^2)/(s*(s + t)) -
          (Pi*HPL[{0}, s]^3)/(3*s*(s + t)) - ((I/6)*HPL[{0}, s]^4)/
           (s*(s + t)) - (Pi^3*HPL[{1}, -(t/s)])/(2*s*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((I/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((I/2)*Pi^2*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
          (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^3)/(3*s*(s + t)) -
          ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*(s + t)) +
          ((I/6)*HPL[{1}, -(t/s)]^4)/(s*(s + t)) + (I*Pi^2*HPL[{2}, -(t/s)])/
           (s*(s + t)) - (2*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*(s + t)) +
          (2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*(s + t)) +
          ((I/2)*HPL[{2}, -(t/s)]^2)/(s*(s + t)) + (2*Pi*HPL[{3}, -(t/s)])/
           (s*(s + t)) - (2*Pi*HPL[{2, 1}, -(t/s)])/(s*(s + t)) -
          ((2*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*(s + t)) -
          (I*HPL[{2, 2}, -(t/s)])/(s*(s + t)) -
          ((2*I)*HPL[{2, 1, 1}, -(t/s)])/(s*(s + t)) - (14*Pi*Zeta[3])/
           (3*s*(s + t)) - (((28*I)/3)*HPL[{0}, s]*Zeta[3])/(s*(s + t)) +
          (((14*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(s*(s + t)))) +
      k[{1, 3}, {1, 3}]*(b0*((-8*I)/(s*(s + t)) + (((7*I)/6)*Pi^2)/
           (s*(s + t)) - Pi^3/(4*s*(s + t)) + (4*Pi)/(s^2 + s*t) +
          ((4*I)*HPL[{0}, s])/(s*(s + t)) - (((7*I)/12)*Pi^2*HPL[{0}, s])/
           (s*(s + t)) - (2*Pi*HPL[{0}, s])/(s^2 + s*t) -
          (I*HPL[{0}, s]^2)/(s*(s + t)) + (Pi*HPL[{0}, s]^2)/
           (2*s^2 + 2*s*t) + ((I/6)*HPL[{0}, s]^3)/(s*(s + t)) -
          ((I/2)*Pi^2*HPL[{1}, -(t/s)])/(t*(s + t)) - (2*Pi*HPL[{1}, -(t/s)])/
           (s*t + t^2) + (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t + t^2) -
          (Pi*HPL[{1}, -(t/s)]^2)/(2*t*(s + t)) - (I*HPL[{1}, -(t/s)]^2)/
           (s*t + t^2) + ((I/2)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          ((I/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) - (Pi*HPL[{2}, -(t/s)])/
           (s*t + t^2) - (I*HPL[{2, 1}, -(t/s)])/(s*t + t^2) +
          (((7*I)/3)*Zeta[3])/(s*(s + t))) +
        nc*((((-13*I)/360)*Pi^4)/(s*(s + t)) + (Pi^3*HPL[{0}, s])/
           (2*s*(s + t)) + (((2*I)/3)*Pi^2*HPL[{0}, s]^2)/(s*(s + t)) -
          (Pi*HPL[{0}, s]^3)/(3*s*(s + t)) - ((I/6)*HPL[{0}, s]^4)/
           (s*(s + t)) - (Pi^3*HPL[{1}, -(t/s)])/(2*s*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((I/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((I/2)*Pi^2*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
          (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^3)/(3*s*(s + t)) -
          ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*(s + t)) +
          ((I/6)*HPL[{1}, -(t/s)]^4)/(s*(s + t)) + (I*Pi^2*HPL[{2}, -(t/s)])/
           (s*(s + t)) - (2*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*(s + t)) +
          (2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
          ((I/2)*HPL[{2}, -(t/s)]^2)/(s*(s + t)) + (2*Pi*HPL[{3}, -(t/s)])/
           (s*(s + t)) - (2*Pi*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) -
          ((2*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*(s + t)) -
          (I*HPL[{2, 2}, -(t/s)])/(s*(s + t)) -
          ((2*I)*HPL[{2, 1, 1}, -(t/s)])/(s*(s + t)) - (14*Pi*Zeta[3])/
           (3*s*(s + t)) - (((28*I)/3)*HPL[{0}, s]*Zeta[3])/(s*(s + t)) +
          (((14*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(s*(s + t)))) +
      k[{3, 4}, {3, 4}]*(b0*((-8*I)/(s*(s + t)) + ((I/6)*Pi^2)/(s*(s + t)) -
          ((I/12)*Pi^2*HPL[{0}, s])/(s*(s + t)) + ((4*I)*HPL[{0}, s])/
           (s^2 + s*t) - (I*HPL[{0}, s]^2)/(s*(s + t)) +
          ((I/6)*HPL[{0}, s]^3)/(s*(s + t)) + (2*Pi*HPL[{1}, -(t/s)])/(s*t) -
          ((4*I)*HPL[{1}, -(t/s)])/(s*(s + t)) + ((I/12)*Pi^2*(6*s + 7*t)*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
          ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) -
          ((I/2)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^2)/(2*s*t) + (I*HPL[{1}, -(t/s)]^2)/
           (s*t + t^2) - ((I/2)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
          ((I/6)*(2*s + t)*HPL[{1}, -(t/s)]^3)/(s*t*(s + t)) +
          (Pi*HPL[{2}, -(t/s)])/(s*t) + (I*HPL[{2, 1}, -(t/s)])/(s*t) +
          (((7*I)/3)*Zeta[3])/(s*(s + t))) +
        nc*((((-13*I)/360)*Pi^4)/(s*(s + t)) + (Pi^3*HPL[{0}, s])/
           (2*s*(s + t)) + (((2*I)/3)*Pi^2*HPL[{0}, s]^2)/(s*(s + t)) -
          (Pi*HPL[{0}, s]^3)/(3*s*(s + t)) - ((I/6)*HPL[{0}, s]^4)/
           (s*(s + t)) - (Pi^3*HPL[{1}, -(t/s)])/(2*s*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((I/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((I/2)*Pi^2*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
          (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^3)/(3*s*(s + t)) -
          ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*(s + t)) +
          ((I/6)*HPL[{1}, -(t/s)]^4)/(s*(s + t)) + (I*Pi^2*HPL[{2}, -(t/s)])/
           (s^2 + s*t) - (2*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*(s + t)) +
          (2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
          ((I/2)*HPL[{2}, -(t/s)]^2)/(s*(s + t)) + (2*Pi*HPL[{3}, -(t/s)])/
           (s*(s + t)) - (2*Pi*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) -
          ((2*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*(s + t)) -
          (I*HPL[{2, 2}, -(t/s)])/(s*(s + t)) -
          ((2*I)*HPL[{2, 1, 1}, -(t/s)])/(s*(s + t)) - (14*Pi*Zeta[3])/
           (3*s*(s + t)) - (((28*I)/3)*HPL[{0}, s]*Zeta[3])/(s*(s + t)) +
          (((14*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(s*(s + t)))) +
      k[{2, 4}, {2, 4}]*(b0*((((7*I)/6)*Pi^2)/(s*(s + t)) -
          Pi^3/(4*s*(s + t)) - (8*I)/(s^2 + s*t) + (4*Pi)/(s^2 + s*t) -
          (((7*I)/12)*Pi^2*HPL[{0}, s])/(s*(s + t)) + ((4*I)*HPL[{0}, s])/
           (s^2 + s*t) - (2*Pi*HPL[{0}, s])/(s^2 + s*t) -
          (I*HPL[{0}, s]^2)/(s*(s + t)) + (Pi*HPL[{0}, s]^2)/
           (2*s^2 + 2*s*t) + ((I/6)*HPL[{0}, s]^3)/(s*(s + t)) -
          ((I/2)*Pi^2*HPL[{1}, -(t/s)])/(t*(s + t)) - (2*Pi*HPL[{1}, -(t/s)])/
           (s*t + t^2) + (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t + t^2) -
          (Pi*HPL[{1}, -(t/s)]^2)/(2*t*(s + t)) - (I*HPL[{1}, -(t/s)]^2)/
           (s*t + t^2) + ((I/2)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          ((I/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) - (Pi*HPL[{2}, -(t/s)])/
           (s*t + t^2) - (I*HPL[{2, 1}, -(t/s)])/(s*t + t^2) +
          (((7*I)/3)*Zeta[3])/(s*(s + t))) +
        nc*((((-13*I)/360)*Pi^4)/(s*(s + t)) + (Pi^3*HPL[{0}, s])/
           (2*s*(s + t)) + (((2*I)/3)*Pi^2*HPL[{0}, s]^2)/(s*(s + t)) -
          (Pi*HPL[{0}, s]^3)/(3*s*(s + t)) - ((I/6)*HPL[{0}, s]^4)/
           (s*(s + t)) - (Pi^3*HPL[{1}, -(t/s)])/(2*s*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
          ((I/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((I/2)*Pi^2*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
          (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^3)/(3*s*(s + t)) -
          ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*(s + t)) +
          ((I/6)*HPL[{1}, -(t/s)]^4)/(s*(s + t)) + (I*Pi^2*HPL[{2}, -(t/s)])/
           (s^2 + s*t) - (2*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*(s + t)) +
          (2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
          ((I/2)*HPL[{2}, -(t/s)]^2)/(s*(s + t)) + (2*Pi*HPL[{3}, -(t/s)])/
           (s*(s + t)) - (2*Pi*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) -
          ((2*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*(s + t)) -
          (I*HPL[{2, 2}, -(t/s)])/(s*(s + t)) -
          ((2*I)*HPL[{2, 1, 1}, -(t/s)])/(s*(s + t)) - (14*Pi*Zeta[3])/
           (3*s*(s + t)) - (((28*I)/3)*HPL[{0}, s]*Zeta[3])/(s*(s + t)) +
          (((14*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(s*(s + t)))) +
      k[{1, 4}, {1, 4}]*(b0*((4*Pi)/(s*t) - Pi^3/(4*s*t) -
          (8*I)/(s*(s + t)) + ((I/6)*Pi^2*(6*s + 7*t))/(s*t*(s + t)) -
          (2*Pi*HPL[{0}, s])/(s*t) + ((4*I)*HPL[{0}, s])/(s*(s + t)) -
          ((I/12)*Pi^2*(6*s + 7*t)*HPL[{0}, s])/(s*t*(s + t)) +
          (Pi*HPL[{0}, s]^2)/(2*s*t) - (I*HPL[{0}, s]^2)/(s*(s + t)) +
          ((I/6)*HPL[{0}, s]^3)/(s*(s + t)) + (2*Pi*HPL[{1}, -(t/s)])/t^2 -
          (Pi^3*HPL[{1}, -(t/s)])/(4*t^2) + ((4*I)*HPL[{1}, -(t/s)])/
           (t*(s + t)) + ((I/12)*Pi^2*(6*s + 5*t)*HPL[{1}, -(t/s)])/
           (t^2*(s + t)) - (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/t^2 -
          ((I/2)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/t^2 -
          ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(2*t^2) +
          ((I/2)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^2)/(2*t^2) + (((5*I)/24)*Pi^2*
            HPL[{1}, -(t/s)]^2)/t^2 + (I*(s + 2*t)*HPL[{1}, -(t/s)]^2)/
           (t^2*(s + t)) - (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(2*t^2) -
          ((I/2)*(s + 2*t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) +
          ((I/4)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/t^2 +
          (Pi*HPL[{1}, -(t/s)]^3)/(6*t^2) + ((I/6)*(2*s + 3*t)*
            HPL[{1}, -(t/s)]^3)/(t^2*(s + t)) -
          ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/t^2 +
          ((I/8)*HPL[{1}, -(t/s)]^4)/t^2 + (Pi*HPL[{2}, -(t/s)])/t^2 +
          ((I/2)*Pi^2*HPL[{2}, -(t/s)])/t^2 -
          (Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/t^2 +
          (Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/t^2 +
          ((I/4)*HPL[{2}, -(t/s)]^2)/t^2 + (Pi*HPL[{3}, -(t/s)])/t^2 +
          (I*HPL[{2, 1}, -(t/s)])/t^2 - (Pi*HPL[{2, 1}, -(t/s)])/t^2 -
          (I*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/t^2 +
          (I*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/t^2 -
          ((I/2)*HPL[{2, 2}, -(t/s)])/t^2 - (I*HPL[{2, 1, 1}, -(t/s)])/t^2 +
          (((7*I)/3)*Zeta[3])/(s*(s + t))) +
        nc*((((-13*I)/360)*Pi^4)/(s*(s + t)) + (Pi^3*HPL[{0}, s])/
           (2*s*(s + t)) + (((2*I)/3)*Pi^2*HPL[{0}, s]^2)/(s*(s + t)) -
          (Pi*HPL[{0}, s]^3)/(3*s*(s + t)) - ((I/6)*HPL[{0}, s]^4)/
           (s*(s + t)) - (Pi^3*HPL[{1}, -(t/s)])/(2*s*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
          ((I/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((I/2)*Pi^2*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
          (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^3)/(3*s*(s + t)) -
          ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*(s + t)) +
          ((I/6)*HPL[{1}, -(t/s)]^4)/(s*(s + t)) + (I*Pi^2*HPL[{2}, -(t/s)])/
           (s^2 + s*t) - (2*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*(s + t)) +
          (2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
          ((I/2)*HPL[{2}, -(t/s)]^2)/(s*(s + t)) + (2*Pi*HPL[{3}, -(t/s)])/
           (s*(s + t)) - (2*Pi*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) -
          ((2*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*(s + t)) -
          (I*HPL[{2, 2}, -(t/s)])/(s*(s + t)) -
          ((2*I)*HPL[{2, 1, 1}, -(t/s)])/(s*(s + t)) - (14*Pi*Zeta[3])/
           (3*s*(s + t)) - (((28*I)/3)*HPL[{0}, s]*Zeta[3])/(s*(s + t)) +
          (((14*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(s*(s + t)))) +
      k[{2, 3}, {2, 3}]*(b0*((4*Pi)/(s*t) - Pi^3/(4*s*t) -
          (8*I)/(s*(s + t)) + ((I/6)*Pi^2*(6*s + 7*t))/(s*t*(s + t)) -
          (2*Pi*HPL[{0}, s])/(s*t) + ((4*I)*HPL[{0}, s])/(s*(s + t)) -
          ((I/12)*Pi^2*(6*s + 7*t)*HPL[{0}, s])/(s*t*(s + t)) +
          (Pi*HPL[{0}, s]^2)/(2*s*t) - (I*HPL[{0}, s]^2)/(s*(s + t)) +
          ((I/6)*HPL[{0}, s]^3)/(s*(s + t)) + (2*Pi*HPL[{1}, -(t/s)])/t^2 -
          (Pi^3*HPL[{1}, -(t/s)])/(4*t^2) + ((4*I)*HPL[{1}, -(t/s)])/
           (t*(s + t)) + ((I/12)*Pi^2*(6*s + 5*t)*HPL[{1}, -(t/s)])/
           (t^2*(s + t)) - (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/t^2 -
          ((I/2)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/t^2 -
          ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(2*t^2) +
          ((I/2)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^2)/(2*t^2) + (((5*I)/24)*Pi^2*
            HPL[{1}, -(t/s)]^2)/t^2 + (I*(s + 2*t)*HPL[{1}, -(t/s)]^2)/
           (t^2*(s + t)) - (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(2*t^2) -
          ((I/2)*(s + 2*t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) +
          ((I/4)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/t^2 +
          (Pi*HPL[{1}, -(t/s)]^3)/(6*t^2) + ((I/6)*(2*s + 3*t)*
            HPL[{1}, -(t/s)]^3)/(t^2*(s + t)) -
          ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/t^2 +
          ((I/8)*HPL[{1}, -(t/s)]^4)/t^2 + (Pi*HPL[{2}, -(t/s)])/t^2 +
          ((I/2)*Pi^2*HPL[{2}, -(t/s)])/t^2 -
          (Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/t^2 +
          (Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/t^2 +
          ((I/4)*HPL[{2}, -(t/s)]^2)/t^2 + (Pi*HPL[{3}, -(t/s)])/t^2 +
          (I*HPL[{2, 1}, -(t/s)])/t^2 - (Pi*HPL[{2, 1}, -(t/s)])/t^2 -
          (I*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/t^2 +
          (I*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/t^2 -
          ((I/2)*HPL[{2, 2}, -(t/s)])/t^2 - (I*HPL[{2, 1, 1}, -(t/s)])/t^2 +
          (((7*I)/3)*Zeta[3])/(s*(s + t))) +
        nc*((((-13*I)/360)*Pi^4)/(s*(s + t)) + (Pi^3*HPL[{0}, s])/
           (2*s*(s + t)) + (((2*I)/3)*Pi^2*HPL[{0}, s]^2)/(s*(s + t)) -
          (Pi*HPL[{0}, s]^3)/(3*s*(s + t)) - ((I/6)*HPL[{0}, s]^4)/
           (s*(s + t)) - (Pi^3*HPL[{1}, -(t/s)])/(2*s*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
          ((I/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((I/2)*Pi^2*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
          (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^3)/(3*s*(s + t)) -
          ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*(s + t)) +
          ((I/6)*HPL[{1}, -(t/s)]^4)/(s*(s + t)) + (I*Pi^2*HPL[{2}, -(t/s)])/
           (s^2 + s*t) - (2*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*(s + t)) +
          (2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
          ((I/2)*HPL[{2}, -(t/s)]^2)/(s*(s + t)) + (2*Pi*HPL[{3}, -(t/s)])/
           (s*(s + t)) - (2*Pi*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) -
          ((2*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*(s + t)) -
          (I*HPL[{2, 2}, -(t/s)])/(s*(s + t)) -
          ((2*I)*HPL[{2, 1, 1}, -(t/s)])/(s*(s + t)) - (14*Pi*Zeta[3])/
           (3*s*(s + t)) - (((28*I)/3)*HPL[{0}, s]*Zeta[3])/(s*(s + t)) +
          (((14*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(s*(s + t)))))

M1V[1, 4, 2, 3] =
   (nc*((((4*I)/3)*Pi^2)/(t*(s + t)) - ((2*I)*HPL[{0}, s]^2)/(t*(s + t)) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) +
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2)) +
      b0*(((I/2)*Pi^2)/s^2 - (2*I)/(t*(s + t)) + (I*HPL[{0}, s])/
         (t*(s + t)) + (I*HPL[{0}, -(t/s)])/(s*t) +
        ((I/2)*HPL[{0}, -(t/s)]^2)/s^2 + (I*HPL[{1}, -(t/s)])/(s*(s + t)) +
        (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
        ((I/2)*HPL[{1}, -(t/s)]^2)/s^2))*k[{1, 2}, {1, 2}] +
    (b0*((-2*I)/(t*(s + t)) + (I*HPL[{0}, s])/(t*(s + t)) +
        (I*HPL[{0}, -(t/s)])/(s*t + t^2)) +
      nc*((((4*I)/3)*Pi^2)/(t*(s + t)) - ((2*I)*HPL[{0}, s]^2)/(t*(s + t)) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) +
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2)))*
     k[{1, 3}, {1, 3}] +
    (b0*((-2*I)/(t*(s + t)) + (I*HPL[{0}, s])/(t*(s + t)) -
        (I*HPL[{1}, -(t/s)])/(t*(s + t))) +
      nc*((((4*I)/3)*Pi^2)/(t*(s + t)) - ((2*I)*HPL[{0}, s]^2)/(t*(s + t)) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) +
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2)))*
     k[{1, 4}, {1, 4}] +
    (b0*((-2*I)/(t*(s + t)) + (I*HPL[{0}, s])/(t*(s + t)) -
        (I*HPL[{1}, -(t/s)])/(t*(s + t))) +
      nc*((((4*I)/3)*Pi^2)/(t*(s + t)) - ((2*I)*HPL[{0}, s]^2)/(t*(s + t)) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) +
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2)))*
     k[{2, 3}, {2, 3}] +
    (b0*((-2*I)/(t*(s + t)) + (I*HPL[{0}, s])/(t*(s + t)) +
        (I*HPL[{0}, -(t/s)])/(s*t + t^2)) +
      nc*((((4*I)/3)*Pi^2)/(t*(s + t)) - ((2*I)*HPL[{0}, s]^2)/(t*(s + t)) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) +
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2)))*
     k[{2, 4}, {2, 4}] +
    (nc*((((4*I)/3)*Pi^2)/(t*(s + t)) - ((2*I)*HPL[{0}, s]^2)/(t*(s + t)) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) +
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2)) +
      b0*(((I/2)*Pi^2)/s^2 - (2*I)/(t*(s + t)) + (I*HPL[{0}, s])/
         (t*(s + t)) + (I*HPL[{0}, -(t/s)])/(s*t) +
        ((I/2)*HPL[{0}, -(t/s)]^2)/s^2 + (I*HPL[{1}, -(t/s)])/(s*(s + t)) +
        (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
        ((I/2)*HPL[{1}, -(t/s)]^2)/s^2))*k[{3, 4}, {3, 4}] +
    (((-4*I)*nc*k[{1, 2}, {1, 2}])/(t*(s + t)) - ((4*I)*nc*k[{1, 3}, {1, 3}])/
       (t*(s + t)) - ((4*I)*nc*k[{1, 4}, {1, 4}])/(t*(s + t)) -
      ((4*I)*nc*k[{2, 3}, {2, 3}])/(t*(s + t)) - ((4*I)*nc*k[{2, 4}, {2, 4}])/
       (t*(s + t)) - ((4*I)*nc*k[{3, 4}, {3, 4}])/(t*(s + t)))/ep^2 +
    ((((-I)*b0)/(t*(s + t)) + nc*(((4*I)*HPL[{0}, s])/(t*(s + t)) +
          ((2*I)*HPL[{0}, -(t/s)])/(t*(s + t)) - ((2*I)*HPL[{1}, -(t/s)])/
           (t*(s + t))))*k[{1, 2}, {1, 2}] +
      (((-I)*b0)/(t*(s + t)) + nc*(((4*I)*HPL[{0}, s])/(t*(s + t)) +
          ((2*I)*HPL[{0}, -(t/s)])/(t*(s + t)) - ((2*I)*HPL[{1}, -(t/s)])/
           (t*(s + t))))*k[{1, 3}, {1, 3}] +
      (((-I)*b0)/(t*(s + t)) + nc*(((4*I)*HPL[{0}, s])/(t*(s + t)) +
          ((2*I)*HPL[{0}, -(t/s)])/(t*(s + t)) - ((2*I)*HPL[{1}, -(t/s)])/
           (t*(s + t))))*k[{1, 4}, {1, 4}] +
      (((-I)*b0)/(t*(s + t)) + nc*(((4*I)*HPL[{0}, s])/(t*(s + t)) +
          ((2*I)*HPL[{0}, -(t/s)])/(t*(s + t)) - ((2*I)*HPL[{1}, -(t/s)])/
           (t*(s + t))))*k[{2, 3}, {2, 3}] +
      (((-I)*b0)/(t*(s + t)) + nc*(((4*I)*HPL[{0}, s])/(t*(s + t)) +
          ((2*I)*HPL[{0}, -(t/s)])/(t*(s + t)) - ((2*I)*HPL[{1}, -(t/s)])/
           (t*(s + t))))*k[{2, 4}, {2, 4}] +
      (((-I)*b0)/(t*(s + t)) + nc*(((4*I)*HPL[{0}, s])/(t*(s + t)) +
          ((2*I)*HPL[{0}, -(t/s)])/(t*(s + t)) - ((2*I)*HPL[{1}, -(t/s)])/
           (t*(s + t))))*k[{3, 4}, {3, 4}])/ep +
    ep*(k[{1, 2}, {1, 2}]*(b0*((-4*I)/(t*(s + t)) + (I/12)*Pi^2*
           (6/s^2 + (s*t + t^2)^(-1)) - ((I/2)*Pi^2*HPL[{0}, s])/s^2 +
          ((2*I)*HPL[{0}, s])/(t*(s + t)) - ((I/2)*HPL[{0}, s]^2)/
           (t*(s + t)) - ((I/2)*Pi^2*HPL[{0}, -(t/s)])/s^2 +
          ((2*I)*HPL[{0}, -(t/s)])/(s*t) - (I*HPL[{0}, s]*HPL[{0}, -(t/s)])/
           (s*t) - ((I/2)*(s - t)*HPL[{0}, -(t/s)]^2)/(s^2*t) -
          ((I/2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/s^2 -
          ((I/3)*HPL[{0}, -(t/s)]^3)/s^2 + ((I/2)*Pi^2*HPL[{1}, -(t/s)])/
           s^2 + ((2*I)*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (I*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
          ((I/2)*(2*s + t)*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) -
          ((I/2)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/s^2 +
          ((I/2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 +
          ((I/3)*HPL[{1}, -(t/s)]^3)/s^2 - (I*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/s^2 + (I*HPL[{3}, -(t/s)])/s^2 -
          (I*HPL[{2, 1}, -(t/s)])/s^2 + (I*Zeta[3])/s^2) +
        nc*((((-4*I)/3)*Pi^2*HPL[{0}, s])/(t*(s + t)) +
          (((2*I)/3)*HPL[{0}, s]^3)/(t*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((I/3)*HPL[{0}, -(t/s)]^3)/(t*(s + t)) +
          (((7*I)/6)*Pi^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
          (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
          ((I/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{3}, -(t/s)])/(s*t + t^2) - ((2*I)*HPL[{2, 1}, -(t/s)])/
           (s*t + t^2) + (((34*I)/3)*Zeta[3])/(t*(s + t)))) +
      k[{3, 4}, {3, 4}]*(b0*((-4*I)/(t*(s + t)) + (I/12)*Pi^2*
           (6/s^2 + (s*t + t^2)^(-1)) - ((I/2)*Pi^2*HPL[{0}, s])/s^2 +
          ((2*I)*HPL[{0}, s])/(t*(s + t)) - ((I/2)*HPL[{0}, s]^2)/
           (t*(s + t)) - ((I/2)*Pi^2*HPL[{0}, -(t/s)])/s^2 +
          ((2*I)*HPL[{0}, -(t/s)])/(s*t) - (I*HPL[{0}, s]*HPL[{0}, -(t/s)])/
           (s*t) - ((I/2)*(s - t)*HPL[{0}, -(t/s)]^2)/(s^2*t) -
          ((I/2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/s^2 -
          ((I/3)*HPL[{0}, -(t/s)]^3)/s^2 + ((I/2)*Pi^2*HPL[{1}, -(t/s)])/
           s^2 + ((2*I)*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (I*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
          ((I/2)*(2*s + t)*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) -
          ((I/2)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/s^2 +
          ((I/2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 +
          ((I/3)*HPL[{1}, -(t/s)]^3)/s^2 - (I*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/s^2 + (I*HPL[{3}, -(t/s)])/s^2 -
          (I*HPL[{2, 1}, -(t/s)])/s^2 + (I*Zeta[3])/s^2) +
        nc*((((-4*I)/3)*Pi^2*HPL[{0}, s])/(t*(s + t)) +
          (((2*I)/3)*HPL[{0}, s]^3)/(t*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((I/3)*HPL[{0}, -(t/s)]^3)/(t*(s + t)) +
          (((7*I)/6)*Pi^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
          (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
          ((I/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{3}, -(t/s)])/(s*t + t^2) - ((2*I)*HPL[{2, 1}, -(t/s)])/
           (s*t + t^2) + (((34*I)/3)*Zeta[3])/(t*(s + t)))) +
      k[{1, 3}, {1, 3}]*(b0*((-4*I)/(t*(s + t)) + ((I/12)*Pi^2*(s - 6*t))/
           (s*t*(s + t)) + ((2*I)*HPL[{0}, s])/(t*(s + t)) -
          ((I/2)*HPL[{0}, s]^2)/(t*(s + t)) + ((2*I)*HPL[{0}, -(t/s)])/
           (s*t + t^2) - (I*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t + t^2) -
          ((I/2)*HPL[{0}, -(t/s)]^2)/(s*t) - (I*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/(s^2 + s*t) - ((I/2)*HPL[{1}, -(t/s)]^2)/
           (s*(s + t))) + nc*((((-4*I)/3)*Pi^2*HPL[{0}, s])/(t*(s + t)) +
          (((2*I)/3)*HPL[{0}, s]^3)/(t*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t + t^2) -
          ((I/3)*HPL[{0}, -(t/s)]^3)/(t*(s + t)) +
          (((7*I)/6)*Pi^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
          (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
          ((I/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{3}, -(t/s)])/(s*t + t^2) - ((2*I)*HPL[{2, 1}, -(t/s)])/
           (s*t + t^2) + (((34*I)/3)*Zeta[3])/(t*(s + t)))) +
      k[{2, 4}, {2, 4}]*(b0*((-4*I)/(t*(s + t)) + ((I/12)*Pi^2*(s - 6*t))/
           (s*t*(s + t)) + ((2*I)*HPL[{0}, s])/(t*(s + t)) -
          ((I/2)*HPL[{0}, s]^2)/(t*(s + t)) + ((2*I)*HPL[{0}, -(t/s)])/
           (s*t + t^2) - (I*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t + t^2) -
          ((I/2)*HPL[{0}, -(t/s)]^2)/(s*t) - (I*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/(s^2 + s*t) - ((I/2)*HPL[{1}, -(t/s)]^2)/
           (s*(s + t))) + nc*((((-4*I)/3)*Pi^2*HPL[{0}, s])/(t*(s + t)) +
          (((2*I)/3)*HPL[{0}, s]^3)/(t*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t + t^2) -
          ((I/3)*HPL[{0}, -(t/s)]^3)/(t*(s + t)) +
          (((7*I)/6)*Pi^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
          (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
          ((I/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{3}, -(t/s)])/(s*t + t^2) - ((2*I)*HPL[{2, 1}, -(t/s)])/
           (s*t + t^2) + (((34*I)/3)*Zeta[3])/(t*(s + t)))) +
      k[{1, 4}, {1, 4}]*(b0*((-4*I)/(t*(s + t)) + ((I/12)*Pi^2*(7*s + 6*t))/
           (s*t*(s + t)) + ((2*I)*HPL[{0}, s])/(t*(s + t)) -
          ((I/2)*HPL[{0}, s]^2)/(t*(s + t)) + ((I/2)*HPL[{0}, -(t/s)]^2)/
           (s*t) - ((2*I)*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          ((I/2)*HPL[{1}, -(t/s)]^2)/(s*(s + t))) +
        nc*((((-4*I)/3)*Pi^2*HPL[{0}, s])/(t*(s + t)) +
          (((2*I)/3)*HPL[{0}, s]^3)/(t*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t + t^2) -
          ((I/3)*HPL[{0}, -(t/s)]^3)/(t*(s + t)) +
          (((7*I)/6)*Pi^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
          (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
          ((I/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{3}, -(t/s)])/(s*t + t^2) - ((2*I)*HPL[{2, 1}, -(t/s)])/
           (s*t + t^2) + (((34*I)/3)*Zeta[3])/(t*(s + t)))) +
      k[{2, 3}, {2, 3}]*(b0*((-4*I)/(t*(s + t)) + ((I/12)*Pi^2*(7*s + 6*t))/
           (s*t*(s + t)) + ((2*I)*HPL[{0}, s])/(t*(s + t)) -
          ((I/2)*HPL[{0}, s]^2)/(t*(s + t)) + ((I/2)*HPL[{0}, -(t/s)]^2)/
           (s*t) - ((2*I)*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          ((I/2)*HPL[{1}, -(t/s)]^2)/(s*(s + t))) +
        nc*((((-4*I)/3)*Pi^2*HPL[{0}, s])/(t*(s + t)) +
          (((2*I)/3)*HPL[{0}, s]^3)/(t*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t + t^2) -
          ((I/3)*HPL[{0}, -(t/s)]^3)/(t*(s + t)) +
          (((7*I)/6)*Pi^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
          (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
          ((I/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{3}, -(t/s)])/(s*t + t^2) - ((2*I)*HPL[{2, 1}, -(t/s)])/
           (s*t + t^2) + (((34*I)/3)*Zeta[3])/(t*(s + t))))) +
    ep^2*(k[{1, 4}, {1, 4}]*(b0*((-8*I)/(t*(s + t)) +
          ((I/6)*Pi^2*(7*s + 6*t))/(s*t*(s + t)) + ((4*I)*HPL[{0}, s])/
           (t*(s + t)) - ((I/12)*Pi^2*(7*s + 6*t)*HPL[{0}, s])/
           (s*t*(s + t)) - (I*HPL[{0}, s]^2)/(t*(s + t)) +
          ((I/6)*HPL[{0}, s]^3)/(t*(s + t)) - ((I/2)*Pi^2*HPL[{0}, -(t/s)])/
           (s*t) + (I*HPL[{0}, -(t/s)]^2)/(s*t) -
          ((I/2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
          ((I/3)*HPL[{0}, -(t/s)]^3)/(s*t) - ((4*I)*HPL[{1}, -(t/s)])/
           (t*(s + t)) + ((I/12)*Pi^2*(7*s + 6*t)*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((I/2)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (I*HPL[{1}, -(t/s)]^2)/(s*(s + t)) - ((I/2)*HPL[{0}, s]*
            HPL[{1}, -(t/s)]^2)/(s*(s + t)) + ((I/2)*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]^2)/(s*t) + ((I/6)*(s + 2*t)*HPL[{1}, -(t/s)]^3)/
           (s*t*(s + t)) - (I*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) +
          (I*HPL[{3}, -(t/s)])/(s*t) - (I*HPL[{2, 1}, -(t/s)])/(s*t) +
          ((I/3)*(10*s + 3*t)*Zeta[3])/(s*t*(s + t))) +
        nc*(((I/40)*Pi^4)/(t*(s + t)) + (((4*I)/45)*Pi^4)/(s*t + t^2) +
          (((2*I)/3)*Pi^2*HPL[{0}, s]^2)/(t*(s + t)) - ((I/6)*HPL[{0}, s]^4)/
           (t*(s + t)) + (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/
           (t*(s + t)) - ((I/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(t*(s + t)) +
          ((I/2)*Pi^2*HPL[{0}, -(t/s)]^2)/(t*(s + t)) +
          ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(t*(s + t)) +
          ((I/6)*HPL[{0}, -(t/s)]^4)/(t*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((I/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) -
          ((I/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((I/2)*Pi^2*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((I/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((I/6)*HPL[{1}, -(t/s)]^4)/(t*(s + t)) +
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
           (t*(s + t)) - ((2*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{4}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(t*(s + t)) +
          ((2*I)*HPL[{2, 1, 1}, -(t/s)])/(s*t + t^2) -
          (((34*I)/3)*HPL[{0}, s]*Zeta[3])/(t*(s + t)) -
          (((20*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(t*(s + t)) +
          (((20*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(t*(s + t)))) +
      k[{2, 3}, {2, 3}]*(b0*((-8*I)/(t*(s + t)) + ((I/6)*Pi^2*(7*s + 6*t))/
           (s*t*(s + t)) + ((4*I)*HPL[{0}, s])/(t*(s + t)) -
          ((I/12)*Pi^2*(7*s + 6*t)*HPL[{0}, s])/(s*t*(s + t)) -
          (I*HPL[{0}, s]^2)/(t*(s + t)) + ((I/6)*HPL[{0}, s]^3)/(t*(s + t)) -
          ((I/2)*Pi^2*HPL[{0}, -(t/s)])/(s*t) + (I*HPL[{0}, -(t/s)]^2)/
           (s*t) - ((I/2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
          ((I/3)*HPL[{0}, -(t/s)]^3)/(s*t) - ((4*I)*HPL[{1}, -(t/s)])/
           (t*(s + t)) + ((I/12)*Pi^2*(7*s + 6*t)*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((I/2)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (I*HPL[{1}, -(t/s)]^2)/(s*(s + t)) - ((I/2)*HPL[{0}, s]*
            HPL[{1}, -(t/s)]^2)/(s*(s + t)) + ((I/2)*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]^2)/(s*t) + ((I/6)*(s + 2*t)*HPL[{1}, -(t/s)]^3)/
           (s*t*(s + t)) - (I*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) +
          (I*HPL[{3}, -(t/s)])/(s*t) - (I*HPL[{2, 1}, -(t/s)])/(s*t) +
          ((I/3)*(10*s + 3*t)*Zeta[3])/(s*t*(s + t))) +
        nc*(((I/40)*Pi^4)/(t*(s + t)) + (((4*I)/45)*Pi^4)/(s*t + t^2) +
          (((2*I)/3)*Pi^2*HPL[{0}, s]^2)/(t*(s + t)) - ((I/6)*HPL[{0}, s]^4)/
           (t*(s + t)) + (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/
           (t*(s + t)) - ((I/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(t*(s + t)) +
          ((I/2)*Pi^2*HPL[{0}, -(t/s)]^2)/(t*(s + t)) +
          ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(t*(s + t)) +
          ((I/6)*HPL[{0}, -(t/s)]^4)/(t*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((I/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) -
          ((I/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((I/2)*Pi^2*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((I/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((I/6)*HPL[{1}, -(t/s)]^4)/(t*(s + t)) +
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
           (t*(s + t)) - ((2*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{4}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(t*(s + t)) +
          ((2*I)*HPL[{2, 1, 1}, -(t/s)])/(s*t + t^2) -
          (((34*I)/3)*HPL[{0}, s]*Zeta[3])/(t*(s + t)) -
          (((20*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(t*(s + t)) +
          (((20*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(t*(s + t)))) +
      k[{2, 4}, {2, 4}]*(b0*((-8*I)/(t*(s + t)) + ((I/6)*Pi^2*(s - 6*t))/
           (s*t*(s + t)) + ((4*I)*HPL[{0}, s])/(t*(s + t)) -
          ((I/12)*Pi^2*(s - 6*t)*HPL[{0}, s])/(s*t*(s + t)) -
          (I*HPL[{0}, s]^2)/(t*(s + t)) + ((I/6)*HPL[{0}, s]^3)/(t*(s + t)) -
          ((I/12)*Pi^2*(s - 6*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
          ((4*I)*HPL[{0}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t + t^2) +
          ((I/2)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(t*(s + t)) -
          (I*HPL[{0}, -(t/s)]^2)/(s*t) + ((I/2)*HPL[{0}, s]*
            HPL[{0}, -(t/s)]^2)/(s*t) + ((I/6)*(s + 2*t)*HPL[{0}, -(t/s)]^3)/
           (s*t*(s + t)) - ((I/2)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
          (I*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) + ((I/2)*HPL[{0}, s]*
            HPL[{1}, -(t/s)]^2)/(s*(s + t)) - ((I/2)*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]^2)/(s*(s + t)) - ((I/3)*HPL[{1}, -(t/s)]^3)/
           (s*(s + t)) + (I*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
          (I*HPL[{3}, -(t/s)])/(s^2 + s*t) + (I*HPL[{2, 1}, -(t/s)])/
           (s^2 + s*t) + ((I/3)*(7*s - 3*t)*Zeta[3])/(s*t*(s + t))) +
        nc*(((I/40)*Pi^4)/(t*(s + t)) + (((4*I)/45)*Pi^4)/(s*t + t^2) +
          (((2*I)/3)*Pi^2*HPL[{0}, s]^2)/(t*(s + t)) - ((I/6)*HPL[{0}, s]^4)/
           (t*(s + t)) + (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/
           (t*(s + t)) - ((I/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(t*(s + t)) +
          ((I/2)*Pi^2*HPL[{0}, -(t/s)]^2)/(t*(s + t)) +
          ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(t*(s + t)) +
          ((I/6)*HPL[{0}, -(t/s)]^4)/(t*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((I/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) -
          ((I/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((I/2)*Pi^2*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((I/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((I/6)*HPL[{1}, -(t/s)]^4)/(t*(s + t)) +
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) +
          (I*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s*t + t^2) - ((2*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{4}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(t*(s + t)) +
          ((2*I)*HPL[{2, 1, 1}, -(t/s)])/(s*t + t^2) -
          (((34*I)/3)*HPL[{0}, s]*Zeta[3])/(t*(s + t)) -
          (((20*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(t*(s + t)) +
          (((20*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(t*(s + t)))) +
      k[{3, 4}, {3, 4}]*(b0*(((-I/120)*Pi^4)/s^2 - (8*I)/(t*(s + t)) +
          (I/6)*Pi^2*(6/s^2 + (s*t + t^2)^(-1)) + ((4*I)*HPL[{0}, s])/
           (t*(s + t)) - (I/12)*Pi^2*(6/s^2 + (s*t + t^2)^(-1))*HPL[{0}, s] +
          ((I/4)*Pi^2*HPL[{0}, s]^2)/s^2 - (I*HPL[{0}, s]^2)/(t*(s + t)) +
          ((I/6)*HPL[{0}, s]^3)/(t*(s + t)) + ((4*I)*HPL[{0}, -(t/s)])/
           (s*t) - ((I/12)*Pi^2*(s + 6*t)*HPL[{0}, -(t/s)])/(s^2*t) +
          ((I/2)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/s^2 -
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          ((I/2)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
          (((5*I)/24)*Pi^2*HPL[{0}, -(t/s)]^2)/s^2 -
          (I*(s - t)*HPL[{0}, -(t/s)]^2)/(s^2*t) +
          ((I/2)*(s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2*t) +
          ((I/4)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/s^2 +
          ((I/6)*(s - 2*t)*HPL[{0}, -(t/s)]^3)/(s^2*t) +
          ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/s^2 +
          ((I/8)*HPL[{0}, -(t/s)]^4)/s^2 + ((4*I)*HPL[{1}, -(t/s)])/
           (s*(s + t)) + ((I/12)*Pi^2*(5*s + 6*t)*HPL[{1}, -(t/s)])/
           (s^2*(s + t)) - ((I/2)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/s^2 -
          ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((I/2)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
          (((7*I)/12)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
          ((I/2)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
          ((I/6)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/s^2 +
          (((5*I)/24)*Pi^2*HPL[{1}, -(t/s)]^2)/s^2 +
          (I*(2*s + t)*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) -
          ((I/2)*(2*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) +
          ((I/4)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/s^2 +
          ((I/2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 -
          ((I/2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 +
          ((I/6)*(3*s + 2*t)*HPL[{1}, -(t/s)]^3)/(s^2*(s + t)) -
          ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/s^2 +
          ((I/6)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/s^2 +
          ((I/8)*HPL[{1}, -(t/s)]^4)/s^2 - (I*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/s^2 + (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/s^2 + ((I/2)*HPL[{0}, -(t/s)]^2*
            HPL[{2}, -(t/s)])/s^2 - (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
            HPL[{2}, -(t/s)])/s^2 + (I*HPL[{3}, -(t/s)])/s^2 -
          (I*HPL[{0}, s]*HPL[{3}, -(t/s)])/s^2 +
          (I*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/s^2 - (I*HPL[{4}, -(t/s)])/
           s^2 - (I*HPL[{2, 1}, -(t/s)])/s^2 +
          (I*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/s^2 +
          (I*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/s^2 -
          (I*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/s^2 +
          (I*HPL[{2, 1, 1}, -(t/s)])/s^2 + (I/s^2 + ((7*I)/3)/(t*(s + t)))*
           Zeta[3] - (I*HPL[{0}, s]*Zeta[3])/s^2 -
          (I*HPL[{0}, -(t/s)]*Zeta[3])/s^2 + (I*HPL[{1}, -(t/s)]*Zeta[3])/
           s^2) + nc*(((I/40)*Pi^4)/(t*(s + t)) + (((4*I)/45)*Pi^4)/
           (s*t + t^2) + (((2*I)/3)*Pi^2*HPL[{0}, s]^2)/(t*(s + t)) -
          ((I/6)*HPL[{0}, s]^4)/(t*(s + t)) + (((7*I)/6)*Pi^2*HPL[{0}, s]*
            HPL[{0}, -(t/s)])/(t*(s + t)) - ((I/3)*HPL[{0}, s]^3*
            HPL[{0}, -(t/s)])/(t*(s + t)) + ((I/2)*Pi^2*HPL[{0}, -(t/s)]^2)/
           (t*(s + t)) + ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(t*(s + t)) +
          ((I/6)*HPL[{0}, -(t/s)]^4)/(t*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((I/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) -
          ((I/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((I/2)*Pi^2*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((I/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((I/6)*HPL[{1}, -(t/s)]^4)/(t*(s + t)) +
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) +
          (I*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s*t + t^2) - ((2*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{4}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{2, 1, 1}, -(t/s)])/(s*t + t^2) -
          (((34*I)/3)*HPL[{0}, s]*Zeta[3])/(t*(s + t)) -
          (((20*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(t*(s + t)) +
          (((20*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(t*(s + t)))) +
      k[{1, 3}, {1, 3}]*(b0*((-8*I)/(t*(s + t)) + ((I/6)*Pi^2*(s - 6*t))/
           (s*t*(s + t)) - ((I/12)*Pi^2*(s - 6*t)*HPL[{0}, s])/
           (s*t*(s + t)) + ((4*I)*HPL[{0}, s])/(s*t + t^2) -
          (I*HPL[{0}, s]^2)/(s*t + t^2) + ((I/6)*HPL[{0}, s]^3)/(t*(s + t)) -
          ((I/12)*Pi^2*(s - 6*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
          ((4*I)*HPL[{0}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t + t^2) +
          ((I/2)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(t*(s + t)) -
          (I*HPL[{0}, -(t/s)]^2)/(s*t) + ((I/2)*HPL[{0}, s]*
            HPL[{0}, -(t/s)]^2)/(s*t) + ((I/6)*(s + 2*t)*HPL[{0}, -(t/s)]^3)/
           (s*t*(s + t)) - ((I/2)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
          (I*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) + ((I/2)*HPL[{0}, s]*
            HPL[{1}, -(t/s)]^2)/(s*(s + t)) - ((I/2)*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]^2)/(s*(s + t)) - ((I/3)*HPL[{1}, -(t/s)]^3)/
           (s*(s + t)) + (I*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
          (I*HPL[{3}, -(t/s)])/(s^2 + s*t) + (I*HPL[{2, 1}, -(t/s)])/
           (s^2 + s*t) + ((I/3)*(7*s - 3*t)*Zeta[3])/(s*t*(s + t))) +
        nc*(((I/40)*Pi^4)/(t*(s + t)) + (((4*I)/45)*Pi^4)/(s*t + t^2) +
          (((2*I)/3)*Pi^2*HPL[{0}, s]^2)/(t*(s + t)) - ((I/6)*HPL[{0}, s]^4)/
           (t*(s + t)) + (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/
           (t*(s + t)) - ((I/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(t*(s + t)) +
          ((I/2)*Pi^2*HPL[{0}, -(t/s)]^2)/(t*(s + t)) +
          ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(t*(s + t)) +
          ((I/6)*HPL[{0}, -(t/s)]^4)/(t*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((I/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) -
          ((I/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((I/2)*Pi^2*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) -
          ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((I/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((I/6)*HPL[{1}, -(t/s)]^4)/(t*(s + t)) +
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) +
          (I*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s*t + t^2) - ((2*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{4}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{2, 1, 1}, -(t/s)])/(s*t + t^2) -
          (((34*I)/3)*HPL[{0}, s]*Zeta[3])/(t*(s + t)) -
          (((20*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(t*(s + t)) +
          (((20*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(t*(s + t)))) +
      k[{1, 2}, {1, 2}]*(b0*(((-I/120)*Pi^4)/s^2 - (8*I)/(t*(s + t)) +
          (I/6)*Pi^2*(6/s^2 + (s*t + t^2)^(-1)) + ((4*I)*HPL[{0}, s])/
           (t*(s + t)) - (I/12)*Pi^2*(6/s^2 + (s*t + t^2)^(-1))*HPL[{0}, s] +
          ((I/4)*Pi^2*HPL[{0}, s]^2)/s^2 - (I*HPL[{0}, s]^2)/(t*(s + t)) +
          ((I/6)*HPL[{0}, s]^3)/(t*(s + t)) + ((4*I)*HPL[{0}, -(t/s)])/
           (s*t) - ((I/12)*Pi^2*(s + 6*t)*HPL[{0}, -(t/s)])/(s^2*t) +
          ((I/2)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/s^2 -
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          ((I/2)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
          (((5*I)/24)*Pi^2*HPL[{0}, -(t/s)]^2)/s^2 -
          (I*(s - t)*HPL[{0}, -(t/s)]^2)/(s^2*t) +
          ((I/2)*(s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2*t) +
          ((I/4)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/s^2 +
          ((I/6)*(s - 2*t)*HPL[{0}, -(t/s)]^3)/(s^2*t) +
          ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/s^2 +
          ((I/8)*HPL[{0}, -(t/s)]^4)/s^2 + ((4*I)*HPL[{1}, -(t/s)])/
           (s*(s + t)) + ((I/12)*Pi^2*(5*s + 6*t)*HPL[{1}, -(t/s)])/
           (s^2*(s + t)) - ((I/2)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/s^2 -
          ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((I/2)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
          (((7*I)/12)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
          ((I/2)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
          ((I/6)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/s^2 +
          (((5*I)/24)*Pi^2*HPL[{1}, -(t/s)]^2)/s^2 +
          (I*(2*s + t)*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) -
          ((I/2)*(2*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) +
          ((I/4)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/s^2 +
          ((I/2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 -
          ((I/2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 +
          ((I/6)*(3*s + 2*t)*HPL[{1}, -(t/s)]^3)/(s^2*(s + t)) -
          ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/s^2 +
          ((I/6)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/s^2 +
          ((I/8)*HPL[{1}, -(t/s)]^4)/s^2 - (I*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/s^2 + (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/s^2 + ((I/2)*HPL[{0}, -(t/s)]^2*
            HPL[{2}, -(t/s)])/s^2 - (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
            HPL[{2}, -(t/s)])/s^2 + (I*HPL[{3}, -(t/s)])/s^2 -
          (I*HPL[{0}, s]*HPL[{3}, -(t/s)])/s^2 +
          (I*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/s^2 - (I*HPL[{4}, -(t/s)])/
           s^2 - (I*HPL[{2, 1}, -(t/s)])/s^2 +
          (I*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/s^2 +
          (I*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/s^2 -
          (I*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/s^2 +
          (I*HPL[{2, 1, 1}, -(t/s)])/s^2 + (I/s^2 + ((7*I)/3)/(t*(s + t)))*
           Zeta[3] - (I*HPL[{0}, s]*Zeta[3])/s^2 -
          (I*HPL[{0}, -(t/s)]*Zeta[3])/s^2 + (I*HPL[{1}, -(t/s)]*Zeta[3])/
           s^2) + nc*(((I/40)*Pi^4)/(t*(s + t)) + (((4*I)/45)*Pi^4)/
           (s*t + t^2) + (((2*I)/3)*Pi^2*HPL[{0}, s]^2)/(t*(s + t)) -
          ((I/6)*HPL[{0}, s]^4)/(t*(s + t)) + (((7*I)/6)*Pi^2*HPL[{0}, s]*
            HPL[{0}, -(t/s)])/(t*(s + t)) - ((I/3)*HPL[{0}, s]^3*
            HPL[{0}, -(t/s)])/(t*(s + t)) + ((I/2)*Pi^2*HPL[{0}, -(t/s)]^2)/
           (t*(s + t)) + ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(t*(s + t)) +
          ((I/6)*HPL[{0}, -(t/s)]^4)/(t*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((I/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) -
          ((I/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((I/2)*Pi^2*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) -
          ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((I/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((I/6)*HPL[{1}, -(t/s)]^4)/(t*(s + t)) +
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) +
          (I*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s*t + t^2) - ((2*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{4}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{2, 1, 1}, -(t/s)])/(s*t + t^2) -
          (((34*I)/3)*HPL[{0}, s]*Zeta[3])/(t*(s + t)) -
          (((20*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(t*(s + t)) +
          (((20*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(t*(s + t)))))

M1V[1, 4, 3, 2] =
   (b0*((2*I)/(s*t) - (I*HPL[{0}, s])/(s*t) - (I*HPL[{0}, -(t/s)])/(s*t)) +
      nc*((((-4*I)/3)*Pi^2)/(s*t) + (2*Pi*HPL[{0}, s])/(s*t) +
        ((2*I)*HPL[{0}, s]^2)/(s*t) + (2*Pi*HPL[{0}, -(t/s)])/(s*t) +
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t)))*k[{1, 2}, {1, 2}] +
    (nc*((((-4*I)/3)*Pi^2)/(s*t) + (2*Pi*HPL[{0}, s])/(s*t) +
        ((2*I)*HPL[{0}, s]^2)/(s*t) + (2*Pi*HPL[{0}, -(t/s)])/(s*t) +
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t)) +
      b0*((2*I)/(s*t) - Pi/(s^2 + s*t) - (I*HPL[{0}, s])/(s*t) -
        (Pi*HPL[{0}, -(t/s)])/(s + t)^2 - (I*HPL[{0}, -(t/s)])/(s*t + t^2) +
        ((I/2)*HPL[{0}, -(t/s)]^2)/(s + t)^2))*k[{1, 3}, {1, 3}] +
    (b0*((2*I)/(s*t) - Pi/(s*t) - (I*HPL[{0}, s])/(s*t)) +
      nc*((((-4*I)/3)*Pi^2)/(s*t) + (2*Pi*HPL[{0}, s])/(s*t) +
        ((2*I)*HPL[{0}, s]^2)/(s*t) + (2*Pi*HPL[{0}, -(t/s)])/(s*t) +
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t)))*k[{1, 4}, {1, 4}] +
    (b0*((2*I)/(s*t) - Pi/(s*t) - (I*HPL[{0}, s])/(s*t)) +
      nc*((((-4*I)/3)*Pi^2)/(s*t) + (2*Pi*HPL[{0}, s])/(s*t) +
        ((2*I)*HPL[{0}, s]^2)/(s*t) + (2*Pi*HPL[{0}, -(t/s)])/(s*t) +
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t)))*k[{2, 3}, {2, 3}] +
    (nc*((((-4*I)/3)*Pi^2)/(s*t) + (2*Pi*HPL[{0}, s])/(s*t) +
        ((2*I)*HPL[{0}, s]^2)/(s*t) + (2*Pi*HPL[{0}, -(t/s)])/(s*t) +
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t)) +
      b0*((2*I)/(s*t) - Pi/(s^2 + s*t) - (I*HPL[{0}, s])/(s*t) -
        (Pi*HPL[{0}, -(t/s)])/(s + t)^2 - (I*HPL[{0}, -(t/s)])/(s*t + t^2) +
        ((I/2)*HPL[{0}, -(t/s)]^2)/(s + t)^2))*k[{2, 4}, {2, 4}] +
    (b0*((2*I)/(s*t) - (I*HPL[{0}, s])/(s*t) - (I*HPL[{0}, -(t/s)])/(s*t)) +
      nc*((((-4*I)/3)*Pi^2)/(s*t) + (2*Pi*HPL[{0}, s])/(s*t) +
        ((2*I)*HPL[{0}, s]^2)/(s*t) + (2*Pi*HPL[{0}, -(t/s)])/(s*t) +
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t)))*k[{3, 4}, {3, 4}] +
    (((4*I)*nc*k[{1, 2}, {1, 2}])/(s*t) + ((4*I)*nc*k[{1, 3}, {1, 3}])/
       (s*t) + ((4*I)*nc*k[{1, 4}, {1, 4}])/(s*t) +
      ((4*I)*nc*k[{2, 3}, {2, 3}])/(s*t) + ((4*I)*nc*k[{2, 4}, {2, 4}])/
       (s*t) + ((4*I)*nc*k[{3, 4}, {3, 4}])/(s*t))/ep^2 +
    (((I*b0)/(s*t) + nc*((-2*Pi)/(s*t) - ((4*I)*HPL[{0}, s])/(s*t) -
          ((2*I)*HPL[{0}, -(t/s)])/(s*t)))*k[{1, 2}, {1, 2}] +
      ((I*b0)/(s*t) + nc*((-2*Pi)/(s*t) - ((4*I)*HPL[{0}, s])/(s*t) -
          ((2*I)*HPL[{0}, -(t/s)])/(s*t)))*k[{1, 3}, {1, 3}] +
      ((I*b0)/(s*t) + nc*((-2*Pi)/(s*t) - ((4*I)*HPL[{0}, s])/(s*t) -
          ((2*I)*HPL[{0}, -(t/s)])/(s*t)))*k[{1, 4}, {1, 4}] +
      ((I*b0)/(s*t) + nc*((-2*Pi)/(s*t) - ((4*I)*HPL[{0}, s])/(s*t) -
          ((2*I)*HPL[{0}, -(t/s)])/(s*t)))*k[{2, 3}, {2, 3}] +
      ((I*b0)/(s*t) + nc*((-2*Pi)/(s*t) - ((4*I)*HPL[{0}, s])/(s*t) -
          ((2*I)*HPL[{0}, -(t/s)])/(s*t)))*k[{2, 4}, {2, 4}] +
      ((I*b0)/(s*t) + nc*((-2*Pi)/(s*t) - ((4*I)*HPL[{0}, s])/(s*t) -
          ((2*I)*HPL[{0}, -(t/s)])/(s*t)))*k[{3, 4}, {3, 4}])/ep +
    ep*(k[{1, 4}, {1, 4}]*(b0*((4*I)/(s*t) - (2*Pi)/(s*t) -
          (((7*I)/12)*Pi^2)/(s*t) - ((2*I)*HPL[{0}, s])/(s*t) +
          (Pi*HPL[{0}, s])/(s*t) + ((I/2)*HPL[{0}, s]^2)/(s*t) +
          (Pi*HPL[{0}, -(t/s)])/(t*(s + t)) - ((I/2)*HPL[{0}, -(t/s)]^2)/
           (t*(s + t))) + nc*(Pi^3/(6*s*t) + (((4*I)/3)*Pi^2*HPL[{0}, s])/
           (s*t) - (Pi*HPL[{0}, s]^2)/(s*t) - (((2*I)/3)*HPL[{0}, s]^3)/
           (s*t) + (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)])/(s*t) -
          (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) - (Pi*HPL[{0}, -(t/s)]^2)/
           (s*t) + ((I/3)*HPL[{0}, -(t/s)]^3)/(s*t) -
          (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
          (2*Pi*HPL[{2}, -(t/s)])/(s*t) - ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t) + ((2*I)*HPL[{3}, -(t/s)])/(s*t) -
          (((34*I)/3)*Zeta[3])/(s*t))) + k[{2, 3}, {2, 3}]*
       (b0*((4*I)/(s*t) - (2*Pi)/(s*t) - (((7*I)/12)*Pi^2)/(s*t) -
          ((2*I)*HPL[{0}, s])/(s*t) + (Pi*HPL[{0}, s])/(s*t) +
          ((I/2)*HPL[{0}, s]^2)/(s*t) + (Pi*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((I/2)*HPL[{0}, -(t/s)]^2)/(t*(s + t))) +
        nc*(Pi^3/(6*s*t) + (((4*I)/3)*Pi^2*HPL[{0}, s])/(s*t) -
          (Pi*HPL[{0}, s]^2)/(s*t) - (((2*I)/3)*HPL[{0}, s]^3)/(s*t) +
          (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)])/(s*t) -
          (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) - (Pi*HPL[{0}, -(t/s)]^2)/
           (s*t) + ((I/3)*HPL[{0}, -(t/s)]^3)/(s*t) -
          (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
          (2*Pi*HPL[{2}, -(t/s)])/(s*t) - ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t) + ((2*I)*HPL[{3}, -(t/s)])/(s*t) -
          (((34*I)/3)*Zeta[3])/(s*t))) + k[{1, 2}, {1, 2}]*
       (b0*((4*I)/(s*t) - ((I/12)*Pi^2)/(s*t) - ((2*I)*HPL[{0}, s])/(s*t) +
          ((I/2)*HPL[{0}, s]^2)/(s*t) - ((2*I)*HPL[{0}, -(t/s)])/(s*t) +
          (Pi*HPL[{0}, -(t/s)])/(s*(s + t)) +
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) + ((I/2)*HPL[{0}, -(t/s)]^2)/
           (t*(s + t))) + nc*(Pi^3/(6*s*t) + (((4*I)/3)*Pi^2*HPL[{0}, s])/
           (s*t) - (Pi*HPL[{0}, s]^2)/(s*t) - (((2*I)/3)*HPL[{0}, s]^3)/
           (s*t) + (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)])/(s*t) -
          (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) - (Pi*HPL[{0}, -(t/s)]^2)/
           (s*t) + ((I/3)*HPL[{0}, -(t/s)]^3)/(s*t) -
          (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
          (2*Pi*HPL[{2}, -(t/s)])/(s*t) - ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t) + ((2*I)*HPL[{3}, -(t/s)])/(s*t) -
          (((34*I)/3)*Zeta[3])/(s*t))) + k[{3, 4}, {3, 4}]*
       (b0*((4*I)/(s*t) - ((I/12)*Pi^2)/(s*t) - ((2*I)*HPL[{0}, s])/(s*t) +
          ((I/2)*HPL[{0}, s]^2)/(s*t) - ((2*I)*HPL[{0}, -(t/s)])/(s*t) +
          (Pi*HPL[{0}, -(t/s)])/(s*(s + t)) +
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) + ((I/2)*HPL[{0}, -(t/s)]^2)/
           (t*(s + t))) + nc*(Pi^3/(6*s*t) + (((4*I)/3)*Pi^2*HPL[{0}, s])/
           (s*t) - (Pi*HPL[{0}, s]^2)/(s*t) - (((2*I)/3)*HPL[{0}, s]^3)/
           (s*t) + (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)])/(s*t) -
          (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) - (Pi*HPL[{0}, -(t/s)]^2)/
           (s*t) + ((I/3)*HPL[{0}, -(t/s)]^3)/(s*t) -
          (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
          (2*Pi*HPL[{2}, -(t/s)])/(s*t) - ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t) + ((2*I)*HPL[{3}, -(t/s)])/(s*t) -
          (((34*I)/3)*Zeta[3])/(s*t))) + k[{1, 3}, {1, 3}]*
       (nc*(Pi^3/(6*s*t) + (((4*I)/3)*Pi^2*HPL[{0}, s])/(s*t) -
          (Pi*HPL[{0}, s]^2)/(s*t) - (((2*I)/3)*HPL[{0}, s]^3)/(s*t) +
          (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)])/(s*t) -
          (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) - (Pi*HPL[{0}, -(t/s)]^2)/
           (s*t) + ((I/3)*HPL[{0}, -(t/s)]^3)/(s*t) -
          (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
          (2*Pi*HPL[{2}, -(t/s)])/(s*t) - ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t) + ((2*I)*HPL[{3}, -(t/s)])/(s*t) -
          (((34*I)/3)*Zeta[3])/(s*t)) + b0*((4*I)/(s*t) +
          Pi^3/(6*(s + t)^2) - ((I/12)*Pi^2*(s + 7*t))/(s*t*(s + t)) -
          (2*Pi)/(s^2 + s*t) - ((2*I)*HPL[{0}, s])/(s*t) +
          (Pi*HPL[{0}, s])/(s^2 + s*t) + ((I/2)*HPL[{0}, s]^2)/(s*t) -
          (Pi*HPL[{0}, -(t/s)])/(s + t)^2 - ((I/2)*Pi^2*HPL[{0}, -(t/s)])/
           (s + t)^2 - ((2*I)*HPL[{0}, -(t/s)])/(s*t + t^2) +
          (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s + t)^2 +
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t + t^2) +
          (Pi*HPL[{0}, -(t/s)]^2)/(2*(s + t)^2) +
          ((I/2)*(s + 2*t)*HPL[{0}, -(t/s)]^2)/(t*(s + t)^2) -
          ((I/2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s + t)^2 -
          ((I/3)*HPL[{0}, -(t/s)]^3)/(s + t)^2 +
          (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s + t)^2 -
          (Pi*HPL[{2}, -(t/s)])/(s + t)^2 + (I*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s + t)^2 - (I*HPL[{3}, -(t/s)])/(s + t)^2 +
          (I*Zeta[3])/(s + t)^2)) + k[{2, 4}, {2, 4}]*
       (nc*(Pi^3/(6*s*t) + (((4*I)/3)*Pi^2*HPL[{0}, s])/(s*t) -
          (Pi*HPL[{0}, s]^2)/(s*t) - (((2*I)/3)*HPL[{0}, s]^3)/(s*t) +
          (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)])/(s*t) -
          (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) - (Pi*HPL[{0}, -(t/s)]^2)/
           (s*t) + ((I/3)*HPL[{0}, -(t/s)]^3)/(s*t) -
          (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
          (2*Pi*HPL[{2}, -(t/s)])/(s*t) - ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t) + ((2*I)*HPL[{3}, -(t/s)])/(s*t) -
          (((34*I)/3)*Zeta[3])/(s*t)) + b0*((4*I)/(s*t) +
          Pi^3/(6*(s + t)^2) - ((I/12)*Pi^2*(s + 7*t))/(s*t*(s + t)) -
          (2*Pi)/(s^2 + s*t) - ((2*I)*HPL[{0}, s])/(s*t) +
          (Pi*HPL[{0}, s])/(s^2 + s*t) + ((I/2)*HPL[{0}, s]^2)/(s*t) -
          (Pi*HPL[{0}, -(t/s)])/(s + t)^2 - ((I/2)*Pi^2*HPL[{0}, -(t/s)])/
           (s + t)^2 - ((2*I)*HPL[{0}, -(t/s)])/(s*t + t^2) +
          (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s + t)^2 +
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t + t^2) +
          (Pi*HPL[{0}, -(t/s)]^2)/(2*(s + t)^2) +
          ((I/2)*(s + 2*t)*HPL[{0}, -(t/s)]^2)/(t*(s + t)^2) -
          ((I/2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s + t)^2 -
          ((I/3)*HPL[{0}, -(t/s)]^3)/(s + t)^2 +
          (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s + t)^2 -
          (Pi*HPL[{2}, -(t/s)])/(s + t)^2 + (I*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s + t)^2 - (I*HPL[{3}, -(t/s)])/(s + t)^2 +
          (I*Zeta[3])/(s + t)^2))) +
    ep^2*(k[{1, 4}, {1, 4}]*(b0*((8*I)/(s*t) - (4*Pi)/(s*t) -
          (((7*I)/6)*Pi^2)/(s*t) + (Pi^3*(s + 3*t))/(12*s*t*(s + t)) -
          ((4*I)*HPL[{0}, s])/(s*t) + (2*Pi*HPL[{0}, s])/(s*t) +
          (((7*I)/12)*Pi^2*HPL[{0}, s])/(s*t) + (I*HPL[{0}, s]^2)/(s*t) -
          (Pi*HPL[{0}, s]^2)/(2*s*t) - ((I/6)*HPL[{0}, s]^3)/(s*t) +
          (2*Pi*HPL[{0}, -(t/s)])/(t*(s + t)) + ((I/2)*Pi^2*HPL[{0}, -(t/s)])/
           (t*(s + t)) - (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) -
          (I*HPL[{0}, -(t/s)]^2)/(t*(s + t)) - (Pi*HPL[{0}, -(t/s)]^2)/
           (2*t*(s + t)) + ((I/2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/
           (t*(s + t)) + ((I/3)*HPL[{0}, -(t/s)]^3)/(t*(s + t)) -
          (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (Pi*HPL[{2}, -(t/s)])/(t*(s + t)) - (I*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(t*(s + t)) + (I*HPL[{3}, -(t/s)])/
           (t*(s + t)) - ((I/3)*(10*s + 7*t)*Zeta[3])/(s*t*(s + t))) +
        nc*((((-41*I)/360)*Pi^4)/(s*t) - (Pi^3*HPL[{0}, s])/(6*s*t) -
          (((2*I)/3)*Pi^2*HPL[{0}, s]^2)/(s*t) + (Pi*HPL[{0}, s]^3)/(3*s*t) +
          ((I/6)*HPL[{0}, s]^4)/(s*t) - (Pi^3*HPL[{0}, -(t/s)])/(6*s*t) -
          (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          (Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
          ((I/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*t) -
          ((I/2)*Pi^2*HPL[{0}, -(t/s)]^2)/(s*t) +
          (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) + (Pi*HPL[{0}, -(t/s)]^3)/
           (3*s*t) - ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*t) -
          ((I/6)*HPL[{0}, -(t/s)]^4)/(s*t) + (Pi^3*HPL[{1}, -(t/s)])/
           (3*s*t) - (I*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
          (((2*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s*t) +
          (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
          (I*Pi^2*HPL[{2}, -(t/s)])/(s*t) - (2*Pi*HPL[{0}, s]*
            HPL[{2}, -(t/s)])/(s*t) + ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t) + (I*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
           (s*t) - (2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) +
          ((I/2)*HPL[{2}, -(t/s)]^2)/(s*t) - (2*Pi*HPL[{3}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{4}, -(t/s)])/(s*t) + (2*Pi*HPL[{2, 1}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t) -
          (I*HPL[{2, 2}, -(t/s)])/(s*t) + (14*Pi*Zeta[3])/(3*s*t) +
          (((34*I)/3)*HPL[{0}, s]*Zeta[3])/(s*t) +
          (((20*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*t) +
          ((2*I)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t))) +
      k[{2, 3}, {2, 3}]*(b0*((8*I)/(s*t) - (4*Pi)/(s*t) -
          (((7*I)/6)*Pi^2)/(s*t) + (Pi^3*(s + 3*t))/(12*s*t*(s + t)) -
          ((4*I)*HPL[{0}, s])/(s*t) + (2*Pi*HPL[{0}, s])/(s*t) +
          (((7*I)/12)*Pi^2*HPL[{0}, s])/(s*t) + (I*HPL[{0}, s]^2)/(s*t) -
          (Pi*HPL[{0}, s]^2)/(2*s*t) - ((I/6)*HPL[{0}, s]^3)/(s*t) +
          (2*Pi*HPL[{0}, -(t/s)])/(t*(s + t)) + ((I/2)*Pi^2*HPL[{0}, -(t/s)])/
           (t*(s + t)) - (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) -
          (I*HPL[{0}, -(t/s)]^2)/(t*(s + t)) - (Pi*HPL[{0}, -(t/s)]^2)/
           (2*t*(s + t)) + ((I/2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/
           (t*(s + t)) + ((I/3)*HPL[{0}, -(t/s)]^3)/(t*(s + t)) -
          (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (Pi*HPL[{2}, -(t/s)])/(t*(s + t)) - (I*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(t*(s + t)) + (I*HPL[{3}, -(t/s)])/
           (t*(s + t)) - ((I/3)*(10*s + 7*t)*Zeta[3])/(s*t*(s + t))) +
        nc*((((-41*I)/360)*Pi^4)/(s*t) - (Pi^3*HPL[{0}, s])/(6*s*t) -
          (((2*I)/3)*Pi^2*HPL[{0}, s]^2)/(s*t) + (Pi*HPL[{0}, s]^3)/(3*s*t) +
          ((I/6)*HPL[{0}, s]^4)/(s*t) - (Pi^3*HPL[{0}, -(t/s)])/(6*s*t) -
          (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          (Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
          ((I/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*t) -
          ((I/2)*Pi^2*HPL[{0}, -(t/s)]^2)/(s*t) +
          (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) + (Pi*HPL[{0}, -(t/s)]^3)/
           (3*s*t) - ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*t) -
          ((I/6)*HPL[{0}, -(t/s)]^4)/(s*t) + (Pi^3*HPL[{1}, -(t/s)])/
           (3*s*t) - (I*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
          (((2*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s*t) +
          (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
          (I*Pi^2*HPL[{2}, -(t/s)])/(s*t) - (2*Pi*HPL[{0}, s]*
            HPL[{2}, -(t/s)])/(s*t) + ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t) + (I*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
           (s*t) - (2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) +
          ((I/2)*HPL[{2}, -(t/s)]^2)/(s*t) - (2*Pi*HPL[{3}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{4}, -(t/s)])/(s*t) + (2*Pi*HPL[{2, 1}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t) -
          (I*HPL[{2, 2}, -(t/s)])/(s*t) + (14*Pi*Zeta[3])/(3*s*t) +
          (((34*I)/3)*HPL[{0}, s]*Zeta[3])/(s*t) +
          (((20*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*t) +
          ((2*I)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t))) +
      k[{1, 2}, {1, 2}]*(b0*((8*I)/(s*t) - ((I/6)*Pi^2)/(s*t) -
          Pi^3/(6*s*(s + t)) - ((4*I)*HPL[{0}, s])/(s*t) +
          ((I/12)*Pi^2*HPL[{0}, s])/(s*t) + (I*HPL[{0}, s]^2)/(s*t) -
          ((I/6)*HPL[{0}, s]^3)/(s*t) - ((4*I)*HPL[{0}, -(t/s)])/(s*t) +
          (2*Pi*HPL[{0}, -(t/s)])/(s*(s + t)) + ((I/12)*Pi^2*(s + 7*t)*
            HPL[{0}, -(t/s)])/(s*t*(s + t)) + ((2*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)])/(s*t) - (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/
           (s*(s + t)) - ((I/2)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) -
          (Pi*HPL[{0}, -(t/s)]^2)/(2*s*(s + t)) + (I*HPL[{0}, -(t/s)]^2)/
           (s*t + t^2) - ((I/2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(t*(s + t)) -
          ((I/6)*(s - t)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) -
          (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (Pi*HPL[{2}, -(t/s)])/(s*(s + t)) - (I*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*(s + t)) + (I*HPL[{3}, -(t/s)])/
           (s*(s + t)) - ((I/3)*(7*s + 10*t)*Zeta[3])/(s*t*(s + t))) +
        nc*((((-41*I)/360)*Pi^4)/(s*t) - (Pi^3*HPL[{0}, s])/(6*s*t) -
          (((2*I)/3)*Pi^2*HPL[{0}, s]^2)/(s*t) + (Pi*HPL[{0}, s]^3)/(3*s*t) +
          ((I/6)*HPL[{0}, s]^4)/(s*t) - (Pi^3*HPL[{0}, -(t/s)])/(6*s*t) -
          (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          (Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
          ((I/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*t) -
          ((I/2)*Pi^2*HPL[{0}, -(t/s)]^2)/(s*t) +
          (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) + (Pi*HPL[{0}, -(t/s)]^3)/
           (3*s*t) - ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*t) -
          ((I/6)*HPL[{0}, -(t/s)]^4)/(s*t) + (Pi^3*HPL[{1}, -(t/s)])/
           (3*s*t) - (I*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
          (((2*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s*t) +
          (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
          (I*Pi^2*HPL[{2}, -(t/s)])/(s*t) - (2*Pi*HPL[{0}, s]*
            HPL[{2}, -(t/s)])/(s*t) + ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t) + (I*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
           (s*t) - (2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) +
          ((I/2)*HPL[{2}, -(t/s)]^2)/(s*t) - (2*Pi*HPL[{3}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{4}, -(t/s)])/(s*t) + (2*Pi*HPL[{2, 1}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t) -
          (I*HPL[{2, 2}, -(t/s)])/(s*t) + (14*Pi*Zeta[3])/(3*s*t) +
          (((34*I)/3)*HPL[{0}, s]*Zeta[3])/(s*t) +
          (((20*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*t) +
          ((2*I)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t))) +
      k[{3, 4}, {3, 4}]*(b0*((8*I)/(s*t) - ((I/6)*Pi^2)/(s*t) -
          Pi^3/(6*s*(s + t)) - ((4*I)*HPL[{0}, s])/(s*t) +
          ((I/12)*Pi^2*HPL[{0}, s])/(s*t) + (I*HPL[{0}, s]^2)/(s*t) -
          ((I/6)*HPL[{0}, s]^3)/(s*t) - ((4*I)*HPL[{0}, -(t/s)])/(s*t) +
          (2*Pi*HPL[{0}, -(t/s)])/(s*(s + t)) + ((I/12)*Pi^2*(s + 7*t)*
            HPL[{0}, -(t/s)])/(s*t*(s + t)) + ((2*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)])/(s*t) - (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/
           (s*(s + t)) - ((I/2)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) -
          (Pi*HPL[{0}, -(t/s)]^2)/(2*s*(s + t)) + (I*HPL[{0}, -(t/s)]^2)/
           (s*t + t^2) - ((I/2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(t*(s + t)) -
          ((I/6)*(s - t)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) -
          (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (Pi*HPL[{2}, -(t/s)])/(s*(s + t)) - (I*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*(s + t)) + (I*HPL[{3}, -(t/s)])/
           (s*(s + t)) - ((I/3)*(7*s + 10*t)*Zeta[3])/(s*t*(s + t))) +
        nc*((((-41*I)/360)*Pi^4)/(s*t) - (Pi^3*HPL[{0}, s])/(6*s*t) -
          (((2*I)/3)*Pi^2*HPL[{0}, s]^2)/(s*t) + (Pi*HPL[{0}, s]^3)/(3*s*t) +
          ((I/6)*HPL[{0}, s]^4)/(s*t) - (Pi^3*HPL[{0}, -(t/s)])/(6*s*t) -
          (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          (Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
          ((I/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*t) -
          ((I/2)*Pi^2*HPL[{0}, -(t/s)]^2)/(s*t) +
          (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) + (Pi*HPL[{0}, -(t/s)]^3)/
           (3*s*t) - ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*t) -
          ((I/6)*HPL[{0}, -(t/s)]^4)/(s*t) + (Pi^3*HPL[{1}, -(t/s)])/
           (3*s*t) - (I*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
          (((2*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s*t) +
          (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
          (I*Pi^2*HPL[{2}, -(t/s)])/(s*t) - (2*Pi*HPL[{0}, s]*
            HPL[{2}, -(t/s)])/(s*t) + ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t) + (I*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
           (s*t) - (2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) +
          ((I/2)*HPL[{2}, -(t/s)]^2)/(s*t) - (2*Pi*HPL[{3}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{4}, -(t/s)])/(s*t) + (2*Pi*HPL[{2, 1}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t) -
          (I*HPL[{2, 2}, -(t/s)])/(s*t) + (14*Pi*Zeta[3])/(3*s*t) +
          (((34*I)/3)*HPL[{0}, s]*Zeta[3])/(s*t) +
          (((20*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*t) +
          ((2*I)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t))) +
      k[{1, 3}, {1, 3}]*(nc*((((-41*I)/360)*Pi^4)/(s*t) -
          (Pi^3*HPL[{0}, s])/(6*s*t) - (((2*I)/3)*Pi^2*HPL[{0}, s]^2)/(s*t) +
          (Pi*HPL[{0}, s]^3)/(3*s*t) + ((I/6)*HPL[{0}, s]^4)/(s*t) -
          (Pi^3*HPL[{0}, -(t/s)])/(6*s*t) - (((7*I)/6)*Pi^2*HPL[{0}, s]*
            HPL[{0}, -(t/s)])/(s*t) + (Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
           (s*t) + ((I/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*t) -
          ((I/2)*Pi^2*HPL[{0}, -(t/s)]^2)/(s*t) +
          (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) + (Pi*HPL[{0}, -(t/s)]^3)/
           (3*s*t) - ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*t) -
          ((I/6)*HPL[{0}, -(t/s)]^4)/(s*t) + (Pi^3*HPL[{1}, -(t/s)])/
           (3*s*t) - (I*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
          (((2*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s*t) +
          (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
          (I*Pi^2*HPL[{2}, -(t/s)])/(s*t) - (2*Pi*HPL[{0}, s]*
            HPL[{2}, -(t/s)])/(s*t) + ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t) + (I*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
           (s*t) - (2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) +
          ((I/2)*HPL[{2}, -(t/s)]^2)/(s*t) - (2*Pi*HPL[{3}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{4}, -(t/s)])/(s*t) + (2*Pi*HPL[{2, 1}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t) -
          (I*HPL[{2, 2}, -(t/s)])/(s*t) + (14*Pi*Zeta[3])/(3*s*t) +
          (((34*I)/3)*HPL[{0}, s]*Zeta[3])/(s*t) +
          (((20*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*t) +
          ((2*I)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t)) +
        b0*((8*I)/(s*t) + (((3*I)/40)*Pi^4)/(s + t)^2 + (Pi^3*(5*s + 3*t))/
           (12*s*(s + t)^2) - ((I/6)*Pi^2*(s + 7*t))/(s*t*(s + t)) -
          (4*Pi)/(s^2 + s*t) - ((4*I)*HPL[{0}, s])/(s*t) -
          (Pi^3*HPL[{0}, s])/(6*(s + t)^2) + ((I/12)*Pi^2*(s + 7*t)*
            HPL[{0}, s])/(s*t*(s + t)) + (2*Pi*HPL[{0}, s])/(s^2 + s*t) +
          (I*HPL[{0}, s]^2)/(s*t) - (Pi*HPL[{0}, s]^2)/(2*s*(s + t)) -
          ((I/6)*HPL[{0}, s]^3)/(s*t) - (2*Pi*HPL[{0}, -(t/s)])/(s + t)^2 +
          (Pi^3*HPL[{0}, -(t/s)])/(12*(s + t)^2) +
          ((I/12)*Pi^2*(s - 5*t)*HPL[{0}, -(t/s)])/(t*(s + t)^2) -
          ((4*I)*HPL[{0}, -(t/s)])/(s*t + t^2) +
          (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s + t)^2 +
          ((I/2)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s + t)^2 +
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t + t^2) -
          (Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(2*(s + t)^2) -
          ((I/2)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(t*(s + t)) +
          (Pi*HPL[{0}, -(t/s)]^2)/(2*(s + t)^2) +
          (((5*I)/24)*Pi^2*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
          (I*(s + 2*t)*HPL[{0}, -(t/s)]^2)/(t*(s + t)^2) -
          (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(2*(s + t)^2) -
          ((I/2)*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(t*(s + t)^2) +
          ((I/4)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s + t)^2 -
          (Pi*HPL[{0}, -(t/s)]^3)/(6*(s + t)^2) -
          ((I/6)*(s + 3*t)*HPL[{0}, -(t/s)]^3)/(t*(s + t)^2) +
          ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s + t)^2 +
          ((I/8)*HPL[{0}, -(t/s)]^4)/(s + t)^2 - (Pi^3*HPL[{1}, -(t/s)])/
           (6*(s + t)^2) + (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 +
          ((I/2)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 -
          (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s + t)^2 -
          (Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(2*(s + t)^2) +
          ((I/2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s + t)^2 +
          ((I/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s + t)^2 -
          (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(2*(s + t)^2) +
          ((I/4)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s + t)^2 -
          (Pi*HPL[{2}, -(t/s)])/(s + t)^2 - ((I/2)*Pi^2*HPL[{2}, -(t/s)])/
           (s + t)^2 + (Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s + t)^2 +
          (I*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s + t)^2 -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s + t)^2 -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s + t)^2 +
          (Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s + t)^2 -
          (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s + t)^2 -
          ((I/4)*HPL[{2}, -(t/s)]^2)/(s + t)^2 - (I*HPL[{3}, -(t/s)])/
           (s + t)^2 + (Pi*HPL[{3}, -(t/s)])/(s + t)^2 +
          (I*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s + t)^2 +
          (I*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s + t)^2 +
          (I*HPL[{4}, -(t/s)])/(s + t)^2 - (Pi*HPL[{2, 1}, -(t/s)])/
           (s + t)^2 + (I*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s + t)^2 +
          ((I/2)*HPL[{2, 2}, -(t/s)])/(s + t)^2 -
          ((I/3)*(7*s^2 + 11*s*t + 7*t^2)*Zeta[3])/(s*t*(s + t)^2) -
          (I*HPL[{0}, s]*Zeta[3])/(s + t)^2 - (I*HPL[{0}, -(t/s)]*Zeta[3])/
           (s + t)^2 - (I*HPL[{1}, -(t/s)]*Zeta[3])/(s + t)^2)) +
      k[{2, 4}, {2, 4}]*(nc*((((-41*I)/360)*Pi^4)/(s*t) -
          (Pi^3*HPL[{0}, s])/(6*s*t) - (((2*I)/3)*Pi^2*HPL[{0}, s]^2)/(s*t) +
          (Pi*HPL[{0}, s]^3)/(3*s*t) + ((I/6)*HPL[{0}, s]^4)/(s*t) -
          (Pi^3*HPL[{0}, -(t/s)])/(6*s*t) - (((7*I)/6)*Pi^2*HPL[{0}, s]*
            HPL[{0}, -(t/s)])/(s*t) + (Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
           (s*t) + ((I/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*t) -
          ((I/2)*Pi^2*HPL[{0}, -(t/s)]^2)/(s*t) +
          (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) + (Pi*HPL[{0}, -(t/s)]^3)/
           (3*s*t) - ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*t) -
          ((I/6)*HPL[{0}, -(t/s)]^4)/(s*t) + (Pi^3*HPL[{1}, -(t/s)])/
           (3*s*t) - (I*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
          (((2*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s*t) +
          (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
          (I*Pi^2*HPL[{2}, -(t/s)])/(s*t) - (2*Pi*HPL[{0}, s]*
            HPL[{2}, -(t/s)])/(s*t) + ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t) + (I*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
           (s*t) - (2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) +
          ((I/2)*HPL[{2}, -(t/s)]^2)/(s*t) - (2*Pi*HPL[{3}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{4}, -(t/s)])/(s*t) + (2*Pi*HPL[{2, 1}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t) -
          (I*HPL[{2, 2}, -(t/s)])/(s*t) + (14*Pi*Zeta[3])/(3*s*t) +
          (((34*I)/3)*HPL[{0}, s]*Zeta[3])/(s*t) +
          (((20*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*t) +
          ((2*I)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t)) +
        b0*((8*I)/(s*t) + (((3*I)/40)*Pi^4)/(s + t)^2 + (Pi^3*(5*s + 3*t))/
           (12*s*(s + t)^2) - ((I/6)*Pi^2*(s + 7*t))/(s*t*(s + t)) -
          (4*Pi)/(s^2 + s*t) - ((4*I)*HPL[{0}, s])/(s*t) -
          (Pi^3*HPL[{0}, s])/(6*(s + t)^2) + ((I/12)*Pi^2*(s + 7*t)*
            HPL[{0}, s])/(s*t*(s + t)) + (2*Pi*HPL[{0}, s])/(s^2 + s*t) +
          (I*HPL[{0}, s]^2)/(s*t) - (Pi*HPL[{0}, s]^2)/(2*s*(s + t)) -
          ((I/6)*HPL[{0}, s]^3)/(s*t) - (2*Pi*HPL[{0}, -(t/s)])/(s + t)^2 +
          (Pi^3*HPL[{0}, -(t/s)])/(12*(s + t)^2) +
          ((I/12)*Pi^2*(s - 5*t)*HPL[{0}, -(t/s)])/(t*(s + t)^2) -
          ((4*I)*HPL[{0}, -(t/s)])/(s*t + t^2) +
          (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s + t)^2 +
          ((I/2)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s + t)^2 +
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t + t^2) -
          (Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(2*(s + t)^2) -
          ((I/2)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(t*(s + t)) +
          (Pi*HPL[{0}, -(t/s)]^2)/(2*(s + t)^2) +
          (((5*I)/24)*Pi^2*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
          (I*(s + 2*t)*HPL[{0}, -(t/s)]^2)/(t*(s + t)^2) -
          (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(2*(s + t)^2) -
          ((I/2)*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(t*(s + t)^2) +
          ((I/4)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s + t)^2 -
          (Pi*HPL[{0}, -(t/s)]^3)/(6*(s + t)^2) -
          ((I/6)*(s + 3*t)*HPL[{0}, -(t/s)]^3)/(t*(s + t)^2) +
          ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s + t)^2 +
          ((I/8)*HPL[{0}, -(t/s)]^4)/(s + t)^2 - (Pi^3*HPL[{1}, -(t/s)])/
           (6*(s + t)^2) + (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 +
          ((I/2)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 -
          (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s + t)^2 -
          (Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(2*(s + t)^2) +
          ((I/2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s + t)^2 +
          ((I/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s + t)^2 -
          (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(2*(s + t)^2) +
          ((I/4)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s + t)^2 -
          (Pi*HPL[{2}, -(t/s)])/(s + t)^2 - ((I/2)*Pi^2*HPL[{2}, -(t/s)])/
           (s + t)^2 + (Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s + t)^2 +
          (I*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s + t)^2 -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s + t)^2 -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s + t)^2 +
          (Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s + t)^2 -
          (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s + t)^2 -
          ((I/4)*HPL[{2}, -(t/s)]^2)/(s + t)^2 - (I*HPL[{3}, -(t/s)])/
           (s + t)^2 + (Pi*HPL[{3}, -(t/s)])/(s + t)^2 +
          (I*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s + t)^2 +
          (I*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s + t)^2 +
          (I*HPL[{4}, -(t/s)])/(s + t)^2 - (Pi*HPL[{2, 1}, -(t/s)])/
           (s + t)^2 + (I*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s + t)^2 +
          ((I/2)*HPL[{2, 2}, -(t/s)])/(s + t)^2 -
          ((I/3)*(7*s^2 + 11*s*t + 7*t^2)*Zeta[3])/(s*t*(s + t)^2) -
          (I*HPL[{0}, s]*Zeta[3])/(s + t)^2 - (I*HPL[{0}, -(t/s)]*Zeta[3])/
           (s + t)^2 - (I*HPL[{1}, -(t/s)]*Zeta[3])/(s + t)^2)))


(* One-Loop Mixed N=2 SQCD Amplitude *)


M1M[3, 4][{}, {1, 2}] = ((2*Pi*HPL[{0}, s])/(t*(s + t)) +
      (2*Pi*HPL[{0}, -(t/s)])/(s*t) + ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
       (s*(s + t)) + (2*Pi*HPL[{1}, -(t/s)])/(s*(s + t)) +
      ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
      ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)))*
     k[{1, 3}, {2, 3}] + ((2*Pi*HPL[{0}, s])/(t*(s + t)) +
      (2*Pi*HPL[{0}, -(t/s)])/(s*t) + ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
       (s*(s + t)) + (2*Pi*HPL[{1}, -(t/s)])/(s*(s + t)) +
      ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
      ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)))*
     k[{1, 4}, {2, 4}] +
    (((-2*Pi)/(t*(s + t)) - ((2*I)*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((2*I)*HPL[{1}, -(t/s)])/(s*t))*k[{1, 3}, {2, 3}] +
      ((-2*Pi)/(t*(s + t)) - ((2*I)*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((2*I)*HPL[{1}, -(t/s)])/(s*t))*k[{1, 4}, {2, 4}])/ep +
    ep*(k[{1, 3}, {2, 3}]*((Pi^3*(s - 2*t))/(6*s*t*(s + t)) -
        (Pi*HPL[{0}, s]^2)/(t*(s + t)) + (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)])/
         (s*(s + t)) - (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*(s + t)) -
        (Pi*HPL[{0}, -(t/s)]^2)/(s*t) + ((I/3)*HPL[{0}, -(t/s)]^3)/
         (s*(s + t)) + (((7*I)/6)*Pi^2*HPL[{1}, -(t/s)])/(s*t) -
        (2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) -
        (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        (Pi*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
        (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
        ((I/3)*HPL[{1}, -(t/s)]^3)/(s*t) + (2*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) - ((2*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) + ((2*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
        ((2*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
        ((2*I)*Zeta[3])/(s*(s + t))) + k[{1, 4}, {2, 4}]*
       ((Pi^3*(s - 2*t))/(6*s*t*(s + t)) - (Pi*HPL[{0}, s]^2)/(t*(s + t)) +
        (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)])/(s*(s + t)) -
        (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*(s + t)) -
        (Pi*HPL[{0}, -(t/s)]^2)/(s*t) + ((I/3)*HPL[{0}, -(t/s)]^3)/
         (s*(s + t)) + (((7*I)/6)*Pi^2*HPL[{1}, -(t/s)])/(s*t) -
        (2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) -
        (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        (Pi*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
        (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
        ((I/3)*HPL[{1}, -(t/s)]^3)/(s*t) + (2*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) - ((2*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) + ((2*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
        ((2*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
        ((2*I)*Zeta[3])/(s*(s + t)))) +
    ep^2*(k[{1, 3}, {2, 3}]*((((4*I)/45)*Pi^4)/(t*(s + t)) -
        ((I/180)*Pi^4*(16*s + 27*t))/(s*t*(s + t)) -
        (Pi^3*(s - 2*t)*HPL[{0}, s])/(6*s*t*(s + t)) +
        (Pi*HPL[{0}, s]^3)/(3*t*(s + t)) - (Pi^3*HPL[{0}, -(t/s)])/(6*s*t) -
        (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
        (Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
        ((I/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((I/2)*Pi^2*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) + (Pi*HPL[{0}, -(t/s)]^3)/
         (3*s*t) - ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*(s + t)) -
        ((I/6)*HPL[{0}, -(t/s)]^4)/(s*(s + t)) +
        (Pi^3*(2*s - t)*HPL[{1}, -(t/s)])/(6*s*t*(s + t)) -
        (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
        (Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
        ((I/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*t) -
        ((I/6)*Pi^2*(13*s + 6*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t) + (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (t*(s + t)) + (Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
        (I*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
        ((I/3)*(3*s + 2*t)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + ((I/2)*Pi^2*HPL[{1}, -(t/s)]^2)/(s*t) -
        (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
        (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) -
        (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
        ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
        (Pi*HPL[{1}, -(t/s)]^3)/(3*s*(s + t)) -
        ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*t) +
        ((I/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
        ((I/6)*HPL[{1}, -(t/s)]^4)/(s*t) +
        (I*Pi^2*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        (2*Pi*(s + 2*t)*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        ((2*I)*(2*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) + (I*(2*s + t)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) - (2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (t*(s + t)) + ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*(s + t)) +
        ((I/2)*(s + 2*t)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)) -
        (2*Pi*HPL[{3}, -(t/s)])/(t*(s + t)) - ((2*I)*(2*s + t)*HPL[{0}, s]*
          HPL[{3}, -(t/s)])/(s*t*(s + t)) - ((2*I)*HPL[{1}, -(t/s)]*
          HPL[{3}, -(t/s)])/(s*(s + t)) - ((2*I)*(2*s + t)*HPL[{4}, -(t/s)])/
         (s*t*(s + t)) + (2*Pi*HPL[{2, 1}, -(t/s)])/(t*(s + t)) +
        ((2*I)*(s - t)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*(s + t)) -
        ((2*I)*(s - t)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
        (I*(s + 2*t)*HPL[{2, 2}, -(t/s)])/(s*t*(s + t)) +
        ((2*I)*(s - t)*HPL[{2, 1, 1}, -(t/s)])/(s*t*(s + t)) +
        (14*Pi*Zeta[3])/(3*t*(s + t)) + ((2*I)*HPL[{0}, s]*Zeta[3])/
         (s*(s + t)) + (((20*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) +
        (((2*I)/3)*(13*s + 10*t)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t*(s + t))) +
      k[{1, 4}, {2, 4}]*((((4*I)/45)*Pi^4)/(t*(s + t)) -
        ((I/180)*Pi^4*(16*s + 27*t))/(s*t*(s + t)) -
        (Pi^3*(s - 2*t)*HPL[{0}, s])/(6*s*t*(s + t)) +
        (Pi*HPL[{0}, s]^3)/(3*t*(s + t)) - (Pi^3*HPL[{0}, -(t/s)])/(6*s*t) -
        (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
        (Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
        ((I/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((I/2)*Pi^2*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) + (Pi*HPL[{0}, -(t/s)]^3)/
         (3*s*t) - ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*(s + t)) -
        ((I/6)*HPL[{0}, -(t/s)]^4)/(s*(s + t)) +
        (Pi^3*(2*s - t)*HPL[{1}, -(t/s)])/(6*s*t*(s + t)) -
        (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
        (Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
        ((I/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*t) -
        ((I/6)*Pi^2*(13*s + 6*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t) + (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (t*(s + t)) + (Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
        (I*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
        ((I/3)*(3*s + 2*t)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + ((I/2)*Pi^2*HPL[{1}, -(t/s)]^2)/(s*t) -
        (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
        (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) -
        (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
        ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
        (Pi*HPL[{1}, -(t/s)]^3)/(3*s*(s + t)) -
        ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*t) +
        ((I/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
        ((I/6)*HPL[{1}, -(t/s)]^4)/(s*t) +
        (I*Pi^2*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        (2*Pi*(s + 2*t)*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        ((2*I)*(2*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) + (I*(2*s + t)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) - (2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (t*(s + t)) + ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*(s + t)) +
        ((I/2)*(s + 2*t)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)) -
        (2*Pi*HPL[{3}, -(t/s)])/(t*(s + t)) - ((2*I)*(2*s + t)*HPL[{0}, s]*
          HPL[{3}, -(t/s)])/(s*t*(s + t)) - ((2*I)*HPL[{1}, -(t/s)]*
          HPL[{3}, -(t/s)])/(s*(s + t)) - ((2*I)*(2*s + t)*HPL[{4}, -(t/s)])/
         (s*t*(s + t)) + (2*Pi*HPL[{2, 1}, -(t/s)])/(t*(s + t)) +
        ((2*I)*(s - t)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*(s + t)) -
        ((2*I)*(s - t)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
        (I*(s + 2*t)*HPL[{2, 2}, -(t/s)])/(s*t*(s + t)) +
        ((2*I)*(s - t)*HPL[{2, 1, 1}, -(t/s)])/(s*t*(s + t)) +
        (14*Pi*Zeta[3])/(3*t*(s + t)) + ((2*I)*HPL[{0}, s]*Zeta[3])/
         (s*(s + t)) + (((20*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) +
        (((2*I)/3)*(13*s + 10*t)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t*(s + t))))

M1M[{3, 4}, {1, 2}] =
   (((((-7*I)/12)*Pi^2)/(s*(s + t)) + (Pi*HPL[{0}, s])/(s*(s + t)) +
        ((I/2)*HPL[{0}, s]^2)/(s*(s + t)) + (Pi*HPL[{1}, -(t/s)])/
         (t*(s + t)) + ((I/2)*HPL[{1}, -(t/s)]^2)/(t*(s + t)))/nc +
      nc*((((3*I)/4)*Pi^2)/(s*(s + t)) - (Pi*HPL[{0}, s])/(s*(s + t)) -
        (((3*I)/2)*HPL[{0}, s]^2)/(s*(s + t)) +
        (Pi*(s + 2*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
        ((I/2)*HPL[{1}, -(t/s)]^2)/(t*(s + t))))*k[{1, 3}, {2, 3}] +
    (((((-7*I)/12)*Pi^2)/(s*(s + t)) + (Pi*HPL[{0}, s])/(s*(s + t)) +
        ((I/2)*HPL[{0}, s]^2)/(s*(s + t)) + (Pi*HPL[{1}, -(t/s)])/
         (t*(s + t)) + ((I/2)*HPL[{1}, -(t/s)]^2)/(t*(s + t)))/nc +
      nc*((((3*I)/4)*Pi^2)/(s*(s + t)) - (Pi*HPL[{0}, s])/(s*(s + t)) -
        (((3*I)/2)*HPL[{0}, s]^2)/(s*(s + t)) +
        (Pi*(s + 2*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
        ((I/2)*HPL[{1}, -(t/s)]^2)/(t*(s + t))))*k[{1, 4}, {2, 4}] +
    ((I/(nc*s*(s + t)) - ((3*I)*nc)/(s*(s + t)))*k[{1, 3}, {2, 3}] +
      (I/(nc*s*(s + t)) - ((3*I)*nc)/(s*(s + t)))*k[{1, 4}, {2, 4}])/ep^2 +
    (((-(Pi/(s*(s + t))) - (I*HPL[{0}, s])/(s*(s + t)))/nc +
        nc*(Pi/(s*(s + t)) + ((3*I)*HPL[{0}, s])/(s*(s + t)) -
          ((2*I)*HPL[{1}, -(t/s)])/(s*(s + t))))*k[{1, 3}, {2, 3}] +
      ((-(Pi/(s*(s + t))) - (I*HPL[{0}, s])/(s*(s + t)))/nc +
        nc*(Pi/(s*(s + t)) + ((3*I)*HPL[{0}, s])/(s*(s + t)) -
          ((2*I)*HPL[{1}, -(t/s)])/(s*(s + t))))*k[{1, 4}, {2, 4}])/ep +
    ep*(k[{1, 3}, {2, 3}]*((Pi^3/(4*s*(s + t)) +
          (((7*I)/12)*Pi^2*HPL[{0}, s])/(s*(s + t)) - (Pi*HPL[{0}, s]^2)/
           (2*s*(s + t)) - ((I/6)*HPL[{0}, s]^3)/(s*(s + t)) +
          ((I/2)*Pi^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^2)/(2*t*(s + t)) -
          ((I/2)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
          ((I/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) + (Pi*HPL[{2}, -(t/s)])/
           (t*(s + t)) + (I*HPL[{2, 1}, -(t/s)])/(t*(s + t)) -
          (((7*I)/3)*Zeta[3])/(s*(s + t)))/nc +
        nc*(-Pi^3/(4*s*(s + t)) - (((3*I)/4)*Pi^2*HPL[{0}, s])/(s*(s + t)) +
          (Pi*HPL[{0}, s]^2)/(2*s*(s + t)) + ((I/2)*HPL[{0}, s]^3)/
           (s*(s + t)) + ((I/6)*Pi^2*(3*s + 7*t)*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) - (Pi*(s + 2*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) - (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (Pi*(s + 2*t)*HPL[{1}, -(t/s)]^2)/(2*s*t*(s + t)) -
          ((I/2)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
          ((I/3)*HPL[{1}, -(t/s)]^3)/(s*t) + (Pi*(s + 2*t)*HPL[{2}, -(t/s)])/
           (s*t*(s + t)) + (I*(s + 2*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
          ((7*I)*Zeta[3])/(s*(s + t)))) + k[{1, 4}, {2, 4}]*
       ((Pi^3/(4*s*(s + t)) + (((7*I)/12)*Pi^2*HPL[{0}, s])/(s*(s + t)) -
          (Pi*HPL[{0}, s]^2)/(2*s*(s + t)) - ((I/6)*HPL[{0}, s]^3)/
           (s*(s + t)) + ((I/2)*Pi^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^2)/(2*t*(s + t)) -
          ((I/2)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
          ((I/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) + (Pi*HPL[{2}, -(t/s)])/
           (t*(s + t)) + (I*HPL[{2, 1}, -(t/s)])/(t*(s + t)) -
          (((7*I)/3)*Zeta[3])/(s*(s + t)))/nc +
        nc*(-Pi^3/(4*s*(s + t)) - (((3*I)/4)*Pi^2*HPL[{0}, s])/(s*(s + t)) +
          (Pi*HPL[{0}, s]^2)/(2*s*(s + t)) + ((I/2)*HPL[{0}, s]^3)/
           (s*(s + t)) + ((I/6)*Pi^2*(3*s + 7*t)*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) - (Pi*(s + 2*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) - (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (Pi*(s + 2*t)*HPL[{1}, -(t/s)]^2)/(2*s*t*(s + t)) -
          ((I/2)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
          ((I/3)*HPL[{1}, -(t/s)]^3)/(s*t) + (Pi*(s + 2*t)*HPL[{2}, -(t/s)])/
           (s*t*(s + t)) + (I*(s + 2*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
          ((7*I)*Zeta[3])/(s*(s + t))))) +
    ep^2*(k[{1, 3}, {2, 3}]*(((((73*I)/1440)*Pi^4)/(s*(s + t)) -
          (Pi^3*HPL[{0}, s])/(4*s*(s + t)) - (((7*I)/24)*Pi^2*HPL[{0}, s]^2)/
           (s*(s + t)) + (Pi*HPL[{0}, s]^3)/(6*s*(s + t)) +
          ((I/24)*HPL[{0}, s]^4)/(s*(s + t)) - (Pi^3*HPL[{1}, -(t/s)])/
           (4*t*(s + t)) - ((I/2)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/
           (t*(s + t)) + (Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(2*t*(s + t)) +
          (((5*I)/24)*Pi^2*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(2*t*(s + t)) +
          ((I/4)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^3)/(6*t*(s + t)) -
          ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((I/8)*HPL[{1}, -(t/s)]^4)/(t*(s + t)) +
          ((I/2)*Pi^2*HPL[{2}, -(t/s)])/(t*(s + t)) -
          (Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(t*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(t*(s + t)) +
          ((I/4)*HPL[{2}, -(t/s)]^2)/(t*(s + t)) + (Pi*HPL[{3}, -(t/s)])/
           (t*(s + t)) - (Pi*HPL[{2, 1}, -(t/s)])/(t*(s + t)) -
          (I*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(t*(s + t)) -
          ((I/2)*HPL[{2, 2}, -(t/s)])/(t*(s + t)) -
          (I*HPL[{2, 1, 1}, -(t/s)])/(t*(s + t)) + (7*Pi*Zeta[3])/
           (3*s*(s + t)) + (((7*I)/3)*HPL[{0}, s]*Zeta[3])/(s*(s + t)))/nc +
        nc*((((7*I)/480)*Pi^4)/(s*(s + t)) + (Pi^3*HPL[{0}, s])/
           (4*s*(s + t)) + (((3*I)/8)*Pi^2*HPL[{0}, s]^2)/(s*(s + t)) -
          (Pi*HPL[{0}, s]^3)/(6*s*(s + t)) - ((I/8)*HPL[{0}, s]^4)/
           (s*(s + t)) - (Pi^3*(s + 2*t)*HPL[{1}, -(t/s)])/(4*s*t*(s + t)) -
          ((I/6)*Pi^2*(3*s + 7*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + (Pi*(s + 2*t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/
           (2*s*t*(s + t)) + ((I/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/
           (s*(s + t)) + ((I/24)*Pi^2*(5*s + 12*t)*HPL[{1}, -(t/s)]^2)/
           (s*t*(s + t)) - (Pi*(s + 2*t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/
           (2*s*t*(s + t)) + ((I/4)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/
           (t*(s + t)) + (Pi*(s + 2*t)*HPL[{1}, -(t/s)]^3)/(6*s*t*(s + t)) -
          ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*t) +
          ((I/24)*(3*s + 4*t)*HPL[{1}, -(t/s)]^4)/(s*t*(s + t)) +
          ((I/2)*Pi^2*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          (Pi*(s + 2*t)*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
          (Pi*(s + 2*t)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
          ((I/4)*(s + 2*t)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)) +
          (Pi*(s + 2*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
          (Pi*(s + 2*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
          (I*(s + 2*t)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
          (I*(s + 2*t)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
          ((I/2)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/(s*t*(s + t)) -
          (I*(s + 2*t)*HPL[{2, 1, 1}, -(t/s)])/(s*t*(s + t)) -
          (7*Pi*Zeta[3])/(3*s*(s + t)) - ((7*I)*HPL[{0}, s]*Zeta[3])/
           (s*(s + t)) + (((14*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/
           (s*(s + t)))) + k[{1, 4}, {2, 4}]*
       (((((73*I)/1440)*Pi^4)/(s*(s + t)) - (Pi^3*HPL[{0}, s])/
           (4*s*(s + t)) - (((7*I)/24)*Pi^2*HPL[{0}, s]^2)/(s*(s + t)) +
          (Pi*HPL[{0}, s]^3)/(6*s*(s + t)) + ((I/24)*HPL[{0}, s]^4)/
           (s*(s + t)) - (Pi^3*HPL[{1}, -(t/s)])/(4*t*(s + t)) -
          ((I/2)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(2*t*(s + t)) +
          (((5*I)/24)*Pi^2*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(2*t*(s + t)) +
          ((I/4)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^3)/(6*t*(s + t)) -
          ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((I/8)*HPL[{1}, -(t/s)]^4)/(t*(s + t)) +
          ((I/2)*Pi^2*HPL[{2}, -(t/s)])/(t*(s + t)) -
          (Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(t*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(t*(s + t)) +
          ((I/4)*HPL[{2}, -(t/s)]^2)/(t*(s + t)) + (Pi*HPL[{3}, -(t/s)])/
           (t*(s + t)) - (Pi*HPL[{2, 1}, -(t/s)])/(t*(s + t)) -
          (I*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(t*(s + t)) -
          ((I/2)*HPL[{2, 2}, -(t/s)])/(t*(s + t)) -
          (I*HPL[{2, 1, 1}, -(t/s)])/(t*(s + t)) + (7*Pi*Zeta[3])/
           (3*s*(s + t)) + (((7*I)/3)*HPL[{0}, s]*Zeta[3])/(s*(s + t)))/nc +
        nc*((((7*I)/480)*Pi^4)/(s*(s + t)) + (Pi^3*HPL[{0}, s])/
           (4*s*(s + t)) + (((3*I)/8)*Pi^2*HPL[{0}, s]^2)/(s*(s + t)) -
          (Pi*HPL[{0}, s]^3)/(6*s*(s + t)) - ((I/8)*HPL[{0}, s]^4)/
           (s*(s + t)) - (Pi^3*(s + 2*t)*HPL[{1}, -(t/s)])/(4*s*t*(s + t)) -
          ((I/6)*Pi^2*(3*s + 7*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + (Pi*(s + 2*t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/
           (2*s*t*(s + t)) + ((I/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/
           (s*(s + t)) + ((I/24)*Pi^2*(5*s + 12*t)*HPL[{1}, -(t/s)]^2)/
           (s*t*(s + t)) - (Pi*(s + 2*t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/
           (2*s*t*(s + t)) + ((I/4)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/
           (t*(s + t)) + (Pi*(s + 2*t)*HPL[{1}, -(t/s)]^3)/(6*s*t*(s + t)) -
          ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*t) +
          ((I/24)*(3*s + 4*t)*HPL[{1}, -(t/s)]^4)/(s*t*(s + t)) +
          ((I/2)*Pi^2*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          (Pi*(s + 2*t)*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
          (Pi*(s + 2*t)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
          ((I/4)*(s + 2*t)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)) +
          (Pi*(s + 2*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
          (Pi*(s + 2*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
          (I*(s + 2*t)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
          (I*(s + 2*t)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
          ((I/2)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/(s*t*(s + t)) -
          (I*(s + 2*t)*HPL[{2, 1, 1}, -(t/s)])/(s*t*(s + t)) -
          (7*Pi*Zeta[3])/(3*s*(s + t)) - ((7*I)*HPL[{0}, s]*Zeta[3])/
           (s*(s + t)) + (((14*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(s*(s + t)))))

M1M[{4, 3}, {1, 2}] =
   (((((7*I)/12)*Pi^2)/(s*t) - (Pi*HPL[{0}, s])/(s*t) -
        ((I/2)*HPL[{0}, s]^2)/(s*t) - (Pi*HPL[{0}, -(t/s)])/(t*(s + t)) +
        ((I/2)*HPL[{0}, -(t/s)]^2)/(t*(s + t)))/nc +
      nc*((((-3*I)/4)*Pi^2)/(s*t) + (Pi*HPL[{0}, s])/(s*t) +
        (((3*I)/2)*HPL[{0}, s]^2)/(s*t) + (Pi*(s + 2*t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) + ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
        ((I/2)*HPL[{0}, -(t/s)]^2)/(t*(s + t))))*k[{1, 3}, {2, 3}] +
    (((((7*I)/12)*Pi^2)/(s*t) - (Pi*HPL[{0}, s])/(s*t) -
        ((I/2)*HPL[{0}, s]^2)/(s*t) - (Pi*HPL[{0}, -(t/s)])/(t*(s + t)) +
        ((I/2)*HPL[{0}, -(t/s)]^2)/(t*(s + t)))/nc +
      nc*((((-3*I)/4)*Pi^2)/(s*t) + (Pi*HPL[{0}, s])/(s*t) +
        (((3*I)/2)*HPL[{0}, s]^2)/(s*t) + (Pi*(s + 2*t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) + ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
        ((I/2)*HPL[{0}, -(t/s)]^2)/(t*(s + t))))*k[{1, 4}, {2, 4}] +
    (((-I)/(nc*s*t) + ((3*I)*nc)/(s*t))*k[{1, 3}, {2, 3}] +
      ((-I)/(nc*s*t) + ((3*I)*nc)/(s*t))*k[{1, 4}, {2, 4}])/ep^2 +
    (((Pi/(s*t) + (I*HPL[{0}, s])/(s*t))/nc +
        nc*(-(Pi/(s*t)) - ((3*I)*HPL[{0}, s])/(s*t) -
          ((2*I)*HPL[{0}, -(t/s)])/(s*t)))*k[{1, 3}, {2, 3}] +
      ((Pi/(s*t) + (I*HPL[{0}, s])/(s*t))/nc +
        nc*(-(Pi/(s*t)) - ((3*I)*HPL[{0}, s])/(s*t) -
          ((2*I)*HPL[{0}, -(t/s)])/(s*t)))*k[{1, 4}, {2, 4}])/ep +
    ep*(k[{1, 3}, {2, 3}]*((-(Pi^3*(s + 3*t))/(12*s*t*(s + t)) -
          (((7*I)/12)*Pi^2*HPL[{0}, s])/(s*t) + (Pi*HPL[{0}, s]^2)/(2*s*t) +
          ((I/6)*HPL[{0}, s]^3)/(s*t) - ((I/2)*Pi^2*HPL[{0}, -(t/s)])/
           (t*(s + t)) + (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) +
          (Pi*HPL[{0}, -(t/s)]^2)/(2*t*(s + t)) -
          ((I/2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(t*(s + t)) -
          ((I/3)*HPL[{0}, -(t/s)]^3)/(t*(s + t)) +
          (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (Pi*HPL[{2}, -(t/s)])/(t*(s + t)) + (I*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(t*(s + t)) - (I*HPL[{3}, -(t/s)])/
           (t*(s + t)) + ((I/3)*(10*s + 7*t)*Zeta[3])/(s*t*(s + t)))/nc +
        nc*((Pi^3*(s - t))/(12*s*t*(s + t)) + (((3*I)/4)*Pi^2*HPL[{0}, s])/
           (s*t) - (Pi*HPL[{0}, s]^2)/(2*s*t) - ((I/2)*HPL[{0}, s]^3)/(s*t) +
          ((I/6)*Pi^2*(4*s + 7*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          (Pi*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) -
          (Pi*(s + 2*t)*HPL[{0}, -(t/s)]^2)/(2*s*t*(s + t)) -
          ((I/2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(t*(s + t)) +
          ((I/3)*HPL[{0}, -(t/s)]^3)/(s*(s + t)) -
          (Pi*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((I/2)*(s + 2*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + (Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          (I*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
          (I*(s + 2*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
          (I*(8*s + 9*t)*Zeta[3])/(s*t*(s + t)))) +
      k[{1, 4}, {2, 4}]*((-(Pi^3*(s + 3*t))/(12*s*t*(s + t)) -
          (((7*I)/12)*Pi^2*HPL[{0}, s])/(s*t) + (Pi*HPL[{0}, s]^2)/(2*s*t) +
          ((I/6)*HPL[{0}, s]^3)/(s*t) - ((I/2)*Pi^2*HPL[{0}, -(t/s)])/
           (t*(s + t)) + (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) +
          (Pi*HPL[{0}, -(t/s)]^2)/(2*t*(s + t)) -
          ((I/2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(t*(s + t)) -
          ((I/3)*HPL[{0}, -(t/s)]^3)/(t*(s + t)) +
          (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (Pi*HPL[{2}, -(t/s)])/(t*(s + t)) + (I*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(t*(s + t)) - (I*HPL[{3}, -(t/s)])/
           (t*(s + t)) + ((I/3)*(10*s + 7*t)*Zeta[3])/(s*t*(s + t)))/nc +
        nc*((Pi^3*(s - t))/(12*s*t*(s + t)) + (((3*I)/4)*Pi^2*HPL[{0}, s])/
           (s*t) - (Pi*HPL[{0}, s]^2)/(2*s*t) - ((I/2)*HPL[{0}, s]^3)/(s*t) +
          ((I/6)*Pi^2*(4*s + 7*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          (Pi*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) -
          (Pi*(s + 2*t)*HPL[{0}, -(t/s)]^2)/(2*s*t*(s + t)) -
          ((I/2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(t*(s + t)) +
          ((I/3)*HPL[{0}, -(t/s)]^3)/(s*(s + t)) -
          (Pi*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((I/2)*(s + 2*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + (Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          (I*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
          (I*(s + 2*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
          (I*(8*s + 9*t)*Zeta[3])/(s*t*(s + t))))) +
    ep^2*(k[{1, 3}, {2, 3}]*((((I/1440)*Pi^4*(35*s - 73*t))/(s*t*(s + t)) +
          (Pi^3*(s + 3*t)*HPL[{0}, s])/(12*s*t*(s + t)) +
          (((7*I)/24)*Pi^2*HPL[{0}, s]^2)/(s*t) - (Pi*HPL[{0}, s]^3)/
           (6*s*t) - ((I/24)*HPL[{0}, s]^4)/(s*t) + (Pi^3*HPL[{0}, -(t/s)])/
           (12*t*(s + t)) + ((I/2)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/
           (t*(s + t)) - (Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(2*t*(s + t)) +
          (((5*I)/24)*Pi^2*HPL[{0}, -(t/s)]^2)/(t*(s + t)) -
          (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(2*t*(s + t)) +
          ((I/4)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(t*(s + t)) -
          (Pi*HPL[{0}, -(t/s)]^3)/(6*t*(s + t)) +
          ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(t*(s + t)) +
          ((I/8)*HPL[{0}, -(t/s)]^4)/(t*(s + t)) - (Pi^3*HPL[{1}, -(t/s)])/
           (6*t*(s + t)) + ((I/2)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (t*(s + t)) - (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (t*(s + t)) - (Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           (2*t*(s + t)) + ((I/2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
            HPL[{1}, -(t/s)])/(t*(s + t)) + ((I/3)*HPL[{0}, -(t/s)]^3*
            HPL[{1}, -(t/s)])/(t*(s + t)) - (Pi*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]^2)/(2*t*(s + t)) + ((I/4)*HPL[{0}, -(t/s)]^2*
            HPL[{1}, -(t/s)]^2)/(t*(s + t)) - ((I/2)*Pi^2*HPL[{2}, -(t/s)])/
           (t*(s + t)) + (Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(t*(s + t)) -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(t*(s + t)) -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(t*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(t*(s + t)) -
          (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
           (t*(s + t)) - ((I/4)*HPL[{2}, -(t/s)]^2)/(t*(s + t)) +
          (Pi*HPL[{3}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, s]*HPL[{3}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{4}, -(t/s)])/(t*(s + t)) - (Pi*HPL[{2, 1}, -(t/s)])/
           (t*(s + t)) + (I*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
           (t*(s + t)) + ((I/2)*HPL[{2, 2}, -(t/s)])/(t*(s + t)) -
          (7*Pi*Zeta[3])/(3*s*t) - ((I/3)*(10*s + 7*t)*HPL[{0}, s]*Zeta[3])/
           (s*t*(s + t)) - (I*HPL[{0}, -(t/s)]*Zeta[3])/(t*(s + t)) -
          (I*HPL[{1}, -(t/s)]*Zeta[3])/(t*(s + t)))/nc +
        nc*(((-I/480)*Pi^4*(43*s + 79*t))/(s*t*(s + t)) -
          (Pi^3*(s - t)*HPL[{0}, s])/(12*s*t*(s + t)) -
          (((3*I)/8)*Pi^2*HPL[{0}, s]^2)/(s*t) + (Pi*HPL[{0}, s]^3)/(6*s*t) +
          ((I/8)*HPL[{0}, s]^4)/(s*t) - (Pi^3*(s + 2*t)*HPL[{0}, -(t/s)])/
           (12*s*t*(s + t)) - ((I/6)*Pi^2*(4*s + 7*t)*HPL[{0}, s]*
            HPL[{0}, -(t/s)])/(s*t*(s + t)) + (Pi*(s + 2*t)*HPL[{0}, s]^2*
            HPL[{0}, -(t/s)])/(2*s*t*(s + t)) + ((I/3)*HPL[{0}, s]^3*
            HPL[{0}, -(t/s)])/(s*t) - ((I/24)*Pi^2*(7*s + 12*t)*
            HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) + (Pi*(s + 2*t)*HPL[{0}, s]*
            HPL[{0}, -(t/s)]^2)/(2*s*t*(s + t)) +
          ((I/4)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(t*(s + t)) +
          (Pi*(s + 2*t)*HPL[{0}, -(t/s)]^3)/(6*s*t*(s + t)) -
          ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*(s + t)) -
          ((I/24)*(s + 4*t)*HPL[{0}, -(t/s)]^4)/(s*t*(s + t)) +
          (Pi^3*(s + 2*t)*HPL[{1}, -(t/s)])/(6*s*t*(s + t)) -
          ((I/2)*Pi^2*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + (Pi*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          (Pi*(s + 2*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           (2*s*t*(s + t)) - ((I/2)*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((I/3)*(s + 2*t)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + (Pi*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
           (2*s*t*(s + t)) - ((I/4)*(s + 2*t)*HPL[{0}, -(t/s)]^2*
            HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) + ((I/2)*Pi^2*(s + 2*t)*
            HPL[{2}, -(t/s)])/(s*t*(s + t)) - (Pi*(s + 2*t)*HPL[{0}, s]*
            HPL[{2}, -(t/s)])/(s*t*(s + t)) + (I*(s + 2*t)*HPL[{0}, s]*
            HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
          ((I/2)*(s + 2*t)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
           (s*t*(s + t)) - (Pi*(s + 2*t)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s*t*(s + t)) + (I*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t*(s + t)) +
          ((I/4)*(s + 2*t)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)) -
          (Pi*(s + 2*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
          (I*(s + 2*t)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
          (I*(s + 2*t)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
          (I*(s + 2*t)*HPL[{4}, -(t/s)])/(s*t*(s + t)) +
          (Pi*(s + 2*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
          (I*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
          ((I/2)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/(s*t*(s + t)) +
          (7*Pi*Zeta[3])/(3*s*t) + (I*(8*s + 9*t)*HPL[{0}, s]*Zeta[3])/
           (s*t*(s + t)) + ((I/3)*(17*s + 20*t)*HPL[{0}, -(t/s)]*Zeta[3])/
           (s*t*(s + t)) + (I*(s + 2*t)*HPL[{1}, -(t/s)]*Zeta[3])/
           (s*t*(s + t)))) + k[{1, 4}, {2, 4}]*
       ((((I/1440)*Pi^4*(35*s - 73*t))/(s*t*(s + t)) +
          (Pi^3*(s + 3*t)*HPL[{0}, s])/(12*s*t*(s + t)) +
          (((7*I)/24)*Pi^2*HPL[{0}, s]^2)/(s*t) - (Pi*HPL[{0}, s]^3)/
           (6*s*t) - ((I/24)*HPL[{0}, s]^4)/(s*t) + (Pi^3*HPL[{0}, -(t/s)])/
           (12*t*(s + t)) + ((I/2)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/
           (t*(s + t)) - (Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(2*t*(s + t)) +
          (((5*I)/24)*Pi^2*HPL[{0}, -(t/s)]^2)/(t*(s + t)) -
          (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(2*t*(s + t)) +
          ((I/4)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(t*(s + t)) -
          (Pi*HPL[{0}, -(t/s)]^3)/(6*t*(s + t)) +
          ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(t*(s + t)) +
          ((I/8)*HPL[{0}, -(t/s)]^4)/(t*(s + t)) - (Pi^3*HPL[{1}, -(t/s)])/
           (6*t*(s + t)) + ((I/2)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (t*(s + t)) - (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (t*(s + t)) - (Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           (2*t*(s + t)) + ((I/2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
            HPL[{1}, -(t/s)])/(t*(s + t)) + ((I/3)*HPL[{0}, -(t/s)]^3*
            HPL[{1}, -(t/s)])/(t*(s + t)) - (Pi*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]^2)/(2*t*(s + t)) + ((I/4)*HPL[{0}, -(t/s)]^2*
            HPL[{1}, -(t/s)]^2)/(t*(s + t)) - ((I/2)*Pi^2*HPL[{2}, -(t/s)])/
           (t*(s + t)) + (Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(t*(s + t)) -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(t*(s + t)) -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(t*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(t*(s + t)) -
          (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
           (t*(s + t)) - ((I/4)*HPL[{2}, -(t/s)]^2)/(t*(s + t)) +
          (Pi*HPL[{3}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{0}, s]*HPL[{3}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(t*(s + t)) +
          (I*HPL[{4}, -(t/s)])/(t*(s + t)) - (Pi*HPL[{2, 1}, -(t/s)])/
           (t*(s + t)) + (I*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
           (t*(s + t)) + ((I/2)*HPL[{2, 2}, -(t/s)])/(t*(s + t)) -
          (7*Pi*Zeta[3])/(3*s*t) - ((I/3)*(10*s + 7*t)*HPL[{0}, s]*Zeta[3])/
           (s*t*(s + t)) - (I*HPL[{0}, -(t/s)]*Zeta[3])/(t*(s + t)) -
          (I*HPL[{1}, -(t/s)]*Zeta[3])/(t*(s + t)))/nc +
        nc*(((-I/480)*Pi^4*(43*s + 79*t))/(s*t*(s + t)) -
          (Pi^3*(s - t)*HPL[{0}, s])/(12*s*t*(s + t)) -
          (((3*I)/8)*Pi^2*HPL[{0}, s]^2)/(s*t) + (Pi*HPL[{0}, s]^3)/(6*s*t) +
          ((I/8)*HPL[{0}, s]^4)/(s*t) - (Pi^3*(s + 2*t)*HPL[{0}, -(t/s)])/
           (12*s*t*(s + t)) - ((I/6)*Pi^2*(4*s + 7*t)*HPL[{0}, s]*
            HPL[{0}, -(t/s)])/(s*t*(s + t)) + (Pi*(s + 2*t)*HPL[{0}, s]^2*
            HPL[{0}, -(t/s)])/(2*s*t*(s + t)) + ((I/3)*HPL[{0}, s]^3*
            HPL[{0}, -(t/s)])/(s*t) - ((I/24)*Pi^2*(7*s + 12*t)*
            HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) + (Pi*(s + 2*t)*HPL[{0}, s]*
            HPL[{0}, -(t/s)]^2)/(2*s*t*(s + t)) +
          ((I/4)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(t*(s + t)) +
          (Pi*(s + 2*t)*HPL[{0}, -(t/s)]^3)/(6*s*t*(s + t)) -
          ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*(s + t)) -
          ((I/24)*(s + 4*t)*HPL[{0}, -(t/s)]^4)/(s*t*(s + t)) +
          (Pi^3*(s + 2*t)*HPL[{1}, -(t/s)])/(6*s*t*(s + t)) -
          ((I/2)*Pi^2*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + (Pi*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          (Pi*(s + 2*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           (2*s*t*(s + t)) - ((I/2)*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((I/3)*(s + 2*t)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + (Pi*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
           (2*s*t*(s + t)) - ((I/4)*(s + 2*t)*HPL[{0}, -(t/s)]^2*
            HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) + ((I/2)*Pi^2*(s + 2*t)*
            HPL[{2}, -(t/s)])/(s*t*(s + t)) - (Pi*(s + 2*t)*HPL[{0}, s]*
            HPL[{2}, -(t/s)])/(s*t*(s + t)) + (I*(s + 2*t)*HPL[{0}, s]*
            HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
          ((I/2)*(s + 2*t)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
           (s*t*(s + t)) - (Pi*(s + 2*t)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s*t*(s + t)) + (I*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t*(s + t)) +
          ((I/4)*(s + 2*t)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)) -
          (Pi*(s + 2*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
          (I*(s + 2*t)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
          (I*(s + 2*t)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
          (I*(s + 2*t)*HPL[{4}, -(t/s)])/(s*t*(s + t)) +
          (Pi*(s + 2*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
          (I*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
          ((I/2)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/(s*t*(s + t)) +
          (7*Pi*Zeta[3])/(3*s*t) + (I*(8*s + 9*t)*HPL[{0}, s]*Zeta[3])/
           (s*t*(s + t)) + ((I/3)*(17*s + 20*t)*HPL[{0}, -(t/s)]*Zeta[3])/
           (s*t*(s + t)) + (I*(s + 2*t)*HPL[{1}, -(t/s)]*Zeta[3])/
           (s*t*(s + t)))))


(* One-Loop Four-Hyper N=2 SQCD Amplitude *)

M1H[{}, {1, 2}][{}, {3, 4}] =
   (((-2*I)/(s^2 + s*t) + (2*I)/(nc^2*(s^2 + s*t)))*k[{1, 3}, {2, 4}])/ep^2 +
    (((I*b0)/(nc*(s^2 + s*t)) + ((2*I)*HPL[{0}, s])/(s^2 + s*t) -
       ((2*I)*HPL[{1}, -(t/s)])/(s*(s + t)) +
       ((-2*Pi)/(s^2 + s*t) - ((2*I)*HPL[{0}, s])/(s^2 + s*t) -
         ((2*I)*HPL[{0}, -(t/s)])/(s^2 + s*t) - ((2*I)*HPL[{1}, -(t/s)])/
          (s*(s + t)))/nc^2)*k[{1, 3}, {2, 4}])/ep +
    (((I/6)*Pi^2)/(s*(s + t)) - (I*HPL[{0}, s]^2)/(s^2 + s*t) +
      (b0*((2*I)/(s^2 + s*t) - Pi/(s^2 + s*t) - (I*HPL[{0}, s])/(s^2 + s*t)))/
       nc + (2*Pi*HPL[{1}, -(t/s)])/(s^2 + s*t) +
      ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
      ((((-7*I)/6)*Pi^2)/(s*(s + t)) + (2*Pi*HPL[{0}, s])/(s^2 + s*t) +
        (I*HPL[{0}, s]^2)/(s^2 + s*t) + (2*Pi*HPL[{0}, -(t/s)])/(s^2 + s*t) +
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) +
        (2*Pi*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t))/nc^2)*
     k[{1, 3}, {2, 4}] + ep*k[{1, 3}, {2, 4}]*
     (((-I/6)*Pi^2*HPL[{0}, s])/(s*(s + t)) + ((I/3)*HPL[{0}, s]^3)/
       (s*(s + t)) + (b0*((((-7*I)/12)*Pi^2)/(s*(s + t)) +
         (4*I)/(s^2 + s*t) - (2*Pi)/(s^2 + s*t) - ((2*I)*HPL[{0}, s])/
          (s^2 + s*t) + (Pi*HPL[{0}, s])/(s^2 + s*t) + ((I/2)*HPL[{0}, s]^2)/
          (s*(s + t))))/nc + (((7*I)/6)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
      (2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) -
      (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
      (Pi*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) + ((I/3)*HPL[{1}, -(t/s)]^3)/
       (s*(s + t)) + (2*Pi*HPL[{2}, -(t/s)])/(s^2 + s*t) +
      ((2*I)*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) + (((14*I)/3)*Zeta[3])/
       (s*(s + t)) + (Pi^3/(6*s^2 + 6*s*t) + (((7*I)/6)*Pi^2*HPL[{0}, s])/
         (s*(s + t)) - (Pi*HPL[{0}, s]^2)/(s^2 + s*t) -
        ((I/3)*HPL[{0}, s]^3)/(s*(s + t)) + (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)])/
         (s*(s + t)) - (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) -
        (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s^2 + s*t) -
        (Pi*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) + ((I/3)*HPL[{0}, -(t/s)]^3)/
         (s*(s + t)) + (((7*I)/6)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        (Pi*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) + ((I/3)*HPL[{1}, -(t/s)]^3)/
         (s*(s + t)) + (4*Pi*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
        ((2*I)*HPL[{3}, -(t/s)])/(s^2 + s*t) + ((2*I)*HPL[{2, 1}, -(t/s)])/
         (s^2 + s*t) - (((20*I)/3)*Zeta[3])/(s*(s + t)))/nc^2) +
    ep^2*k[{1, 3}, {2, 4}]*((((47*I)/720)*Pi^4)/(s*(s + t)) +
      ((I/12)*Pi^2*HPL[{0}, s]^2)/(s*(s + t)) - ((I/12)*HPL[{0}, s]^4)/
       (s*(s + t)) - (Pi^3*HPL[{1}, -(t/s)])/(2*s*(s + t)) -
      (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
      (Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
      ((I/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*(s + t)) +
      ((I/2)*Pi^2*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
      (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
      (Pi*HPL[{1}, -(t/s)]^3)/(3*s^2 + 3*s*t) -
      ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*(s + t)) +
      ((I/6)*HPL[{1}, -(t/s)]^4)/(s*(s + t)) + (I*Pi^2*HPL[{2}, -(t/s)])/
       (s^2 + s*t) - (2*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
      (2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
      ((I/2)*HPL[{2}, -(t/s)]^2)/(s*(s + t)) + (2*Pi*HPL[{3}, -(t/s)])/
       (s^2 + s*t) - (2*Pi*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) -
      ((2*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) +
      ((2*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) -
      (I*HPL[{2, 2}, -(t/s)])/(s^2 + s*t) - ((2*I)*HPL[{2, 1, 1}, -(t/s)])/
       (s^2 + s*t) - (((14*I)/3)*HPL[{0}, s]*Zeta[3])/(s*(s + t)) +
      (((14*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(s*(s + t)) +
      (b0*((((-7*I)/6)*Pi^2)/(s*(s + t)) + (8*I)/(s^2 + s*t) -
         (4*Pi)/(s^2 + s*t) + Pi^3/(4*s^2 + 4*s*t) +
         (((7*I)/12)*Pi^2*HPL[{0}, s])/(s*(s + t)) - ((4*I)*HPL[{0}, s])/
          (s^2 + s*t) + (2*Pi*HPL[{0}, s])/(s^2 + s*t) -
         (Pi*HPL[{0}, s]^2)/(2*s*(s + t)) + (I*HPL[{0}, s]^2)/(s^2 + s*t) -
         ((I/6)*HPL[{0}, s]^3)/(s*(s + t)) - (((7*I)/3)*Zeta[3])/
          (s*(s + t))))/nc + ((((-7*I)/144)*Pi^4)/(s*(s + t)) -
        (Pi^3*HPL[{0}, s])/(6*s*(s + t)) - (((7*I)/12)*Pi^2*HPL[{0}, s]^2)/
         (s*(s + t)) + (Pi*HPL[{0}, s]^3)/(3*s^2 + 3*s*t) +
        ((I/12)*HPL[{0}, s]^4)/(s*(s + t)) - (Pi^3*HPL[{0}, -(t/s)])/
         (6*s*(s + t)) - (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/
         (s*(s + t)) + (Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s^2 + s*t) +
        ((I/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((I/2)*Pi^2*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
        (Pi*HPL[{0}, -(t/s)]^3)/(3*s^2 + 3*s*t) -
        ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*(s + t)) -
        ((I/6)*HPL[{0}, -(t/s)]^4)/(s*(s + t)) - (Pi^3*HPL[{1}, -(t/s)])/
         (6*s*(s + t)) - (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s*(s + t)) + (Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        ((I/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (I*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        (Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (I*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (((2*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s*(s + t)) +
        ((I/2)*Pi^2*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
        (Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
        ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
        (Pi*HPL[{1}, -(t/s)]^3)/(3*s^2 + 3*s*t) -
        ((I/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*(s + t)) +
        ((I/6)*HPL[{1}, -(t/s)]^4)/(s*(s + t)) +
        ((2*I)*Pi^2*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        (4*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
        (I*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s^2 + s*t) +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2 + s*t) + (I*HPL[{2}, -(t/s)]^2)/(s^2 + s*t) -
        ((2*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s^2 + s*t) -
        ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s^2 + s*t) -
        ((2*I)*HPL[{4}, -(t/s)])/(s^2 + s*t) -
        ((2*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) -
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) +
        ((2*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) -
        ((2*I)*HPL[{2, 2}, -(t/s)])/(s^2 + s*t) -
        ((2*I)*HPL[{2, 1, 1}, -(t/s)])/(s^2 + s*t) + (14*Pi*Zeta[3])/
         (3*s*(s + t)) + (((20*I)/3)*HPL[{0}, s]*Zeta[3])/(s*(s + t)) +
        (((20*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) +
        (((20*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(s*(s + t)))/nc^2)

M1H[{}, {1, 4}][{}, {3, 2}] =
   (((-2*I)/(nc*(s^2 + s*t)) + ((2*I)*nc)/(s^2 + s*t))*k[{1, 3}, {2, 4}])/
     ep^2 + ((((-I)*b0)/(s^2 + s*t) + nc*(((-2*I)*HPL[{0}, s])/(s^2 + s*t) -
         ((2*I)*HPL[{0}, -(t/s)])/(s^2 + s*t)) +
       ((2*Pi)/(s^2 + s*t) + ((2*I)*HPL[{0}, s])/(s^2 + s*t) +
         ((4*I)*HPL[{0}, -(t/s)])/(s^2 + s*t) + ((4*I)*HPL[{1}, -(t/s)])/
          (s^2 + s*t))/nc)*k[{1, 3}, {2, 4}])/ep +
    (b0*((-2*I)/(s^2 + s*t) + Pi/(s^2 + s*t) + (I*HPL[{0}, s])/(s^2 + s*t)) +
      nc*(((-I/6)*Pi^2)/(s*(s + t)) + (I*HPL[{0}, s]^2)/(s^2 + s*t) +
        (2*Pi*HPL[{0}, -(t/s)])/(s^2 + s*t) +
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t)) +
      ((((7*I)/6)*Pi^2)/(s*(s + t)) - (2*Pi*HPL[{0}, s])/(s^2 + s*t) -
        (I*HPL[{0}, s]^2)/(s^2 + s*t) - (4*Pi*HPL[{0}, -(t/s)])/(s^2 + s*t) -
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) -
        (4*Pi*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t))/nc)*
     k[{1, 3}, {2, 4}] + ep*k[{1, 3}, {2, 4}]*
     (b0*((((7*I)/12)*Pi^2)/(s*(s + t)) - (4*I)/(s^2 + s*t) +
        (2*Pi)/(s^2 + s*t) + ((2*I)*HPL[{0}, s])/(s^2 + s*t) -
        (Pi*HPL[{0}, s])/(s^2 + s*t) - ((I/2)*HPL[{0}, s]^2)/(s*(s + t))) +
      nc*(-Pi^3/(3*s*(s + t)) + ((I/6)*Pi^2*HPL[{0}, s])/(s*(s + t)) -
        ((I/3)*HPL[{0}, s]^3)/(s*(s + t)) + (((7*I)/6)*Pi^2*HPL[{0}, -(t/s)])/
         (s*(s + t)) - (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) -
        (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s^2 + s*t) -
        (Pi*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) + ((I/3)*HPL[{0}, -(t/s)]^3)/
         (s*(s + t)) - (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        (2*Pi*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
        ((2*I)*HPL[{3}, -(t/s)])/(s^2 + s*t) - (((20*I)/3)*Zeta[3])/
         (s*(s + t))) + (Pi^3/(6*s^2 + 6*s*t) - (((7*I)/6)*Pi^2*HPL[{0}, s])/
         (s*(s + t)) + (Pi*HPL[{0}, s]^2)/(s^2 + s*t) +
        ((I/3)*HPL[{0}, s]^3)/(s*(s + t)) - (((7*I)/3)*Pi^2*HPL[{0}, -(t/s)])/
         (s*(s + t)) + (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) +
        ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s^2 + s*t) +
        (2*Pi*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) -
        (((2*I)/3)*HPL[{0}, -(t/s)]^3)/(s*(s + t)) -
        (((7*I)/3)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
        (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        ((2*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (2*Pi*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
        (((2*I)/3)*HPL[{1}, -(t/s)]^3)/(s*(s + t)) - (8*Pi*HPL[{2}, -(t/s)])/
         (s^2 + s*t) + ((4*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2 + s*t) - ((4*I)*HPL[{3}, -(t/s)])/(s^2 + s*t) -
        ((4*I)*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) + (((26*I)/3)*Zeta[3])/
         (s*(s + t)))/nc) + ep^2*k[{1, 3}, {2, 4}]*
     (b0*((((7*I)/6)*Pi^2)/(s*(s + t)) - Pi^3/(4*s*(s + t)) -
        (8*I)/(s^2 + s*t) + (4*Pi)/(s^2 + s*t) -
        (((7*I)/12)*Pi^2*HPL[{0}, s])/(s*(s + t)) + ((4*I)*HPL[{0}, s])/
         (s^2 + s*t) - (2*Pi*HPL[{0}, s])/(s^2 + s*t) -
        (I*HPL[{0}, s]^2)/(s^2 + s*t) + (Pi*HPL[{0}, s]^2)/(2*s^2 + 2*s*t) +
        ((I/6)*HPL[{0}, s]^3)/(s*(s + t)) + (((7*I)/3)*Zeta[3])/
         (s*(s + t))) + ((((143*I)/720)*Pi^4)/(s*(s + t)) -
        (Pi^3*HPL[{0}, s])/(6*s*(s + t)) + (((7*I)/12)*Pi^2*HPL[{0}, s]^2)/
         (s*(s + t)) - (Pi*HPL[{0}, s]^3)/(3*s*(s + t)) -
        ((I/12)*HPL[{0}, s]^4)/(s*(s + t)) + (Pi^3*HPL[{0}, -(t/s)])/
         (3*s^2 + 3*s*t) + (((7*I)/3)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/
         (s*(s + t)) - (2*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s^2 + s*t) -
        (((2*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*(s + t)) +
        (I*Pi^2*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) -
        (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) -
        (2*Pi*HPL[{0}, -(t/s)]^3)/(3*s*(s + t)) +
        (((2*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*(s + t)) +
        ((I/3)*HPL[{0}, -(t/s)]^4)/(s*(s + t)) + (Pi^3*HPL[{1}, -(t/s)])/
         (3*s^2 + 3*s*t) + (((7*I)/3)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s*(s + t)) - (2*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (((2*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*(s + t)) +
        ((2*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (2*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        (((4*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (I*Pi^2*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        (2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
        (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
        (2*Pi*HPL[{1}, -(t/s)]^3)/(3*s*(s + t)) +
        (((2*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*(s + t)) -
        ((I/3)*HPL[{1}, -(t/s)]^4)/(s*(s + t)) -
        ((4*I)*Pi^2*HPL[{2}, -(t/s)])/(s^2 + s*t) +
        (8*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2 + s*t) - ((2*I)*HPL[{2}, -(t/s)]^2)/(s^2 + s*t) +
        ((4*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*HPL[{4}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) -
        ((4*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*HPL[{2, 2}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*HPL[{2, 1, 1}, -(t/s)])/(s^2 + s*t) - (14*Pi*Zeta[3])/
         (3*s*(s + t)) - (((26*I)/3)*HPL[{0}, s]*Zeta[3])/(s*(s + t)) -
        (((40*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) -
        (((40*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(s*(s + t)))/nc +
      nc*((((-31*I)/144)*Pi^4)/(s*(s + t)) + (Pi^3*HPL[{0}, s])/
         (3*s^2 + 3*s*t) - ((I/12)*Pi^2*HPL[{0}, s]^2)/(s*(s + t)) +
        ((I/12)*HPL[{0}, s]^4)/(s*(s + t)) - (Pi^3*HPL[{0}, -(t/s)])/
         (6*s*(s + t)) - (((7*I)/6)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/
         (s*(s + t)) + (Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s^2 + s*t) +
        ((I/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((I/2)*Pi^2*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        (Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
        (Pi*HPL[{0}, -(t/s)]^3)/(3*s^2 + 3*s*t) -
        ((I/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*(s + t)) -
        ((I/6)*HPL[{0}, -(t/s)]^4)/(s*(s + t)) + (Pi^3*HPL[{1}, -(t/s)])/
         (3*s^2 + 3*s*t) - (I*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s^2 + s*t) + (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s^2 + s*t) + (Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (I*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (((2*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s*(s + t)) +
        (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
        ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
        (I*Pi^2*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        (2*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
        (I*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        (2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2 + s*t) + ((I/2)*HPL[{2}, -(t/s)]^2)/(s*(s + t)) -
        (2*Pi*HPL[{3}, -(t/s)])/(s^2 + s*t) -
        ((2*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s^2 + s*t) -
        ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s^2 + s*t) -
        ((2*I)*HPL[{4}, -(t/s)])/(s^2 + s*t) + (2*Pi*HPL[{2, 1}, -(t/s)])/
         (s^2 + s*t) - ((2*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s^2 + s*t) - (I*HPL[{2, 2}, -(t/s)])/(s^2 + s*t) +
        (((20*I)/3)*HPL[{0}, s]*Zeta[3])/(s*(s + t)) +
        (((20*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) +
        ((2*I)*HPL[{1}, -(t/s)]*Zeta[3])/(s^2 + s*t)))


==> anc/TwoLoopSQCD.txt <==
(* This ancillary file gives the three unrenormalised two-loop amplitudes in N=2 SQCD for the SU(nc) gauge group. We present here the color-ordered building blocks from which the full amplitudes can be built via the color-trace-basis representation.

For the four-gluon amplitude there are two building blocks:
- M1V[_,_,_,_] is the coefficient of the single color-trace Tr[_,_,_,_].
- M1V[_,_][_,_] is the coefficient of the double color-trace Tr[_,_]Tr[_,_].
We provide explicit expressions for the cyclically different permutations of external legs.

For the mixed two-gluon-two-quark amplitude we have the two building blocks:
- M1M[{a, b}, {c, d}] is the coefficient of the color factor (T^aT^b)_{cd},
- M1M[a,b][{}, {c,d}] is the coefficient of the color factor Tr[T^aT^b]\delta_{cd},
where a and b are the gluon labels, and (c,d) are labels of the quark-antiquark pair.
We provide explicit expressions for the cyclically different permutations of external gluonic legs 3 and 4. The legs (1,2) are fixed to be the quark-antiquark pair.

Finally, the only building block for the four-matter amplitude is:
- M1H[{}, {a, b}][{}, {c, d}] is the coefficient of the color factor \delta_{ab}\delta{ac} where a and c are quark labels, and b and d are anti-quark labels. 
The quark-antiquark pairs with distinct flavor are (1,3) and (2,4).

Explicit expressions are given below for different permutations of external legs.

The results are given to order O(ep^0) in the kinematic region s>0, t<0, u<0, in terms of HPLs which depend on s or -t/s. Each building block contains full dependence on the number of flavors nf (where we assume that each quark-antiquark pair has a distinct flavor) and the number of colors nc.

Further notation:
- s,t: Mandelstam invariants; s=(p_1+p_2)^2, t=(p_2+p_3)^2
- HPL[{i__}, z]: harmonic polylogarithms H(i;z) using the notation of the HPL Mathematica package
- ep: non-integer part of spacetime dimension D=4-2ep
- k[{i,j},{k,l}]: encodes the helicity dependence and state configuration as described in eq. (1.8) in the main paper.
- b0: leading beta-function coefficient
 *)


(* Two-Loop Four-Vector N=2 SQCD Amplitude *)


M2V[1, 2][3, 4] =
   (nc*((16*Pi)/(t*(s + t)) + ((16*I)*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((16*I)*HPL[{1}, -(t/s)])/(s*t))*k[{1, 2}, {1, 2}] +
      nc*((16*Pi)/(t*(s + t)) + ((16*I)*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((16*I)*HPL[{1}, -(t/s)])/(s*t))*k[{1, 3}, {1, 3}] +
      nc*((16*Pi)/(t*(s + t)) + ((16*I)*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((16*I)*HPL[{1}, -(t/s)])/(s*t))*k[{1, 4}, {1, 4}] +
      nc*((16*Pi)/(t*(s + t)) + ((16*I)*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((16*I)*HPL[{1}, -(t/s)])/(s*t))*k[{2, 3}, {2, 3}] +
      nc*((16*Pi)/(t*(s + t)) + ((16*I)*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((16*I)*HPL[{1}, -(t/s)])/(s*t))*k[{2, 4}, {2, 4}] +
      nc*((16*Pi)/(t*(s + t)) + ((16*I)*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((16*I)*HPL[{1}, -(t/s)])/(s*t))*k[{3, 4}, {3, 4}])/ep^3 +
    ((b0*((2*Pi)/(t*(s + t)) + ((2*I)*HPL[{0}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)])/(s*t)) +
        nc*(((4*I)*Pi^2*(3*s^2 - 2*s*t - 2*t^2))/(s^2*t*(s + t)) -
          (32*Pi*HPL[{0}, s])/(t*(s + t)) - (4*Pi*(5*s + 8*t)*
            HPL[{0}, -(t/s)])/(s*t*(s + t)) - ((32*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)])/(s*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]^2)/s^2 -
          (4*Pi*(3*s + 8*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
          ((4*I)*(5*s^2 + 4*s*t + 4*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s^2*t*(s + t)) - ((8*I)*HPL[{1}, -(t/s)]^2)/s^2))*
       k[{1, 2}, {1, 2}] +
      (b0*((2*Pi)/(t*(s + t)) + ((2*I)*HPL[{0}, -(t/s)])/(s^2 + s*t) +
          ((2*I)*HPL[{1}, -(t/s)])/(s*t)) + nc*(((12*I)*Pi^2)/(s*t + t^2) -
          (32*Pi*HPL[{0}, s])/(t*(s + t)) - (4*Pi*(5*s^2 + 9*s*t + 8*t^2)*
            HPL[{0}, -(t/s)])/(s*t*(s + t)^2) -
          ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) -
          ((8*I)*HPL[{0}, -(t/s)]^2)/(s + t)^2 -
          (4*Pi*(3*s + 8*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
          ((20*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2)))*
       k[{1, 3}, {1, 3}] +
      (b0*((2*Pi)/(t*(s + t)) + ((2*I)*HPL[{0}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)])/(s*t)) + nc*(((12*I)*Pi^2)/(s*t + t^2) -
          (32*Pi*HPL[{0}, s])/(t*(s + t)) - (4*Pi*(5*s + 8*t)*
            HPL[{0}, -(t/s)])/(s*t*(s + t)) - ((32*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)])/(s*(s + t)) - (4*Pi*(4*s^2 + 7*s*t + 8*t^2)*
            HPL[{1}, -(t/s)])/(s*t^2*(s + t)) -
          ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
          ((20*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) -
          ((8*I)*HPL[{1}, -(t/s)]^2)/t^2))*k[{1, 4}, {1, 4}] +
      (b0*((2*Pi)/(t*(s + t)) + ((2*I)*HPL[{0}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)])/(s*t)) + nc*(((12*I)*Pi^2)/(s*t + t^2) -
          (32*Pi*HPL[{0}, s])/(t*(s + t)) - (4*Pi*(5*s + 8*t)*
            HPL[{0}, -(t/s)])/(s*t*(s + t)) - ((32*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)])/(s*(s + t)) - (4*Pi*(4*s^2 + 7*s*t + 8*t^2)*
            HPL[{1}, -(t/s)])/(s*t^2*(s + t)) -
          ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
          ((20*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) -
          ((8*I)*HPL[{1}, -(t/s)]^2)/t^2))*k[{2, 3}, {2, 3}] +
      (b0*((2*Pi)/(t*(s + t)) + ((2*I)*HPL[{0}, -(t/s)])/(s^2 + s*t) +
          ((2*I)*HPL[{1}, -(t/s)])/(s*t)) + nc*(((12*I)*Pi^2)/(s*t + t^2) -
          (32*Pi*HPL[{0}, s])/(t*(s + t)) - (4*Pi*(5*s^2 + 9*s*t + 8*t^2)*
            HPL[{0}, -(t/s)])/(s*t*(s + t)^2) -
          ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) -
          ((8*I)*HPL[{0}, -(t/s)]^2)/(s + t)^2 -
          (4*Pi*(3*s + 8*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
          ((20*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2)))*
       k[{2, 4}, {2, 4}] +
      (b0*((2*Pi)/(t*(s + t)) + ((2*I)*HPL[{0}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)])/(s*t)) +
        nc*(((4*I)*Pi^2*(3*s^2 - 2*s*t - 2*t^2))/(s^2*t*(s + t)) -
          (32*Pi*HPL[{0}, s])/(t*(s + t)) - (4*Pi*(5*s + 8*t)*
            HPL[{0}, -(t/s)])/(s*t*(s + t)) - ((32*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)])/(s*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]^2)/s^2 -
          (4*Pi*(3*s + 8*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
          ((4*I)*(5*s^2 + 4*s*t + 4*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s^2*t*(s + t)) - ((8*I)*HPL[{1}, -(t/s)]^2)/s^2))*
       k[{3, 4}, {3, 4}])/ep^2 + k[{1, 2}, {1, 2}]*
     (b0*((8*Pi)/(t*(s + t)) + (Pi^3*(7*s^2 + 12*s*t + 12*t^2))/
         (3*s^2*t*(s + t)) - (8*Pi*HPL[{0}, s])/(t*(s + t)) +
        (4*Pi*HPL[{0}, s]^2)/(t*(s + t)) - (8*Pi*HPL[{0}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{0}, -(t/s)])/(s*(s + t)) - ((3*I)*Pi^2*HPL[{0}, -(t/s)])/
         (s*(s + t)) + (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*(s + t)) +
        (4*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^2)/(s^2*t*(s + t)) -
        (((2*I)/3)*(s + 2*t)*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) +
        ((8*I)*HPL[{1}, -(t/s)])/(s*t) - ((3*I)*Pi^2*HPL[{1}, -(t/s)])/
         (s*t) - (8*Pi*HPL[{1}, -(t/s)])/(s*(s + t)) -
        ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
        (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) -
        (4*Pi*(s^2 - 2*s*t - 2*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s^2*t*(s + t)) + ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(t*(s + t)) + ((2*I)*(2*s^2 - s*t - 2*t^2)*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
        (4*Pi*(s^2 + s*t + t^2)*HPL[{1}, -(t/s)]^2)/(s^2*t*(s + t)) -
        ((2*I)*(s - t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
        (((2*I)/3)*(s + 2*t)*HPL[{1}, -(t/s)]^3)/(s^2*t) +
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/s^2 -
        ((8*I)*HPL[{3}, -(t/s)])/s^2 + ((8*I)*HPL[{2, 1}, -(t/s)])/s^2 -
        ((8*I)*Zeta[3])/s^2) + nc*(((-16*I)*Pi^2)/s^2 +
        (8*Pi^3*(4*s + 3*t))/(3*s^2*(s + t)) -
        (((2*I)/3)*Pi^4*(3*s^2 - 14*s*t - t^2))/(s^2*t*(s + t)) +
        ((16*I)*Pi^2*HPL[{0}, s])/s^2 + (4*Pi^3*(9*s^2 - 16*s*t - 12*t^2)*
          HPL[{0}, s])/(3*s^2*t*(s + t)) +
        ((8*I)*Pi^2*(3*s^2 - 2*s*t - 2*t^2)*HPL[{0}, s]^2)/(s^2*t*(s + t)) -
        (64*Pi*HPL[{0}, s]^3)/(3*t*(s + t)) - (32*Pi*HPL[{0}, -(t/s)])/
         (s*(s + t)) - ((8*I)*Pi^2*(2*s - t)*HPL[{0}, -(t/s)])/
         (s^2*(s + t)) + (2*Pi^3*(5*s^2 + 8*s*t - 8*t^2)*HPL[{0}, -(t/s)])/
         (s^2*t*(s + t)) + (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((4*I)*Pi^2*(12*s^2 + 15*s*t - 4*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
         (s^2*t*(s + t)) - (8*Pi*(5*s + 8*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) - (((64*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/
         (s*(s + t)) + (8*Pi*HPL[{0}, -(t/s)]^2)/s^2 +
        ((24*I)*Pi^2*HPL[{0}, -(t/s)]^2)/(s*t) -
        ((16*I)*t*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
        ((16*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) -
        (16*Pi*(s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2*t) -
        ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/s^2 +
        (((16*I)/3)*t*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) +
        (4*Pi*(2*s^2 - s*t - 6*t^2)*HPL[{0}, -(t/s)]^3)/(3*s^2*t*(s + t)) -
        (((16*I)/3)*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) -
        (((2*I)/3)*(s + 2*t)*HPL[{0}, -(t/s)]^4)/(s^2*(s + t)) -
        (32*Pi*HPL[{1}, -(t/s)])/(s*t) - ((8*I)*Pi^2*(3*s + t)*
          HPL[{1}, -(t/s)])/(s^2*t) + (2*Pi^3*(25*s^2 + 66*s*t + 24*t^2)*
          HPL[{1}, -(t/s)])/(3*s^2*t*(s + t)) +
        (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
        ((4*I)*Pi^2*(7*s^2 + 23*s*t + 4*t^2)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s^2*t*(s + t)) - (8*Pi*(3*s + 8*t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - (((64*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*t) -
        ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
        (16*Pi*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*(s + t)) +
        ((2*I)*Pi^2*(31*s^2 + 32*s*t + 8*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
        ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
        (16*Pi*(5*s^2 + 4*s*t + 2*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) - ((8*I)*(5*s^2 + 4*s*t + 4*t^2)*
          HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
        (8*Pi*(s + t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2*t) +
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        (((4*I)/3)*(6*s + 5*t)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + (8*Pi*HPL[{1}, -(t/s)]^2)/s^2 -
        ((24*I)*Pi^2*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
        ((16*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s^2*t) -
        (16*Pi*t*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) +
        ((16*I)*(s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2*t) -
        ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/s^2 -
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 -
        (4*Pi*(s^2 + 3*s*t - 4*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s^2*t*(s + t)) + ((16*I)*(s^2 + s*t + t^2)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2*t*(s + t)) +
        ((4*I)*(2*s - t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s^2*t) -
        (((16*I)/3)*(s + t)*HPL[{1}, -(t/s)]^3)/(s^2*t) +
        (4*Pi*(3*s^2 + 11*s*t + 6*t^2)*HPL[{1}, -(t/s)]^3)/
         (3*s^2*t*(s + t)) + (((16*I)/3)*(s + 2*t)*HPL[{0}, s]*
          HPL[{1}, -(t/s)]^3)/(s^2*t) - (((4*I)/3)*(s^2 + 5*s*t + 2*t^2)*
          HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(s^2*t*(s + t)) -
        (((2*I)/3)*(s + 2*t)*HPL[{1}, -(t/s)]^4)/(s^2*t) -
        (16*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        ((48*I)*Pi^2*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        (32*Pi*(s + 2*t)*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        ((16*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*(s + t)) -
        (24*Pi*(3*s^2 + 4*s*t + 2*t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2*t*(s + t)) - ((32*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*t*(s + t)) -
        ((8*I)*(s^2 + s*t - t^2)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
         (s^2*t*(s + t)) + (8*Pi*(4*s + 3*t)*HPL[{1}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        ((8*I)*(3*s + 4*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s^2*(s + t)) +
        ((4*I)*(s + 2*t)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)) -
        ((16*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s^2*(s + t)) +
        (8*Pi*(10*s^2 + 9*s*t + 6*t^2)*HPL[{3}, -(t/s)])/(s^2*t*(s + t)) +
        ((32*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{3}, -(t/s)])/
         (s^2*t*(s + t)) - ((48*I)*t*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/
         (s^2*(s + t)) - ((8*I)*(3*s + 4*t)*HPL[{1}, -(t/s)]*
          HPL[{3}, -(t/s)])/(s^2*(s + t)) + ((16*I)*(s^2 + s*t + 5*t^2)*
          HPL[{4}, -(t/s)])/(s^2*t*(s + t)) -
        ((16*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s^2*t) -
        (8*Pi*(7*s^2 + 3*s*t + 6*t^2)*HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) -
        ((32*I)*(s^2 + t^2)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/
         (s^2*t*(s + t)) - ((8*I)*(3*s^2 + 9*s*t + 4*t^2)*HPL[{0}, -(t/s)]*
          HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) +
        ((16*I)*(2*s^2 + 3*s*t + 2*t^2)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s^2*t*(s + t)) - ((8*I)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/
         (s*t*(s + t)) - ((16*I)*(5*s^2 + 9*s*t + 5*t^2)*
          HPL[{2, 1, 1}, -(t/s)])/(s^2*t*(s + t)) - ((16*I)*t*Zeta[3])/
         (s^2*(s + t)) - (4*Pi*(41*s^2 - 18*s*t - 36*t^2)*Zeta[3])/
         (3*s^2*t*(s + t)) + ((32*I)*t*HPL[{0}, s]*Zeta[3])/(s^2*(s + t)) -
        (((4*I)/3)*(41*s - 24*t)*HPL[{0}, -(t/s)]*Zeta[3])/(s^2*(s + t)) -
        (((4*I)/3)*(89*s^2 + 107*s*t + 24*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
         (s^2*t*(s + t)))) + k[{3, 4}, {3, 4}]*
     (b0*((8*Pi)/(t*(s + t)) + (Pi^3*(7*s^2 + 12*s*t + 12*t^2))/
         (3*s^2*t*(s + t)) - (8*Pi*HPL[{0}, s])/(t*(s + t)) +
        (4*Pi*HPL[{0}, s]^2)/(t*(s + t)) - (8*Pi*HPL[{0}, -(t/s)])/(s*t) -
        ((3*I)*Pi^2*HPL[{0}, -(t/s)])/(s*(s + t)) + ((8*I)*HPL[{0}, -(t/s)])/
         (s^2 + s*t) + (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*(s + t)) +
        (4*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^2)/(s^2*t*(s + t)) -
        (((2*I)/3)*(s + 2*t)*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) +
        ((8*I)*HPL[{1}, -(t/s)])/(s*t) - ((3*I)*Pi^2*HPL[{1}, -(t/s)])/
         (s*t) - (8*Pi*HPL[{1}, -(t/s)])/(s*(s + t)) -
        ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
        (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) -
        (4*Pi*(s^2 - 2*s*t - 2*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s^2*t*(s + t)) + ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(t*(s + t)) + ((2*I)*(2*s^2 - s*t - 2*t^2)*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
        (4*Pi*(s^2 + s*t + t^2)*HPL[{1}, -(t/s)]^2)/(s^2*t*(s + t)) -
        ((2*I)*(s - t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
        (((2*I)/3)*(s + 2*t)*HPL[{1}, -(t/s)]^3)/(s^2*t) +
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/s^2 -
        ((8*I)*HPL[{3}, -(t/s)])/s^2 + ((8*I)*HPL[{2, 1}, -(t/s)])/s^2 -
        ((8*I)*Zeta[3])/s^2) + nc*(((-16*I)*Pi^2)/s^2 +
        (8*Pi^3*(4*s + 3*t))/(3*s^2*(s + t)) -
        (((2*I)/3)*Pi^4*(3*s^2 - 14*s*t - t^2))/(s^2*t*(s + t)) +
        ((16*I)*Pi^2*HPL[{0}, s])/s^2 + (4*Pi^3*(9*s^2 - 16*s*t - 12*t^2)*
          HPL[{0}, s])/(3*s^2*t*(s + t)) +
        ((8*I)*Pi^2*(3*s^2 - 2*s*t - 2*t^2)*HPL[{0}, s]^2)/(s^2*t*(s + t)) -
        (64*Pi*HPL[{0}, s]^3)/(3*t*(s + t)) - (32*Pi*HPL[{0}, -(t/s)])/
         (s*(s + t)) - ((8*I)*Pi^2*(2*s - t)*HPL[{0}, -(t/s)])/
         (s^2*(s + t)) + (2*Pi^3*(5*s^2 + 8*s*t - 8*t^2)*HPL[{0}, -(t/s)])/
         (s^2*t*(s + t)) + (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((4*I)*Pi^2*(12*s^2 + 15*s*t - 4*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
         (s^2*t*(s + t)) - (8*Pi*(5*s + 8*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) - (((64*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/
         (s*(s + t)) + (8*Pi*HPL[{0}, -(t/s)]^2)/s^2 +
        ((24*I)*Pi^2*HPL[{0}, -(t/s)]^2)/(s*t) -
        ((16*I)*t*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
        ((16*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) -
        (16*Pi*(s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2*t) -
        ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/s^2 +
        (((16*I)/3)*t*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) +
        (4*Pi*(2*s^2 - s*t - 6*t^2)*HPL[{0}, -(t/s)]^3)/(3*s^2*t*(s + t)) -
        (((16*I)/3)*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) -
        (((2*I)/3)*(s + 2*t)*HPL[{0}, -(t/s)]^4)/(s^2*(s + t)) -
        (32*Pi*HPL[{1}, -(t/s)])/(s*t) - ((8*I)*Pi^2*(3*s + t)*
          HPL[{1}, -(t/s)])/(s^2*t) + (2*Pi^3*(25*s^2 + 66*s*t + 24*t^2)*
          HPL[{1}, -(t/s)])/(3*s^2*t*(s + t)) +
        (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
        ((4*I)*Pi^2*(7*s^2 + 23*s*t + 4*t^2)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s^2*t*(s + t)) - (8*Pi*(3*s + 8*t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - (((64*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*t) -
        ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
        (16*Pi*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*(s + t)) +
        ((2*I)*Pi^2*(31*s^2 + 32*s*t + 8*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
        ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
        (16*Pi*(5*s^2 + 4*s*t + 2*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) - ((8*I)*(5*s^2 + 4*s*t + 4*t^2)*
          HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
        (8*Pi*(s + t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2*t) +
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        (((4*I)/3)*(6*s + 5*t)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + (8*Pi*HPL[{1}, -(t/s)]^2)/s^2 -
        ((24*I)*Pi^2*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
        ((16*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s^2*t) -
        (16*Pi*t*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) +
        ((16*I)*(s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2*t) -
        ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/s^2 -
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 -
        (4*Pi*(s^2 + 3*s*t - 4*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s^2*t*(s + t)) + ((16*I)*(s^2 + s*t + t^2)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2*t*(s + t)) +
        ((4*I)*(2*s - t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s^2*t) -
        (((16*I)/3)*(s + t)*HPL[{1}, -(t/s)]^3)/(s^2*t) +
        (4*Pi*(3*s^2 + 11*s*t + 6*t^2)*HPL[{1}, -(t/s)]^3)/
         (3*s^2*t*(s + t)) + (((16*I)/3)*(s + 2*t)*HPL[{0}, s]*
          HPL[{1}, -(t/s)]^3)/(s^2*t) - (((4*I)/3)*(s^2 + 5*s*t + 2*t^2)*
          HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(s^2*t*(s + t)) -
        (((2*I)/3)*(s + 2*t)*HPL[{1}, -(t/s)]^4)/(s^2*t) -
        (16*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        ((48*I)*Pi^2*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        (32*Pi*(s + 2*t)*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        ((16*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*(s + t)) -
        (24*Pi*(3*s^2 + 4*s*t + 2*t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2*t*(s + t)) - ((32*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*t*(s + t)) -
        ((8*I)*(s^2 + s*t - t^2)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
         (s^2*t*(s + t)) + (8*Pi*(4*s + 3*t)*HPL[{1}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        ((8*I)*(3*s + 4*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s^2*(s + t)) +
        ((4*I)*(s + 2*t)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)) -
        ((16*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s^2*(s + t)) +
        (8*Pi*(10*s^2 + 9*s*t + 6*t^2)*HPL[{3}, -(t/s)])/(s^2*t*(s + t)) +
        ((32*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{3}, -(t/s)])/
         (s^2*t*(s + t)) - ((48*I)*t*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/
         (s^2*(s + t)) - ((8*I)*(3*s + 4*t)*HPL[{1}, -(t/s)]*
          HPL[{3}, -(t/s)])/(s^2*(s + t)) + ((16*I)*(s^2 + s*t + 5*t^2)*
          HPL[{4}, -(t/s)])/(s^2*t*(s + t)) -
        ((16*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s^2*t) -
        (8*Pi*(7*s^2 + 3*s*t + 6*t^2)*HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) -
        ((32*I)*(s^2 + t^2)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/
         (s^2*t*(s + t)) - ((8*I)*(3*s^2 + 9*s*t + 4*t^2)*HPL[{0}, -(t/s)]*
          HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) +
        ((16*I)*(2*s^2 + 3*s*t + 2*t^2)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s^2*t*(s + t)) - ((8*I)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/
         (s*t*(s + t)) - ((16*I)*(5*s^2 + 9*s*t + 5*t^2)*
          HPL[{2, 1, 1}, -(t/s)])/(s^2*t*(s + t)) - ((16*I)*t*Zeta[3])/
         (s^2*(s + t)) - (4*Pi*(41*s^2 - 18*s*t - 36*t^2)*Zeta[3])/
         (3*s^2*t*(s + t)) + ((32*I)*t*HPL[{0}, s]*Zeta[3])/(s^2*(s + t)) -
        (((4*I)/3)*(41*s - 24*t)*HPL[{0}, -(t/s)]*Zeta[3])/(s^2*(s + t)) -
        (((4*I)/3)*(89*s^2 + 107*s*t + 24*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
         (s^2*t*(s + t)))) + k[{2, 3}, {2, 3}]*
     (b0*((8*Pi)/(t*(s + t)) + (Pi^3*(5*s - 2*t))/(3*s*t*(s + t)) -
        (8*Pi*HPL[{0}, s])/(t*(s + t)) + (4*Pi*HPL[{0}, s]^2)/(t*(s + t)) -
        (8*Pi*HPL[{0}, -(t/s)])/(s*t) + ((8*I)*HPL[{0}, -(t/s)])/
         (s*(s + t)) - ((I/3)*Pi^2*(28*s + 13*t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) + (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*(s + t)) -
        (2*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + (((2*I)/3)*HPL[{0}, -(t/s)]^3)/
         (s*(s + t)) + (4*Pi^3*HPL[{1}, -(t/s)])/t^2 +
        ((8*I)*HPL[{1}, -(t/s)])/(s*t) - (8*Pi*HPL[{1}, -(t/s)])/
         (s*(s + t)) - ((I/3)*Pi^2*(10*s + 13*t)*HPL[{1}, -(t/s)])/(s*t^2) +
        ((8*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/t^2 -
        ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
        (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) -
        (((4*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/t^2 -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*(s + t)) -
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/t^2 +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        (2*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/t^2 +
        ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
        ((4*I)*Pi^2*HPL[{1}, -(t/s)]^2)/t^2 + (2*Pi*(2*s^2 + 5*s*t + t^2)*
          HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) -
        (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/t^2 -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/t^2 -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/t^2 +
        (8*Pi*HPL[{1}, -(t/s)]^3)/(3*t^2) + (((2*I)/3)*(2*s + t)*
          HPL[{1}, -(t/s)]^3)/(s*t^2) - (((8*I)/3)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^3)/t^2 - (((26*I)/3)*Pi^2*HPL[{2}, -(t/s)])/t^2 -
        (4*Pi*(s - 2*t)*HPL[{2}, -(t/s)])/(s*t^2) -
        (12*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/t^2 -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) +
        (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/t^2 +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/t^2 +
        ((5*I)*HPL[{2}, -(t/s)]^2)/t^2 + (16*Pi*HPL[{3}, -(t/s)])/t^2 +
        ((4*I)*HPL[{3}, -(t/s)])/(s*t) - ((4*I)*HPL[{1}, -(t/s)]*
          HPL[{3}, -(t/s)])/t^2 - ((4*I)*(s - t)*HPL[{2, 1}, -(t/s)])/
         (s*t^2) - ((16*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/t^2 +
        ((8*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/t^2 -
        ((10*I)*HPL[{2, 2}, -(t/s)])/t^2 - ((24*I)*HPL[{2, 1, 1}, -(t/s)])/
         t^2 - ((4*I)*Zeta[3])/(s*t) - ((4*I)*HPL[{1}, -(t/s)]*Zeta[3])/
         t^2) + nc*(((-16*I)*Pi^2)/(s*t) - (((2*I)/3)*Pi^4*(3*s - 13*t))/
         (s*t*(s + t)) + (8*Pi^3*(3*s + 2*t))/(3*s*t*(s + t)) +
        ((16*I)*Pi^2*HPL[{0}, s])/(s*t) + (4*Pi^3*(9*s - 4*t)*HPL[{0}, s])/
         (3*s*t*(s + t)) + ((24*I)*Pi^2*HPL[{0}, s]^2)/(t*(s + t)) -
        (64*Pi*HPL[{0}, s]^3)/(3*t*(s + t)) - (32*Pi*HPL[{0}, -(t/s)])/
         (t*(s + t)) - (((8*I)/3)*Pi^2*(11*s + 2*t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) + (2*Pi^3*(5*s + 16*t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) + ((4*I)*Pi^2*(12*s + 19*t)*HPL[{0}, s]*
          HPL[{0}, -(t/s)])/(s*t*(s + t)) +
        (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t + t^2) -
        (8*Pi*(5*s + 8*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
        (((64*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((24*I)*Pi^2*HPL[{0}, -(t/s)]^2)/(s*t) - ((16*I)*HPL[{0}, -(t/s)]^2)/
         (s*(s + t)) - (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) +
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        (((16*I)/3)*HPL[{0}, -(t/s)]^3)/(s*(s + t)) +
        (4*Pi*(2*s + 5*t)*HPL[{0}, -(t/s)]^3)/(3*s*t*(s + t)) +
        (((16*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*(s + t)) +
        (((2*I)/3)*HPL[{0}, -(t/s)]^4)/(s*(s + t)) - (32*Pi*HPL[{1}, -(t/s)])/
         t^2 - (((16*I)/3)*Pi^2*(7*s + 4*t)*HPL[{1}, -(t/s)])/(s*t^2) +
        (2*Pi^3*(28*s^2 + 53*s*t + 42*t^2)*HPL[{1}, -(t/s)])/
         (3*s*t^2*(s + t)) + (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/t^2 +
        ((4*I)*Pi^2*(12*s^2 + 19*s*t + 19*t^2)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s*t^2*(s + t)) - (8*Pi*(4*s^2 + 7*s*t + 8*t^2)*HPL[{0}, s]^2*
          HPL[{1}, -(t/s)])/(s*t^2*(s + t)) - (((64*I)/3)*HPL[{0}, s]^3*
          HPL[{1}, -(t/s)])/(s*t) - ((32*I)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t) - (16*Pi*s*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(t^2*(s + t)) +
        (((2*I)/3)*Pi^2*(4*s^2 + 97*s*t + 72*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
        ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        (16*Pi*(5*s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - ((40*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(t*(s + t)) + (8*Pi*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s*t) - ((8*I)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(t*(s + t)) + ((16*I)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        (((4*I)/3)*(6*s + 5*t)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - ((16*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s*t^2) +
        (8*Pi*(s + 2*t)*HPL[{1}, -(t/s)]^2)/(s*t^2) -
        ((8*I)*Pi^2*(2*s^2 + 2*s*t + 3*t^2)*HPL[{1}, -(t/s)]^2)/
         (s*t^2*(s + t)) + ((16*I)*(s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/
         (s*t^2) + (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
        ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/t^2 -
        ((8*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t^2) -
        (4*Pi*(s + 7*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s*t + t^2) - ((4*I)*(s - 2*t)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)]^2)/(s*t^2) - (((16*I)/3)*(s + t)*
          HPL[{1}, -(t/s)]^3)/(s*t^2) + (4*Pi*(6*s^2 + 9*s*t + 5*t^2)*
          HPL[{1}, -(t/s)]^3)/(3*s*t^2*(s + t)) +
        (((16*I)/3)*(2*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*t^2) -
        (((4*I)/3)*(2*s^2 + 3*s*t + 3*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^3)/(s*t^2*(s + t)) -
        (((2*I)/3)*(2*s + t)*HPL[{1}, -(t/s)]^4)/(s*t^2) +
        (16*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        (((16*I)/3)*Pi^2*(5*s^2 + 14*s*t + 18*t^2)*HPL[{2}, -(t/s)])/
         (s*t^2*(s + t)) + (32*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*
          HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
        (24*Pi*(3*s + 2*t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) -
        ((32*I)*(2*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) - ((8*I)*(s + 2*t)*HPL[{0}, -(t/s)]^2*
          HPL[{2}, -(t/s)])/(s*t*(s + t)) + (8*Pi*(-2*s^2 + 2*s*t + 3*t^2)*
          HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) +
        ((8*I)*(2*s^2 + 2*s*t - t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t^2*(s + t)) +
        ((4*I)*(s + 2*t)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)) -
        ((16*I)*HPL[{3}, -(t/s)])/(s*t + t^2) +
        (8*Pi*(-2*s^2 + 8*s*t + 3*t^2)*HPL[{3}, -(t/s)])/(s*t^2*(s + t)) +
        ((32*I)*(2*s + t)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
        ((48*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s^2 + s*t) +
        ((8*I)*(-2*s^2 - 2*s*t + t^2)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
         (s*t^2*(s + t)) + ((16*I)*(s - 4*t)*HPL[{4}, -(t/s)])/
         (s*t*(s + t)) + ((32*I)*HPL[{2, 1}, -(t/s)])/(s*t) +
        (8*Pi*(4*s^2 - 3*s*t + 3*t^2)*HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) +
        ((32*I)*(s^2 + t^2)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/
         (s*t^2*(s + t)) - ((8*I)*(2*s^2 + 5*s*t + 5*t^2)*HPL[{0}, -(t/s)]*
          HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) +
        ((16*I)*(2*s + t)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s*t*(s + t)) - ((8*I)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/
         (s*t*(s + t)) - ((16*I)*(s^2 + 6*s*t + 4*t^2)*HPL[{2, 1, 1},
           -(t/s)])/(s*t^2*(s + t)) - ((16*I)*(s + 2*t)*Zeta[3])/
         (s*t*(s + t)) - (4*Pi*(41*s + 18*t)*Zeta[3])/(3*s*t*(s + t)) -
        ((32*I)*HPL[{0}, s]*Zeta[3])/(s*(s + t)) -
        (((260*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) -
        (((4*I)/3)*(12*s^2 + 101*s*t + 83*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
         (s*t^2*(s + t)))) + k[{1, 4}, {1, 4}]*
     (b0*((8*Pi)/(t*(s + t)) + (Pi^3*(5*s - 2*t))/(3*s*t*(s + t)) -
        (8*Pi*HPL[{0}, s])/(t*(s + t)) + (4*Pi*HPL[{0}, s]^2)/(t*(s + t)) -
        (8*Pi*HPL[{0}, -(t/s)])/(s*t) + ((8*I)*HPL[{0}, -(t/s)])/
         (s*(s + t)) - ((I/3)*Pi^2*(28*s + 13*t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) + (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*(s + t)) -
        (2*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + (((2*I)/3)*HPL[{0}, -(t/s)]^3)/
         (s*(s + t)) + (4*Pi^3*HPL[{1}, -(t/s)])/t^2 +
        ((8*I)*HPL[{1}, -(t/s)])/(s*t) - (8*Pi*HPL[{1}, -(t/s)])/
         (s*(s + t)) - ((I/3)*Pi^2*(10*s + 13*t)*HPL[{1}, -(t/s)])/(s*t^2) +
        ((8*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/t^2 -
        ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
        (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) -
        (((4*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/t^2 -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*(s + t)) -
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/t^2 +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        (2*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/t^2 +
        ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
        ((4*I)*Pi^2*HPL[{1}, -(t/s)]^2)/t^2 + (2*Pi*(2*s^2 + 5*s*t + t^2)*
          HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) -
        (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/t^2 -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/t^2 -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/t^2 +
        (8*Pi*HPL[{1}, -(t/s)]^3)/(3*t^2) + (((2*I)/3)*(2*s + t)*
          HPL[{1}, -(t/s)]^3)/(s*t^2) - (((8*I)/3)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^3)/t^2 - (((26*I)/3)*Pi^2*HPL[{2}, -(t/s)])/t^2 -
        (4*Pi*(s - 2*t)*HPL[{2}, -(t/s)])/(s*t^2) -
        (12*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/t^2 -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) +
        (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/t^2 +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/t^2 +
        ((5*I)*HPL[{2}, -(t/s)]^2)/t^2 + (16*Pi*HPL[{3}, -(t/s)])/t^2 +
        ((4*I)*HPL[{3}, -(t/s)])/(s*t) - ((4*I)*HPL[{1}, -(t/s)]*
          HPL[{3}, -(t/s)])/t^2 - ((4*I)*(s - t)*HPL[{2, 1}, -(t/s)])/
         (s*t^2) - ((16*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/t^2 +
        ((8*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/t^2 -
        ((10*I)*HPL[{2, 2}, -(t/s)])/t^2 - ((24*I)*HPL[{2, 1, 1}, -(t/s)])/
         t^2 - ((4*I)*Zeta[3])/(s*t) - ((4*I)*HPL[{1}, -(t/s)]*Zeta[3])/
         t^2) + nc*(((-16*I)*Pi^2)/(s*t) - (((2*I)/3)*Pi^4*(3*s - 13*t))/
         (s*t*(s + t)) + (8*Pi^3*(3*s + 2*t))/(3*s*t*(s + t)) +
        ((16*I)*Pi^2*HPL[{0}, s])/(s*t) + (4*Pi^3*(9*s - 4*t)*HPL[{0}, s])/
         (3*s*t*(s + t)) + ((24*I)*Pi^2*HPL[{0}, s]^2)/(s*t + t^2) -
        (64*Pi*HPL[{0}, s]^3)/(3*t*(s + t)) - (32*Pi*HPL[{0}, -(t/s)])/
         (t*(s + t)) - (((8*I)/3)*Pi^2*(11*s + 2*t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) + (2*Pi^3*(5*s + 16*t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) + ((4*I)*Pi^2*(12*s + 19*t)*HPL[{0}, s]*
          HPL[{0}, -(t/s)])/(s*t*(s + t)) +
        (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t + t^2) -
        (8*Pi*(5*s + 8*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
        (((64*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((24*I)*Pi^2*HPL[{0}, -(t/s)]^2)/(s*t) - ((16*I)*HPL[{0}, -(t/s)]^2)/
         (s*(s + t)) - (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) +
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        (((16*I)/3)*HPL[{0}, -(t/s)]^3)/(s*(s + t)) +
        (4*Pi*(2*s + 5*t)*HPL[{0}, -(t/s)]^3)/(3*s*t*(s + t)) +
        (((16*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*(s + t)) +
        (((2*I)/3)*HPL[{0}, -(t/s)]^4)/(s*(s + t)) - (32*Pi*HPL[{1}, -(t/s)])/
         t^2 - (((16*I)/3)*Pi^2*(7*s + 4*t)*HPL[{1}, -(t/s)])/(s*t^2) +
        (2*Pi^3*(28*s^2 + 53*s*t + 42*t^2)*HPL[{1}, -(t/s)])/
         (3*s*t^2*(s + t)) + (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/t^2 +
        ((4*I)*Pi^2*(12*s^2 + 19*s*t + 19*t^2)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s*t^2*(s + t)) - (8*Pi*(4*s^2 + 7*s*t + 8*t^2)*HPL[{0}, s]^2*
          HPL[{1}, -(t/s)])/(s*t^2*(s + t)) - (((64*I)/3)*HPL[{0}, s]^3*
          HPL[{1}, -(t/s)])/(s*t) - ((32*I)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t) - (16*Pi*s*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(t^2*(s + t)) +
        (((2*I)/3)*Pi^2*(4*s^2 + 97*s*t + 72*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
        ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        (16*Pi*(5*s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - ((40*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(t*(s + t)) + (8*Pi*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s*t) - ((8*I)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(t*(s + t)) + ((16*I)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        (((4*I)/3)*(6*s + 5*t)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - ((16*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s*t^2) +
        (8*Pi*(s + 2*t)*HPL[{1}, -(t/s)]^2)/(s*t^2) -
        ((8*I)*Pi^2*(2*s^2 + 2*s*t + 3*t^2)*HPL[{1}, -(t/s)]^2)/
         (s*t^2*(s + t)) + ((16*I)*(s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/
         (s*t^2) + (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
        ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/t^2 -
        ((8*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t^2) -
        (4*Pi*(s + 7*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s*t + t^2) - ((4*I)*(s - 2*t)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)]^2)/(s*t^2) - (((16*I)/3)*(s + t)*
          HPL[{1}, -(t/s)]^3)/(s*t^2) + (4*Pi*(6*s^2 + 9*s*t + 5*t^2)*
          HPL[{1}, -(t/s)]^3)/(3*s*t^2*(s + t)) +
        (((16*I)/3)*(2*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*t^2) -
        (((4*I)/3)*(2*s^2 + 3*s*t + 3*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^3)/(s*t^2*(s + t)) -
        (((2*I)/3)*(2*s + t)*HPL[{1}, -(t/s)]^4)/(s*t^2) +
        (16*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        (((16*I)/3)*Pi^2*(5*s^2 + 14*s*t + 18*t^2)*HPL[{2}, -(t/s)])/
         (s*t^2*(s + t)) + (32*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*
          HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
        (24*Pi*(3*s + 2*t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) -
        ((32*I)*(2*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) - ((8*I)*(s + 2*t)*HPL[{0}, -(t/s)]^2*
          HPL[{2}, -(t/s)])/(s*t*(s + t)) + (8*Pi*(-2*s^2 + 2*s*t + 3*t^2)*
          HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) +
        ((8*I)*(2*s^2 + 2*s*t - t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t^2*(s + t)) +
        ((4*I)*(s + 2*t)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)) -
        ((16*I)*HPL[{3}, -(t/s)])/(s*t + t^2) +
        (8*Pi*(-2*s^2 + 8*s*t + 3*t^2)*HPL[{3}, -(t/s)])/(s*t^2*(s + t)) +
        ((32*I)*(2*s + t)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
        ((48*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s^2 + s*t) +
        ((8*I)*(-2*s^2 - 2*s*t + t^2)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
         (s*t^2*(s + t)) + ((16*I)*(s - 4*t)*HPL[{4}, -(t/s)])/
         (s*t*(s + t)) + ((32*I)*HPL[{2, 1}, -(t/s)])/(s*t) +
        (8*Pi*(4*s^2 - 3*s*t + 3*t^2)*HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) +
        ((32*I)*(s^2 + t^2)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/
         (s*t^2*(s + t)) - ((8*I)*(2*s^2 + 5*s*t + 5*t^2)*HPL[{0}, -(t/s)]*
          HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) +
        ((16*I)*(2*s + t)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s*t*(s + t)) - ((8*I)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/
         (s*t*(s + t)) - ((16*I)*(s^2 + 6*s*t + 4*t^2)*HPL[{2, 1, 1},
           -(t/s)])/(s*t^2*(s + t)) - ((16*I)*(s + 2*t)*Zeta[3])/
         (s*t*(s + t)) - (4*Pi*(41*s + 18*t)*Zeta[3])/(3*s*t*(s + t)) -
        ((32*I)*HPL[{0}, s]*Zeta[3])/(s*(s + t)) -
        (((260*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) -
        (((4*I)/3)*(12*s^2 + 101*s*t + 83*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
         (s*t^2*(s + t)))) + k[{2, 4}, {2, 4}]*
     (b0*((((-149*I)/90)*Pi^4)/(s + t)^2 + (Pi^3*(7*s^2 + 3*s*t - 2*t^2))/
         (3*s*t*(s + t)^2) + (8*Pi)/(s*t + t^2) - (8*Pi*HPL[{0}, s])/
         (s*t + t^2) + (4*Pi*HPL[{0}, s]^2)/(s*t + t^2) -
        (8*Pi*HPL[{0}, -(t/s)])/(s*t) - (14*Pi^3*HPL[{0}, -(t/s)])/
         (3*(s + t)^2) - ((I/3)*Pi^2*(3*s + 13*t)*HPL[{0}, -(t/s)])/
         (s*(s + t)^2) + ((8*I)*HPL[{0}, -(t/s)])/(s^2 + s*t) +
        (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        ((8*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s + t)^2 -
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s^2 + s*t) -
        ((4*I)*Pi^2*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
        (2*Pi*(2*s^2 + 3*s*t - t^2)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) -
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s + t)^2 -
        (8*Pi*HPL[{0}, -(t/s)]^3)/(3*(s + t)^2) -
        (((2*I)/3)*(s - t)*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) +
        ((8*I)*HPL[{1}, -(t/s)])/(s*t) - (2*Pi^3*HPL[{1}, -(t/s)])/
         (3*(s + t)^2) + ((I/3)*Pi^2*(15*s - 13*t)*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - (8*Pi*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
        (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) -
        ((10*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 +
        (4*Pi*(s^2 - s*t - t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)^2) - ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t + t^2) + (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s + t)^2 + ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (t*(s + t)) + ((2*I)*(2*s^2 + 4*s*t + t^2)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s + t)^2 -
        (((8*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s + t)^2 +
        (2*Pi*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s + t)^2 +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) -
        (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s + t)^2 +
        (((2*I)/3)*HPL[{1}, -(t/s)]^3)/(s*t) +
        (((26*I)/3)*Pi^2*HPL[{2}, -(t/s)])/(s + t)^2 +
        (4*Pi*(3*s + 2*t)*HPL[{2}, -(t/s)])/(s*(s + t)^2) +
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s + t)^2 -
        ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*(s + t)^2) +
        ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s + t)^2 +
        (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s + t)^2 -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s + t)^2 - ((5*I)*HPL[{2}, -(t/s)]^2)/(s + t)^2 +
        ((4*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*(s + t)^2) -
        ((16*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s + t)^2 +
        ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s + t)^2 +
        ((24*I)*HPL[{4}, -(t/s)])/(s + t)^2 - (16*Pi*HPL[{2, 1}, -(t/s)])/
         (s + t)^2 + ((4*I)*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) +
        ((16*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s + t)^2 +
        ((10*I)*HPL[{2, 2}, -(t/s)])/(s + t)^2 + (16*Pi*Zeta[3])/(s + t)^2 -
        ((4*I)*(2*s + t)*Zeta[3])/(s*(s + t)^2) -
        ((4*I)*HPL[{1}, -(t/s)]*Zeta[3])/(s + t)^2) +
      nc*((-32*Pi^3)/(3*s*(s + t)) + ((16*I)*Pi^2)/(s^2 + s*t) -
        (((2*I)/45)*Pi^4*(45*s^2 - 46*s*t - 195*t^2))/(s*t*(s + t)^2) -
        ((16*I)*Pi^2*HPL[{0}, s])/(s^2 + s*t) +
        (4*Pi^3*(9*s^2 + 9*s*t - 4*t^2)*HPL[{0}, s])/(3*s*t*(s + t)^2) +
        ((24*I)*Pi^2*HPL[{0}, s]^2)/(s*t + t^2) - (64*Pi*HPL[{0}, s]^3)/
         (3*t*(s + t)) + (32*Pi*HPL[{0}, -(t/s)])/(s + t)^2 +
        (((16*I)/3)*Pi^2*(3*s - 4*t)*HPL[{0}, -(t/s)])/(s*(s + t)^2) +
        (2*Pi^3*(5*s^2 + 13*s*t + 16*t^2)*HPL[{0}, -(t/s)])/(s*t*(s + t)^2) -
        (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s + t)^2 +
        ((4*I)*Pi^2*(12*s^2 + 19*s*t + 19*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
         (s*t*(s + t)^2) - (8*Pi*(5*s^2 + 9*s*t + 8*t^2)*HPL[{0}, s]^2*
          HPL[{0}, -(t/s)])/(s*t*(s + t)^2) - (((64*I)/3)*HPL[{0}, s]^3*
          HPL[{0}, -(t/s)])/(s*(s + t)) + ((16*I)*t*HPL[{0}, -(t/s)]^2)/
         (s*(s + t)^2) - (8*Pi*(s + 2*t)*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) +
        ((8*I)*Pi^2*(3*s^2 + 4*s*t + 3*t^2)*HPL[{0}, -(t/s)]^2)/
         (s*t*(s + t)^2) - (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
        ((16*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) -
        ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s + t)^2 -
        (((16*I)/3)*t*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) +
        (4*Pi*(2*s^2 + s*t + 5*t^2)*HPL[{0}, -(t/s)]^3)/(3*s*t*(s + t)^2) -
        (((16*I)/3)*(s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) -
        (((2*I)/3)*(s - t)*HPL[{0}, -(t/s)]^4)/(s*(s + t)^2) +
        (((8*I)/3)*Pi^2*(9*s - 2*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
        (32*Pi*HPL[{1}, -(t/s)])/(s*t + t^2) +
        (2*Pi^3*(25*s^2 + 71*s*t + 42*t^2)*HPL[{1}, -(t/s)])/
         (3*s*t*(s + t)^2) + ((4*I)*Pi^2*(7*s + 19*t)*HPL[{0}, s]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t + t^2) -
        (8*Pi*(3*s + 8*t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        (((64*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*t) -
        (16*Pi*(3*s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*(s + t)^2) +
        ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        ((2*I)*Pi^2*(31*s^2 + 43*s*t + 24*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
        ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (16*Pi*(5*s^2 + 5*s*t + 2*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
        ((40*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t + t^2) + (8*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s + t)^2 +
        ((16*I)*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
        (((4*I)/3)*(6*s^2 + 7*s*t + 5*t^2)*HPL[{0}, -(t/s)]^3*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) + ((16*I)*HPL[{1}, -(t/s)]^2)/
         (s*t) - ((24*I)*Pi^2*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
        ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) +
        (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
        (4*Pi*(s^2 + 6*s*t + 7*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s*t*(s + t)^2) + ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/(s*t + t^2) + ((4*I)*(2*s^2 + 3*s*t + 2*t^2)*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)^2) +
        (((16*I)/3)*HPL[{1}, -(t/s)]^3)/(s*t) +
        (4*Pi*(3*s + 5*t)*HPL[{1}, -(t/s)]^3)/(3*s*t*(s + t)) +
        (((16*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*t) -
        (((4*I)/3)*(s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
         (s*t*(s + t)) - (((2*I)/3)*HPL[{1}, -(t/s)]^4)/(s*t) +
        (16*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        (((16*I)/3)*Pi^2*(9*s^2 + 22*s*t + 18*t^2)*HPL[{2}, -(t/s)])/
         (s*t*(s + t)^2) + (32*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
        ((32*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        (8*Pi*(9*s^2 + 13*s*t + 6*t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)^2) - ((32*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
        ((8*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
         (s*t*(s + t)^2) + (8*Pi*(4*s^2 + 5*s*t + 3*t^2)*HPL[{1}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)^2) + ((8*I)*(s - t)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*(s + t)^2) +
        ((4*I)*(s + 2*t)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)) +
        ((32*I)*HPL[{3}, -(t/s)])/(s^2 + s*t) +
        (8*Pi*(10*s^2 + 9*s*t + 3*t^2)*HPL[{3}, -(t/s)])/(s*t*(s + t)^2) +
        ((32*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{3}, -(t/s)])/
         (s*t*(s + t)^2) + ((16*I)*(2*s + 3*t)*HPL[{0}, -(t/s)]*
          HPL[{3}, -(t/s)])/(s*(s + t)^2) - ((8*I)*(s - t)*HPL[{1}, -(t/s)]*
          HPL[{3}, -(t/s)])/(s*(s + t)^2) + ((16*I)*(s^2 - 2*s*t - 4*t^2)*
          HPL[{4}, -(t/s)])/(s*t*(s + t)^2) - (8*Pi*(7*s^2 + 2*s*t - 3*t^2)*
          HPL[{2, 1}, -(t/s)])/(s*t*(s + t)^2) + ((16*I)*HPL[{2, 1}, -(t/s)])/
         (s*t + t^2) - ((32*I)*(s - t)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/
         (s*t*(s + t)) - ((8*I)*(3*s^2 + 10*s*t + 5*t^2)*HPL[{0}, -(t/s)]*
          HPL[{2, 1}, -(t/s)])/(s*t*(s + t)^2) +
        ((16*I)*(2*s + t)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s*t*(s + t)) - ((8*I)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/
         (s*t*(s + t)) - ((16*I)*(5*s + 4*t)*HPL[{2, 1, 1}, -(t/s)])/
         (s*t*(s + t)) - (4*Pi*(41*s^2 + 47*s*t + 18*t^2)*Zeta[3])/
         (3*s*t*(s + t)^2) - ((32*I)*t*HPL[{0}, s]*Zeta[3])/(s*(s + t)^2) -
        (((4*I)/3)*(41*s + 65*t)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)^2) -
        (((4*I)/3)*(89*s^2 + 160*s*t + 83*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
         (s*t*(s + t)^2))) + k[{1, 3}, {1, 3}]*
     (b0*((((-149*I)/90)*Pi^4)/(s + t)^2 + (Pi^3*(7*s^2 + 3*s*t - 2*t^2))/
         (3*s*t*(s + t)^2) + (8*Pi)/(s*t + t^2) - (8*Pi*HPL[{0}, s])/
         (s*t + t^2) + (4*Pi*HPL[{0}, s]^2)/(s*t + t^2) -
        (8*Pi*HPL[{0}, -(t/s)])/(s*t) - (14*Pi^3*HPL[{0}, -(t/s)])/
         (3*(s + t)^2) - ((I/3)*Pi^2*(3*s + 13*t)*HPL[{0}, -(t/s)])/
         (s*(s + t)^2) + ((8*I)*HPL[{0}, -(t/s)])/(s^2 + s*t) +
        (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        ((8*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s + t)^2 -
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s^2 + s*t) -
        ((4*I)*Pi^2*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
        (2*Pi*(2*s^2 + 3*s*t - t^2)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) -
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s + t)^2 -
        (8*Pi*HPL[{0}, -(t/s)]^3)/(3*(s + t)^2) -
        (((2*I)/3)*(s - t)*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) +
        ((8*I)*HPL[{1}, -(t/s)])/(s*t) - (2*Pi^3*HPL[{1}, -(t/s)])/
         (3*(s + t)^2) + ((I/3)*Pi^2*(15*s - 13*t)*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - (8*Pi*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
        (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) -
        ((10*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 +
        (4*Pi*(s^2 - s*t - t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)^2) - ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t + t^2) + (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s + t)^2 + ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (t*(s + t)) + ((2*I)*(2*s^2 + 4*s*t + t^2)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s + t)^2 -
        (((8*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s + t)^2 +
        (2*Pi*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s + t)^2 +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) -
        (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s + t)^2 +
        (((2*I)/3)*HPL[{1}, -(t/s)]^3)/(s*t) +
        (((26*I)/3)*Pi^2*HPL[{2}, -(t/s)])/(s + t)^2 +
        (4*Pi*(3*s + 2*t)*HPL[{2}, -(t/s)])/(s*(s + t)^2) +
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s + t)^2 -
        ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*(s + t)^2) +
        ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s + t)^2 +
        (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s + t)^2 -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s + t)^2 - ((5*I)*HPL[{2}, -(t/s)]^2)/(s + t)^2 +
        ((4*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*(s + t)^2) -
        ((16*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s + t)^2 +
        ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s + t)^2 +
        ((24*I)*HPL[{4}, -(t/s)])/(s + t)^2 - (16*Pi*HPL[{2, 1}, -(t/s)])/
         (s + t)^2 + ((4*I)*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) +
        ((16*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s + t)^2 +
        ((10*I)*HPL[{2, 2}, -(t/s)])/(s + t)^2 + (16*Pi*Zeta[3])/(s + t)^2 -
        ((4*I)*(2*s + t)*Zeta[3])/(s*(s + t)^2) -
        ((4*I)*HPL[{1}, -(t/s)]*Zeta[3])/(s + t)^2) +
      nc*((-32*Pi^3)/(3*s*(s + t)) + ((16*I)*Pi^2)/(s^2 + s*t) -
        (((2*I)/45)*Pi^4*(45*s^2 - 46*s*t - 195*t^2))/(s*t*(s + t)^2) -
        ((16*I)*Pi^2*HPL[{0}, s])/(s^2 + s*t) +
        (4*Pi^3*(9*s^2 + 9*s*t - 4*t^2)*HPL[{0}, s])/(3*s*t*(s + t)^2) +
        ((24*I)*Pi^2*HPL[{0}, s]^2)/(s*t + t^2) - (64*Pi*HPL[{0}, s]^3)/
         (3*t*(s + t)) + (32*Pi*HPL[{0}, -(t/s)])/(s + t)^2 +
        (((16*I)/3)*Pi^2*(3*s - 4*t)*HPL[{0}, -(t/s)])/(s*(s + t)^2) +
        (2*Pi^3*(5*s^2 + 13*s*t + 16*t^2)*HPL[{0}, -(t/s)])/(s*t*(s + t)^2) -
        (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s + t)^2 +
        ((4*I)*Pi^2*(12*s^2 + 19*s*t + 19*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
         (s*t*(s + t)^2) - (8*Pi*(5*s^2 + 9*s*t + 8*t^2)*HPL[{0}, s]^2*
          HPL[{0}, -(t/s)])/(s*t*(s + t)^2) - (((64*I)/3)*HPL[{0}, s]^3*
          HPL[{0}, -(t/s)])/(s*(s + t)) + ((16*I)*t*HPL[{0}, -(t/s)]^2)/
         (s*(s + t)^2) - (8*Pi*(s + 2*t)*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) +
        ((8*I)*Pi^2*(3*s^2 + 4*s*t + 3*t^2)*HPL[{0}, -(t/s)]^2)/
         (s*t*(s + t)^2) - (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
        ((16*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) -
        ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s + t)^2 -
        (((16*I)/3)*t*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) +
        (4*Pi*(2*s^2 + s*t + 5*t^2)*HPL[{0}, -(t/s)]^3)/(3*s*t*(s + t)^2) -
        (((16*I)/3)*(s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) -
        (((2*I)/3)*(s - t)*HPL[{0}, -(t/s)]^4)/(s*(s + t)^2) +
        (((8*I)/3)*Pi^2*(9*s - 2*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
        (32*Pi*HPL[{1}, -(t/s)])/(s*t + t^2) +
        (2*Pi^3*(25*s^2 + 71*s*t + 42*t^2)*HPL[{1}, -(t/s)])/
         (3*s*t*(s + t)^2) + ((4*I)*Pi^2*(7*s + 19*t)*HPL[{0}, s]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t + t^2) -
        (8*Pi*(3*s + 8*t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        (((64*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*t) -
        (16*Pi*(3*s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*(s + t)^2) +
        ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        ((2*I)*Pi^2*(31*s^2 + 43*s*t + 24*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
        ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (16*Pi*(5*s^2 + 5*s*t + 2*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
        ((40*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t + t^2) + (8*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s + t)^2 +
        ((16*I)*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
        (((4*I)/3)*(6*s^2 + 7*s*t + 5*t^2)*HPL[{0}, -(t/s)]^3*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) + ((16*I)*HPL[{1}, -(t/s)]^2)/
         (s*t) - ((24*I)*Pi^2*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
        ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) +
        (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
        (4*Pi*(s^2 + 6*s*t + 7*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s*t*(s + t)^2) + ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/(s*t + t^2) + ((4*I)*(2*s^2 + 3*s*t + 2*t^2)*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)^2) +
        (((16*I)/3)*HPL[{1}, -(t/s)]^3)/(s*t) +
        (4*Pi*(3*s + 5*t)*HPL[{1}, -(t/s)]^3)/(3*s*t*(s + t)) +
        (((16*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*t) -
        (((4*I)/3)*(s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
         (s*t*(s + t)) - (((2*I)/3)*HPL[{1}, -(t/s)]^4)/(s*t) +
        (16*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        (((16*I)/3)*Pi^2*(9*s^2 + 22*s*t + 18*t^2)*HPL[{2}, -(t/s)])/
         (s*t*(s + t)^2) + (32*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
        ((32*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        (8*Pi*(9*s^2 + 13*s*t + 6*t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)^2) - ((32*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
        ((8*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
         (s*t*(s + t)^2) + (8*Pi*(4*s^2 + 5*s*t + 3*t^2)*HPL[{1}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)^2) + ((8*I)*(s - t)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*(s + t)^2) +
        ((4*I)*(s + 2*t)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)) +
        ((32*I)*HPL[{3}, -(t/s)])/(s^2 + s*t) +
        (8*Pi*(10*s^2 + 9*s*t + 3*t^2)*HPL[{3}, -(t/s)])/(s*t*(s + t)^2) +
        ((32*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{3}, -(t/s)])/
         (s*t*(s + t)^2) + ((16*I)*(2*s + 3*t)*HPL[{0}, -(t/s)]*
          HPL[{3}, -(t/s)])/(s*(s + t)^2) - ((8*I)*(s - t)*HPL[{1}, -(t/s)]*
          HPL[{3}, -(t/s)])/(s*(s + t)^2) + ((16*I)*(s^2 - 2*s*t - 4*t^2)*
          HPL[{4}, -(t/s)])/(s*t*(s + t)^2) - (8*Pi*(7*s^2 + 2*s*t - 3*t^2)*
          HPL[{2, 1}, -(t/s)])/(s*t*(s + t)^2) + ((16*I)*HPL[{2, 1}, -(t/s)])/
         (s*t + t^2) - ((32*I)*(s - t)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/
         (s*t*(s + t)) - ((8*I)*(3*s^2 + 10*s*t + 5*t^2)*HPL[{0}, -(t/s)]*
          HPL[{2, 1}, -(t/s)])/(s*t*(s + t)^2) +
        ((16*I)*(2*s + t)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s*t*(s + t)) - ((8*I)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/
         (s*t*(s + t)) - ((16*I)*(5*s + 4*t)*HPL[{2, 1, 1}, -(t/s)])/
         (s*t*(s + t)) - (4*Pi*(41*s^2 + 47*s*t + 18*t^2)*Zeta[3])/
         (3*s*t*(s + t)^2) - ((32*I)*t*HPL[{0}, s]*Zeta[3])/(s*(s + t)^2) -
        (((4*I)/3)*(41*s + 65*t)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)^2) -
        (((4*I)/3)*(89*s^2 + 160*s*t + 83*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
         (s*t*(s + t)^2))) +
    (k[{2, 4}, {2, 4}]*(b0*((4*Pi)/(t*(s + t)) - (4*Pi*HPL[{0}, s])/
           (t*(s + t)) - (4*Pi*HPL[{0}, -(t/s)])/(s*t) +
          ((4*I)*Pi^2*HPL[{0}, -(t/s)])/(s + t)^2 + ((4*I)*HPL[{0}, -(t/s)])/
           (s*(s + t)) - ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
          (2*Pi*HPL[{0}, -(t/s)]^2)/(s + t)^2 + ((4*I)*HPL[{1}, -(t/s)])/
           (s*t) - (4*Pi*HPL[{1}, -(t/s)])/(s*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
          (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 -
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s + t)^2) +
        nc*(((8*I)*Pi^2)/(s^2 + s*t) - (2*Pi^3*(9*s^2 + 9*s*t - 4*t^2))/
           (3*s*t*(s + t)^2) - ((24*I)*Pi^2*HPL[{0}, s])/(s*t + t^2) +
          (32*Pi*HPL[{0}, s]^2)/(t*(s + t)) + (16*Pi*HPL[{0}, -(t/s)])/
           (s + t)^2 - ((2*I)*Pi^2*(12*s^2 + 19*s*t + 19*t^2)*
            HPL[{0}, -(t/s)])/(s*t*(s + t)^2) + (8*Pi*(5*s^2 + 9*s*t + 8*t^2)*
            HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)^2) +
          ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*(s + t)) +
          (8*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + ((8*I)*t*HPL[{0}, -(t/s)]^2)/
           (s*(s + t)^2) + ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/
           (s + t)^2 + (((8*I)/3)*(s - t)*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) -
          ((2*I)*Pi^2*(7*s + 19*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          (16*Pi*HPL[{1}, -(t/s)])/(s*t + t^2) +
          (8*Pi*(3*s + 8*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) +
          ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
          (8*Pi*(5*s^2 + 5*s*t + 2*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)^2) + ((40*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/(s*t + t^2) - ((8*I)*(s^2 + s*t + t^2)*
            HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
          ((8*I)*HPL[{1}, -(t/s)]^2)/(s*t) - (8*Pi*HPL[{1}, -(t/s)]^2)/
           (s^2 + s*t) - ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
           (s*t + t^2) - (((8*I)/3)*HPL[{1}, -(t/s)]^3)/(s*t) -
          (16*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
          ((16*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s*t*(s + t)^2) - ((16*I)*(2*s^2 + 2*s*t + t^2)*HPL[{3}, -(t/s)])/
           (s*t*(s + t)^2) + ((16*I)*(s - t)*HPL[{2, 1}, -(t/s)])/
           (s*t*(s + t)) + ((16*I)*t*Zeta[3])/(s*(s + t)^2))) +
      k[{1, 3}, {1, 3}]*(b0*((4*Pi)/(t*(s + t)) - (4*Pi*HPL[{0}, s])/
           (t*(s + t)) - (4*Pi*HPL[{0}, -(t/s)])/(s*t) +
          ((4*I)*Pi^2*HPL[{0}, -(t/s)])/(s + t)^2 + ((4*I)*HPL[{0}, -(t/s)])/
           (s*(s + t)) - ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
          (2*Pi*HPL[{0}, -(t/s)]^2)/(s + t)^2 + ((4*I)*HPL[{1}, -(t/s)])/
           (s*t) - (4*Pi*HPL[{1}, -(t/s)])/(s^2 + s*t) -
          ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
          (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 -
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s + t)^2) +
        nc*(((8*I)*Pi^2)/(s^2 + s*t) - (2*Pi^3*(9*s^2 + 9*s*t - 4*t^2))/
           (3*s*t*(s + t)^2) - ((24*I)*Pi^2*HPL[{0}, s])/(s*t + t^2) +
          (32*Pi*HPL[{0}, s]^2)/(t*(s + t)) + (16*Pi*HPL[{0}, -(t/s)])/
           (s + t)^2 - ((2*I)*Pi^2*(12*s^2 + 19*s*t + 19*t^2)*
            HPL[{0}, -(t/s)])/(s*t*(s + t)^2) + (8*Pi*(5*s^2 + 9*s*t + 8*t^2)*
            HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)^2) +
          ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*(s + t)) +
          (8*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + ((8*I)*t*HPL[{0}, -(t/s)]^2)/
           (s*(s + t)^2) + ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/
           (s + t)^2 + (((8*I)/3)*(s - t)*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) -
          ((2*I)*Pi^2*(7*s + 19*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          (16*Pi*HPL[{1}, -(t/s)])/(s*t + t^2) +
          (8*Pi*(3*s + 8*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) +
          ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
          (8*Pi*(5*s^2 + 5*s*t + 2*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)^2) + ((40*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/(s*t + t^2) - ((8*I)*(s^2 + s*t + t^2)*
            HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
          ((8*I)*HPL[{1}, -(t/s)]^2)/(s*t) - (8*Pi*HPL[{1}, -(t/s)]^2)/
           (s^2 + s*t) - ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
           (s*t + t^2) - (((8*I)/3)*HPL[{1}, -(t/s)]^3)/(s*t) -
          (16*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
          ((16*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s*t*(s + t)^2) - ((16*I)*(2*s^2 + 2*s*t + t^2)*HPL[{3}, -(t/s)])/
           (s*t*(s + t)^2) + ((16*I)*(s - t)*HPL[{2, 1}, -(t/s)])/
           (s*t*(s + t)) + ((16*I)*t*Zeta[3])/(s*(s + t)^2))) +
      k[{1, 4}, {1, 4}]*(b0*((4*Pi)/(t*(s + t)) - (4*Pi*HPL[{0}, s])/
           (t*(s + t)) - (4*Pi*HPL[{0}, -(t/s)])/(s*t) +
          ((4*I)*HPL[{0}, -(t/s)])/(s*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) -
          ((4*I)*Pi^2*HPL[{1}, -(t/s)])/t^2 + ((4*I)*HPL[{1}, -(t/s)])/
           (s*t) - (4*Pi*HPL[{1}, -(t/s)])/(s*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
          (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/t^2 -
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (2*Pi*HPL[{1}, -(t/s)]^2)/t^2 - ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]^2)/t^2) + nc*(((-8*I)*Pi^2)/(s*t) -
          (2*Pi^3*(9*s - 4*t))/(3*s*t*(s + t)) - ((24*I)*Pi^2*HPL[{0}, s])/
           (t*(s + t)) + (32*Pi*HPL[{0}, s]^2)/(t*(s + t)) -
          ((2*I)*Pi^2*(12*s + 19*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          (16*Pi*HPL[{0}, -(t/s)])/(s*t + t^2) +
          (8*Pi*(5*s + 8*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
          ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*(s + t)) +
          (8*Pi*HPL[{0}, -(t/s)]^2)/(s*t) - ((8*I)*HPL[{0}, -(t/s)]^2)/
           (s*(s + t)) - (((8*I)/3)*HPL[{0}, -(t/s)]^3)/(s*(s + t)) -
          (16*Pi*HPL[{1}, -(t/s)])/t^2 - ((2*I)*Pi^2*(12*s^2 + 19*s*t +
             19*t^2)*HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
          (8*Pi*(4*s^2 + 7*s*t + 8*t^2)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
           (s*t^2*(s + t)) + ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) -
          ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (8*Pi*(5*s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + ((40*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/(s*t + t^2) - ((8*I)*HPL[{0}, -(t/s)]^2*
            HPL[{1}, -(t/s)])/(s*t) - ((8*I)*(s + t)*HPL[{1}, -(t/s)]^2)/
           (s*t^2) - (8*Pi*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
          ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/t^2 -
          ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) -
          (((8*I)/3)*(2*s + t)*HPL[{1}, -(t/s)]^3)/(s*t^2) -
          (16*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) +
          ((16*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s*t*(s + t)) - ((16*I)*(2*s + t)*HPL[{3}, -(t/s)])/
           (s*t*(s + t)) - ((16*I)*(s^2 + t^2)*HPL[{2, 1}, -(t/s)])/
           (s*t^2*(s + t)) + ((16*I)*Zeta[3])/(s*(s + t)))) +
      k[{2, 3}, {2, 3}]*(b0*((4*Pi)/(t*(s + t)) - (4*Pi*HPL[{0}, s])/
           (t*(s + t)) - (4*Pi*HPL[{0}, -(t/s)])/(s*t) +
          ((4*I)*HPL[{0}, -(t/s)])/(s*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) -
          ((4*I)*Pi^2*HPL[{1}, -(t/s)])/t^2 + ((4*I)*HPL[{1}, -(t/s)])/
           (s*t) - (4*Pi*HPL[{1}, -(t/s)])/(s*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
          (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/t^2 -
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (2*Pi*HPL[{1}, -(t/s)]^2)/t^2 - ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]^2)/t^2) + nc*(((-8*I)*Pi^2)/(s*t) -
          (2*Pi^3*(9*s - 4*t))/(3*s*t*(s + t)) - ((24*I)*Pi^2*HPL[{0}, s])/
           (t*(s + t)) + (32*Pi*HPL[{0}, s]^2)/(t*(s + t)) -
          ((2*I)*Pi^2*(12*s + 19*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          (16*Pi*HPL[{0}, -(t/s)])/(s*t + t^2) +
          (8*Pi*(5*s + 8*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
          ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*(s + t)) +
          (8*Pi*HPL[{0}, -(t/s)]^2)/(s*t) - ((8*I)*HPL[{0}, -(t/s)]^2)/
           (s*(s + t)) - (((8*I)/3)*HPL[{0}, -(t/s)]^3)/(s*(s + t)) -
          (16*Pi*HPL[{1}, -(t/s)])/t^2 - ((2*I)*Pi^2*(12*s^2 + 19*s*t +
             19*t^2)*HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
          (8*Pi*(4*s^2 + 7*s*t + 8*t^2)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
           (s*t^2*(s + t)) + ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) -
          ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (8*Pi*(5*s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + ((40*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/(s*t + t^2) - ((8*I)*HPL[{0}, -(t/s)]^2*
            HPL[{1}, -(t/s)])/(s*t) - ((8*I)*(s + t)*HPL[{1}, -(t/s)]^2)/
           (s*t^2) - (8*Pi*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
          ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/t^2 -
          ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) -
          (((8*I)/3)*(2*s + t)*HPL[{1}, -(t/s)]^3)/(s*t^2) -
          (16*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) +
          ((16*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s*t*(s + t)) - ((16*I)*(2*s + t)*HPL[{3}, -(t/s)])/
           (s*t*(s + t)) - ((16*I)*(s^2 + t^2)*HPL[{2, 1}, -(t/s)])/
           (s*t^2*(s + t)) + ((16*I)*Zeta[3])/(s*(s + t)))) +
      k[{1, 2}, {1, 2}]*(b0*((4*Pi)/(t*(s + t)) - (4*Pi*HPL[{0}, s])/
           (t*(s + t)) - (4*Pi*HPL[{0}, -(t/s)])/(s*t) +
          ((4*I)*HPL[{0}, -(t/s)])/(s*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
          ((4*I)*HPL[{1}, -(t/s)])/(s*t) - (4*Pi*HPL[{1}, -(t/s)])/
           (s*(s + t)) - ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t))) +
        nc*(((-8*I)*Pi^2)/s^2 - (2*Pi^3*(9*s^2 - 16*s*t - 12*t^2))/
           (3*s^2*t*(s + t)) - ((8*I)*Pi^2*(3*s^2 - 2*s*t - 2*t^2)*
            HPL[{0}, s])/(s^2*t*(s + t)) + (32*Pi*HPL[{0}, s]^2)/
           (t*(s + t)) - (16*Pi*HPL[{0}, -(t/s)])/(s^2 + s*t) -
          ((2*I)*Pi^2*(12*s^2 + 15*s*t - 4*t^2)*HPL[{0}, -(t/s)])/
           (s^2*t*(s + t)) + (8*Pi*(5*s + 8*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
           (s*t*(s + t)) + ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
           (s*(s + t)) - ((8*I)*t*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
          (8*Pi*(s + t)*HPL[{0}, -(t/s)]^2)/(s^2*t) +
          ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/s^2 +
          (((8*I)/3)*(s + 2*t)*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) -
          (16*Pi*HPL[{1}, -(t/s)])/(s*t) - ((2*I)*Pi^2*(7*s^2 + 23*s*t +
             4*t^2)*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
          (8*Pi*(3*s + 8*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) -
          ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
          (8*Pi*(5*s^2 + 4*s*t + 2*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s^2*t*(s + t)) + ((8*I)*(5*s^2 + 4*s*t + 4*t^2)*HPL[{0}, s]*
            HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
          ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
          (8*Pi*t*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) -
          ((8*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s^2*t) +
          ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/s^2 -
          ((8*I)*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
           (s^2*t*(s + t)) - (((8*I)/3)*(s + 2*t)*HPL[{1}, -(t/s)]^3)/
           (s^2*t) - (16*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
          ((16*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s^2*t*(s + t)) - ((16*I)*(2*s^2 + 2*s*t + t^2)*HPL[{3}, -(t/s)])/
           (s^2*t*(s + t)) + ((16*I)*(s^2 + t^2)*HPL[{2, 1}, -(t/s)])/
           (s^2*t*(s + t)) - ((16*I)*t*Zeta[3])/(s^2*(s + t)))) +
      k[{3, 4}, {3, 4}]*(b0*((4*Pi)/(t*(s + t)) - (4*Pi*HPL[{0}, s])/
           (t*(s + t)) - (4*Pi*HPL[{0}, -(t/s)])/(s*t) +
          ((4*I)*HPL[{0}, -(t/s)])/(s*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
          ((4*I)*HPL[{1}, -(t/s)])/(s*t) - (4*Pi*HPL[{1}, -(t/s)])/
           (s*(s + t)) - ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t))) +
        nc*(((-8*I)*Pi^2)/s^2 - (2*Pi^3*(9*s^2 - 16*s*t - 12*t^2))/
           (3*s^2*t*(s + t)) - ((8*I)*Pi^2*(3*s^2 - 2*s*t - 2*t^2)*
            HPL[{0}, s])/(s^2*t*(s + t)) + (32*Pi*HPL[{0}, s]^2)/
           (t*(s + t)) - (16*Pi*HPL[{0}, -(t/s)])/(s^2 + s*t) -
          ((2*I)*Pi^2*(12*s^2 + 15*s*t - 4*t^2)*HPL[{0}, -(t/s)])/
           (s^2*t*(s + t)) + (8*Pi*(5*s + 8*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
           (s*t*(s + t)) + ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
           (s*(s + t)) - ((8*I)*t*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
          (8*Pi*(s + t)*HPL[{0}, -(t/s)]^2)/(s^2*t) +
          ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/s^2 +
          (((8*I)/3)*(s + 2*t)*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) -
          (16*Pi*HPL[{1}, -(t/s)])/(s*t) - ((2*I)*Pi^2*(7*s^2 + 23*s*t +
             4*t^2)*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
          (8*Pi*(3*s + 8*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) -
          ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
          (8*Pi*(5*s^2 + 4*s*t + 2*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s^2*t*(s + t)) + ((8*I)*(5*s^2 + 4*s*t + 4*t^2)*HPL[{0}, s]*
            HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
          ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
          (8*Pi*t*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) -
          ((8*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s^2*t) +
          ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/s^2 -
          ((8*I)*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
           (s^2*t*(s + t)) - (((8*I)/3)*(s + 2*t)*HPL[{1}, -(t/s)]^3)/
           (s^2*t) - (16*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
          ((16*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s^2*t*(s + t)) - ((16*I)*(2*s^2 + 2*s*t + t^2)*HPL[{3}, -(t/s)])/
           (s^2*t*(s + t)) + ((16*I)*(s^2 + t^2)*HPL[{2, 1}, -(t/s)])/
           (s^2*t*(s + t)) - ((16*I)*t*Zeta[3])/(s^2*(s + t)))))/ep

M2V[1, 3][2, 4] =
   (nc*((16*Pi)/(t*(s + t)) + ((16*I)*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((16*I)*HPL[{1}, -(t/s)])/(s*t))*k[{1, 2}, {1, 2}] +
      nc*((16*Pi)/(t*(s + t)) + ((16*I)*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((16*I)*HPL[{1}, -(t/s)])/(s*t))*k[{1, 3}, {1, 3}] +
      nc*((16*Pi)/(t*(s + t)) + ((16*I)*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((16*I)*HPL[{1}, -(t/s)])/(s*t))*k[{1, 4}, {1, 4}] +
      nc*((16*Pi)/(t*(s + t)) + ((16*I)*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((16*I)*HPL[{1}, -(t/s)])/(s*t))*k[{2, 3}, {2, 3}] +
      nc*((16*Pi)/(t*(s + t)) + ((16*I)*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((16*I)*HPL[{1}, -(t/s)])/(s*t))*k[{2, 4}, {2, 4}] +
      nc*((16*Pi)/(t*(s + t)) + ((16*I)*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((16*I)*HPL[{1}, -(t/s)])/(s*t))*k[{3, 4}, {3, 4}])/ep^3 +
    ((b0*((2*Pi)/(t*(s + t)) + ((2*I)*HPL[{0}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)])/(s*t)) + nc*(((-8*I)*Pi^2)/s^2 -
          (32*Pi*HPL[{0}, s])/(t*(s + t)) - (20*Pi*HPL[{0}, -(t/s)])/(s*t) -
          ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) -
          ((8*I)*HPL[{0}, -(t/s)]^2)/s^2 + (4*Pi*(3*s - 5*t)*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) - ((32*I)*HPL[{0}, s]*
            HPL[{1}, -(t/s)])/(s*t) - ((4*I)*(5*s^2 + s*t + 4*t^2)*
            HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
          ((4*I)*(3*s - 2*t)*HPL[{1}, -(t/s)]^2)/(s^2*t)))*
       k[{1, 2}, {1, 2}] +
      (b0*((2*Pi)/(t*(s + t)) + ((2*I)*HPL[{0}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)])/(s*t)) +
        nc*((-32*Pi*HPL[{0}, s])/(t*(s + t)) - (4*Pi*(5*s^2 + 6*s*t + 5*t^2)*
            HPL[{0}, -(t/s)])/(s*t*(s + t)^2) -
          ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) -
          ((8*I)*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
          (4*Pi*(3*s - 5*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
          ((4*I)*(5*s - 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + ((12*I)*HPL[{1}, -(t/s)]^2)/(s*t)))*
       k[{1, 3}, {1, 3}] +
      (b0*((2*Pi)/(t*(s + t)) + ((2*I)*HPL[{0}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)])/(s*t)) +
        nc*((-32*Pi*HPL[{0}, s])/(t*(s + t)) - (20*Pi*HPL[{0}, -(t/s)])/
           (s*t) - ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) -
          (4*Pi*(4*s^2 + s*t + 5*t^2)*HPL[{1}, -(t/s)])/(s*t^2*(s + t)) -
          ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
          ((4*I)*(5*s - 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) - ((4*I)*(2*s - 3*t)*HPL[{1}, -(t/s)]^2)/(s*t^2)))*
       k[{1, 4}, {1, 4}] +
      (b0*((2*Pi)/(t*(s + t)) + ((2*I)*HPL[{0}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)])/(s*t)) +
        nc*((-32*Pi*HPL[{0}, s])/(t*(s + t)) - (20*Pi*HPL[{0}, -(t/s)])/
           (s*t) - ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) -
          (4*Pi*(4*s^2 + s*t + 5*t^2)*HPL[{1}, -(t/s)])/(s*t^2*(s + t)) -
          ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
          ((4*I)*(5*s - 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) - ((4*I)*(2*s - 3*t)*HPL[{1}, -(t/s)]^2)/(s*t^2)))*
       k[{2, 3}, {2, 3}] +
      (b0*((2*Pi)/(t*(s + t)) + ((2*I)*HPL[{0}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)])/(s*t)) +
        nc*((-32*Pi*HPL[{0}, s])/(t*(s + t)) - (4*Pi*(5*s^2 + 6*s*t + 5*t^2)*
            HPL[{0}, -(t/s)])/(s*t*(s + t)^2) -
          ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) -
          ((8*I)*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
          (4*Pi*(3*s - 5*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
          ((4*I)*(5*s - 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + ((12*I)*HPL[{1}, -(t/s)]^2)/(s*t)))*
       k[{2, 4}, {2, 4}] +
      (b0*((2*Pi)/(t*(s + t)) + ((2*I)*HPL[{0}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)])/(s*t)) + nc*(((-8*I)*Pi^2)/s^2 -
          (32*Pi*HPL[{0}, s])/(t*(s + t)) - (20*Pi*HPL[{0}, -(t/s)])/(s*t) -
          ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) -
          ((8*I)*HPL[{0}, -(t/s)]^2)/s^2 + (4*Pi*(3*s - 5*t)*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) - ((32*I)*HPL[{0}, s]*
            HPL[{1}, -(t/s)])/(s*t) - ((4*I)*(5*s^2 + s*t + 4*t^2)*
            HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
          ((4*I)*(3*s - 2*t)*HPL[{1}, -(t/s)]^2)/(s^2*t)))*k[{3, 4}, {3, 4}])/
     ep^2 + k[{1, 4}, {1, 4}]*
     (b0*((8*Pi)/(t*(s + t)) - (Pi^3*(5*s + 6*t))/(3*s*t*(s + t)) -
        (8*Pi*HPL[{0}, s])/(t*(s + t)) + (4*Pi*HPL[{0}, s]^2)/(t*(s + t)) -
        (8*Pi*HPL[{0}, -(t/s)])/(s*t) + ((8*I)*HPL[{0}, -(t/s)])/
         (s*(s + t)) - ((I/3)*Pi^2*(8*s + 3*t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) + (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*(s + t)) -
        (2*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + (((2*I)/3)*HPL[{0}, -(t/s)]^3)/
         (s*(s + t)) + (2*Pi^3*HPL[{1}, -(t/s)])/(3*t^2) +
        ((I/3)*Pi^2*(10*s - 9*t)*HPL[{1}, -(t/s)])/(s*t^2) +
        ((8*I)*HPL[{1}, -(t/s)])/(s*t) - (8*Pi*HPL[{1}, -(t/s)])/
         (s*(s + t)) - ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
        (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) -
        (((8*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/t^2 -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/t^2 +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        (2*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/t^2 -
        (((13*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2)/t^2 -
        (2*Pi*(3*s^2 + 2*s*t + t^2)*HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) +
        (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/t^2 -
        (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/t^2 -
        ((2*I)*(3*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/t^2 -
        (8*Pi*HPL[{1}, -(t/s)]^3)/(3*t^2) - (((2*I)/3)*(3*s + 2*t)*
          HPL[{1}, -(t/s)]^3)/(s*t^2) + ((4*I)*HPL[{0}, s]*
          HPL[{1}, -(t/s)]^3)/t^2 - ((2*I)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^3)/t^2 - (((13*I)/6)*HPL[{1}, -(t/s)]^4)/t^2 -
        (((10*I)/3)*Pi^2*HPL[{2}, -(t/s)])/t^2 -
        (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(t^2*(s + t)) -
        (12*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/t^2 -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(t*(s + t)) -
        (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/t^2 +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/t^2 +
        ((5*I)*HPL[{2}, -(t/s)]^2)/t^2 + (16*Pi*HPL[{3}, -(t/s)])/t^2 +
        ((4*I)*HPL[{3}, -(t/s)])/(t*(s + t)) -
        ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/t^2 -
        ((4*I)*(s + 3*t)*HPL[{2, 1}, -(t/s)])/(t^2*(s + t)) -
        ((16*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/t^2 -
        ((10*I)*HPL[{2, 2}, -(t/s)])/t^2 - ((16*I)*HPL[{2, 1, 1}, -(t/s)])/
         t^2 + ((4*I)*Zeta[3])/(t*(s + t)) + ((4*I)*HPL[{1}, -(t/s)]*Zeta[3])/
         t^2) + nc*(((-16*I)*Pi^2)/(s*t) - (((4*I)/3)*Pi^4)/(s*(s + t)) -
        (16*Pi^3)/(3*t*(s + t)) + ((16*I)*Pi^2*HPL[{0}, s])/(s*t) +
        (4*Pi^3*(9*s - 4*t)*HPL[{0}, s])/(3*s*t*(s + t)) -
        (64*Pi*HPL[{0}, s]^3)/(3*t*(s + t)) - (32*Pi*HPL[{0}, -(t/s)])/
         (t*(s + t)) - (((8*I)/3)*Pi^2*(s - 3*t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) + (2*Pi^3*(5*s + t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
        ((28*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
        (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t + t^2) -
        (40*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) -
        (((64*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((16*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) +
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        (((16*I)/3)*HPL[{0}, -(t/s)]^3)/(s*(s + t)) +
        (4*Pi*(2*s - t)*HPL[{0}, -(t/s)]^3)/(3*s*t*(s + t)) +
        (((16*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*(s + t)) +
        (((2*I)/3)*HPL[{0}, -(t/s)]^4)/(s*(s + t)) - (32*Pi*HPL[{1}, -(t/s)])/
         t^2 - (((16*I)/3)*Pi^2*(2*s + 3*t)*HPL[{1}, -(t/s)])/(s*t^2) +
        (2*Pi^3*(8*s^2 - 15*s*t + 9*t^2)*HPL[{1}, -(t/s)])/
         (3*s*t^2*(s + t)) + (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/t^2 +
        ((4*I)*Pi^2*(4*s + 7*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t^2) -
        (8*Pi*(4*s^2 + s*t + 5*t^2)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/
         (s*t^2*(s + t)) - (((64*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/
         (s*t) - (16*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/t^2 -
        ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        (((2*I)/3)*Pi^2*(4*s^2 - 17*s*t + 39*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
        ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
        (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        ((8*I)*(5*s - 3*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        (8*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        (((4*I)/3)*(6*s - t)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - (32*Pi*HPL[{1}, -(t/s)]^2)/t^2 -
        ((16*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s*t^2) -
        (((26*I)/3)*Pi^2*(2*s + 3*t)*HPL[{1}, -(t/s)]^2)/(s*t^2) +
        ((16*I)*(s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t^2) +
        (16*Pi*(3*s^2 + 3*s*t + 4*t^2)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/
         (s*t^2*(s + t)) + ((8*I)*(-2*s + 3*t)*HPL[{0}, s]^2*
          HPL[{1}, -(t/s)]^2)/(s*t^2) + (8*Pi*(s + t)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/(s*t^2) - ((8*I)*(s + 3*t)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/(s*t^2) + ((64*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/(s*t + t^2) - ((4*I)*(s + t)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)]^2)/(s*t^2) - (((8*I)/3)*(7*s + 5*t)*
          HPL[{1}, -(t/s)]^3)/(s*t^2) - (8*Pi*(5*s^2 + 5*s*t + 8*t^2)*
          HPL[{1}, -(t/s)]^3)/(3*s*t^2*(s + t)) +
        (((16*I)/3)*(5*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*t^2) -
        (((64*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) -
        (((10*I)/3)*(3*s + 2*t)*HPL[{1}, -(t/s)]^4)/(s*t^2) -
        (((16*I)/3)*Pi^2*HPL[{2}, -(t/s)])/t^2 - (32*Pi*HPL[{2}, -(t/s)])/
         (t*(s + t)) + (32*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*
          HPL[{2}, -(t/s)])/(s*t^2*(s + t)) +
        ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) +
        (24*Pi*(s - t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        ((32*I)*(2*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) - ((8*I)*(s - t)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) - (8*Pi*(6*s^2 + 5*s*t + 6*t^2)*HPL[{1}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t^2*(s + t)) + ((8*I)*(2*s^2 + 8*s*t - t^2)*
          HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t^2*(s + t)) - ((8*I)*(s + 2*t)*HPL[{2}, -(t/s)]^2)/
         (s*t*(s + t)) - ((16*I)*HPL[{3}, -(t/s)])/(s*t) -
        (8*Pi*(2*s^2 + 4*s*t - 3*t^2)*HPL[{3}, -(t/s)])/(s*t^2*(s + t)) +
        ((32*I)*(2*s + t)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
        ((48*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s^2 + s*t) +
        ((8*I)*(-2*s^2 - 8*s*t + t^2)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
         (s*t^2*(s + t)) + ((16*I)*(s + 5*t)*HPL[{4}, -(t/s)])/
         (s*t*(s + t)) - ((16*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
        (8*Pi*(4*s^2 - 3*t^2)*HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) +
        ((32*I)*(s^2 + t^2)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/
         (s*t^2*(s + t)) + ((8*I)*(-2*s^2 + s*t + 4*t^2)*HPL[{0}, -(t/s)]*
          HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) -
        ((8*I)*(4*s^2 - 3*s*t + 7*t^2)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s*t^2*(s + t)) + ((16*I)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/
         (s*t*(s + t)) + ((16*I)*(s^2 - s*t + 2*t^2)*HPL[{2, 1, 1}, -(t/s)])/
         (s*t^2*(s + t)) - (4*Pi*(41*s - 18*t)*Zeta[3])/(3*s*t*(s + t)) +
        ((16*I)*(s - t)*Zeta[3])/(s*t*(s + t)) - ((32*I)*HPL[{0}, s]*Zeta[3])/
         (s*(s + t)) - (((260*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) +
        (((4*I)/3)*(12*s^2 - 77*s*t - 47*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
         (s*t^2*(s + t)))) + k[{2, 3}, {2, 3}]*
     (b0*((8*Pi)/(t*(s + t)) - (Pi^3*(5*s + 6*t))/(3*s*t*(s + t)) -
        (8*Pi*HPL[{0}, s])/(t*(s + t)) + (4*Pi*HPL[{0}, s]^2)/(t*(s + t)) -
        (8*Pi*HPL[{0}, -(t/s)])/(s*t) + ((8*I)*HPL[{0}, -(t/s)])/
         (s*(s + t)) - ((I/3)*Pi^2*(8*s + 3*t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) + (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*(s + t)) -
        (2*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + (((2*I)/3)*HPL[{0}, -(t/s)]^3)/
         (s*(s + t)) + (2*Pi^3*HPL[{1}, -(t/s)])/(3*t^2) +
        ((I/3)*Pi^2*(10*s - 9*t)*HPL[{1}, -(t/s)])/(s*t^2) +
        ((8*I)*HPL[{1}, -(t/s)])/(s*t) - (8*Pi*HPL[{1}, -(t/s)])/
         (s*(s + t)) - ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
        (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) -
        (((8*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/t^2 -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/t^2 +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        (2*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/t^2 -
        (((13*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2)/t^2 -
        (2*Pi*(3*s^2 + 2*s*t + t^2)*HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) +
        (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/t^2 -
        (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/t^2 -
        ((2*I)*(3*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/t^2 -
        (8*Pi*HPL[{1}, -(t/s)]^3)/(3*t^2) - (((2*I)/3)*(3*s + 2*t)*
          HPL[{1}, -(t/s)]^3)/(s*t^2) + ((4*I)*HPL[{0}, s]*
          HPL[{1}, -(t/s)]^3)/t^2 - ((2*I)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^3)/t^2 - (((13*I)/6)*HPL[{1}, -(t/s)]^4)/t^2 -
        (((10*I)/3)*Pi^2*HPL[{2}, -(t/s)])/t^2 -
        (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(t^2*(s + t)) -
        (12*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/t^2 -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(t*(s + t)) -
        (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/t^2 +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/t^2 +
        ((5*I)*HPL[{2}, -(t/s)]^2)/t^2 + (16*Pi*HPL[{3}, -(t/s)])/t^2 +
        ((4*I)*HPL[{3}, -(t/s)])/(t*(s + t)) -
        ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/t^2 -
        ((4*I)*(s + 3*t)*HPL[{2, 1}, -(t/s)])/(t^2*(s + t)) -
        ((16*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/t^2 -
        ((10*I)*HPL[{2, 2}, -(t/s)])/t^2 - ((16*I)*HPL[{2, 1, 1}, -(t/s)])/
         t^2 + ((4*I)*Zeta[3])/(t*(s + t)) + ((4*I)*HPL[{1}, -(t/s)]*Zeta[3])/
         t^2) + nc*(((-16*I)*Pi^2)/(s*t) - (((4*I)/3)*Pi^4)/(s*(s + t)) -
        (16*Pi^3)/(3*t*(s + t)) + ((16*I)*Pi^2*HPL[{0}, s])/(s*t) +
        (4*Pi^3*(9*s - 4*t)*HPL[{0}, s])/(3*s*t*(s + t)) -
        (64*Pi*HPL[{0}, s]^3)/(3*t*(s + t)) - (32*Pi*HPL[{0}, -(t/s)])/
         (t*(s + t)) - (((8*I)/3)*Pi^2*(s - 3*t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) + (2*Pi^3*(5*s + t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
        ((28*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
        (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t + t^2) -
        (40*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) -
        (((64*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((16*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) +
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        (((16*I)/3)*HPL[{0}, -(t/s)]^3)/(s*(s + t)) +
        (4*Pi*(2*s - t)*HPL[{0}, -(t/s)]^3)/(3*s*t*(s + t)) +
        (((16*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*(s + t)) +
        (((2*I)/3)*HPL[{0}, -(t/s)]^4)/(s*(s + t)) - (32*Pi*HPL[{1}, -(t/s)])/
         t^2 - (((16*I)/3)*Pi^2*(2*s + 3*t)*HPL[{1}, -(t/s)])/(s*t^2) +
        (2*Pi^3*(8*s^2 - 15*s*t + 9*t^2)*HPL[{1}, -(t/s)])/
         (3*s*t^2*(s + t)) + (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/t^2 +
        ((4*I)*Pi^2*(4*s + 7*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t^2) -
        (8*Pi*(4*s^2 + s*t + 5*t^2)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/
         (s*t^2*(s + t)) - (((64*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/
         (s*t) - (16*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/t^2 -
        ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        (((2*I)/3)*Pi^2*(4*s^2 - 17*s*t + 39*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
        ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
        (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        ((8*I)*(5*s - 3*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        (8*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        (((4*I)/3)*(6*s - t)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - (32*Pi*HPL[{1}, -(t/s)]^2)/t^2 -
        ((16*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s*t^2) -
        (((26*I)/3)*Pi^2*(2*s + 3*t)*HPL[{1}, -(t/s)]^2)/(s*t^2) +
        ((16*I)*(s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t^2) +
        (16*Pi*(3*s^2 + 3*s*t + 4*t^2)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/
         (s*t^2*(s + t)) + ((8*I)*(-2*s + 3*t)*HPL[{0}, s]^2*
          HPL[{1}, -(t/s)]^2)/(s*t^2) + (8*Pi*(s + t)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/(s*t^2) - ((8*I)*(s + 3*t)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/(s*t^2) + ((64*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/(s*t + t^2) - ((4*I)*(s + t)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)]^2)/(s*t^2) - (((8*I)/3)*(7*s + 5*t)*
          HPL[{1}, -(t/s)]^3)/(s*t^2) - (8*Pi*(5*s^2 + 5*s*t + 8*t^2)*
          HPL[{1}, -(t/s)]^3)/(3*s*t^2*(s + t)) +
        (((16*I)/3)*(5*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*t^2) -
        (((64*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) -
        (((10*I)/3)*(3*s + 2*t)*HPL[{1}, -(t/s)]^4)/(s*t^2) -
        (((16*I)/3)*Pi^2*HPL[{2}, -(t/s)])/t^2 - (32*Pi*HPL[{2}, -(t/s)])/
         (t*(s + t)) + (32*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*
          HPL[{2}, -(t/s)])/(s*t^2*(s + t)) +
        ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) +
        (24*Pi*(s - t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        ((32*I)*(2*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) - ((8*I)*(s - t)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) - (8*Pi*(6*s^2 + 5*s*t + 6*t^2)*HPL[{1}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t^2*(s + t)) + ((8*I)*(2*s^2 + 8*s*t - t^2)*
          HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t^2*(s + t)) - ((8*I)*(s + 2*t)*HPL[{2}, -(t/s)]^2)/
         (s*t*(s + t)) - ((16*I)*HPL[{3}, -(t/s)])/(s*t) -
        (8*Pi*(2*s^2 + 4*s*t - 3*t^2)*HPL[{3}, -(t/s)])/(s*t^2*(s + t)) +
        ((32*I)*(2*s + t)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
        ((48*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s^2 + s*t) +
        ((8*I)*(-2*s^2 - 8*s*t + t^2)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
         (s*t^2*(s + t)) + ((16*I)*(s + 5*t)*HPL[{4}, -(t/s)])/
         (s*t*(s + t)) - ((16*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
        (8*Pi*(4*s^2 - 3*t^2)*HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) +
        ((32*I)*(s^2 + t^2)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/
         (s*t^2*(s + t)) + ((8*I)*(-2*s^2 + s*t + 4*t^2)*HPL[{0}, -(t/s)]*
          HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) -
        ((8*I)*(4*s^2 - 3*s*t + 7*t^2)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s*t^2*(s + t)) + ((16*I)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/
         (s*t*(s + t)) + ((16*I)*(s^2 - s*t + 2*t^2)*HPL[{2, 1, 1}, -(t/s)])/
         (s*t^2*(s + t)) - (4*Pi*(41*s - 18*t)*Zeta[3])/(3*s*t*(s + t)) +
        ((16*I)*(s - t)*Zeta[3])/(s*t*(s + t)) - ((32*I)*HPL[{0}, s]*Zeta[3])/
         (s*(s + t)) - (((260*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) +
        (((4*I)/3)*(12*s^2 - 77*s*t - 47*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
         (s*t^2*(s + t)))) + k[{1, 2}, {1, 2}]*
     (b0*((((31*I)/90)*Pi^4)/s^2 + (8*Pi)/(t*(s + t)) +
        (Pi^3*(7*s + 6*t))/(3*s*t*(s + t)) + (4*Pi^3*HPL[{0}, s])/s^2 -
        (8*Pi*HPL[{0}, s])/(t*(s + t)) + (4*Pi*HPL[{0}, s]^2)/(t*(s + t)) +
        (14*Pi^3*HPL[{0}, -(t/s)])/(3*s^2) - (8*Pi*HPL[{0}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((I/3)*Pi^2*(3*s - 2*t)*HPL[{0}, -(t/s)])/(s^2*(s + t)) +
        (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*(s + t)) +
        (4*Pi*HPL[{0}, -(t/s)]^2)/(s*t) +
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/s^2 + (8*Pi*HPL[{0}, -(t/s)]^3)/
         (3*s^2) - (((2*I)/3)*(s + 2*t)*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) -
        (10*Pi^3*HPL[{1}, -(t/s)])/(3*s^2) + ((8*I)*HPL[{1}, -(t/s)])/(s*t) +
        ((I/3)*Pi^2*(3*s - 8*t)*HPL[{1}, -(t/s)])/(s^2*t) -
        (8*Pi*HPL[{1}, -(t/s)])/(s*(s + t)) +
        ((4*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/s^2 -
        ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
        (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((2*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((2*I)*(2*s - 3*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2*t) +
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/s^2 +
        (((8*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/s^2 -
        (((10*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2)/s^2 -
        (2*Pi*(s + 3*t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
        (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/s^2 -
        (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 -
        ((2*I)*(s^2 + 2*s*t + 3*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s^2*t*(s + t)) + ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/s^2 + (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
         s^2 - (2*Pi*HPL[{1}, -(t/s)]^3)/s^2 -
        (((2*I)/3)*(2*s + 3*t)*HPL[{1}, -(t/s)]^3)/(s^2*t) +
        ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/s^2 -
        (((8*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/s^2 -
        (((13*I)/6)*HPL[{1}, -(t/s)]^4)/s^2 -
        (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/s^2 + (4*Pi*HPL[{2}, -(t/s)])/
         (s*(s + t)) + (12*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/s^2 +
        ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*(s + t)) -
        ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/s^2 -
        (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/s^2 +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/s^2 +
        (I*HPL[{2}, -(t/s)]^2)/s^2 - (16*Pi*HPL[{3}, -(t/s)])/s^2 -
        ((4*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s^2*(s + t)) +
        ((16*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/s^2 -
        ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/s^2 -
        ((24*I)*HPL[{4}, -(t/s)])/s^2 + (16*Pi*HPL[{2, 1}, -(t/s)])/s^2 +
        ((4*I)*(3*s + t)*HPL[{2, 1}, -(t/s)])/(s^2*(s + t)) -
        ((2*I)*HPL[{2, 2}, -(t/s)])/s^2 + ((16*I)*HPL[{2, 1, 1}, -(t/s)])/
         s^2 - (16*Pi*Zeta[3])/s^2 - ((4*I)*(2*s + t)*Zeta[3])/
         (s^2*(s + t)) + ((4*I)*HPL[{1}, -(t/s)]*Zeta[3])/s^2) +
      nc*(((-16*I)*Pi^2)/s^2 + (8*Pi^3*(s - 3*t))/(3*s^2*(s + t)) +
        (((4*I)/45)*Pi^4*(8*s + 23*t))/(s^2*(s + t)) +
        ((16*I)*Pi^2*HPL[{0}, s])/s^2 + (4*Pi^3*(9*s - 4*t)*HPL[{0}, s])/
         (3*s*t*(s + t)) - ((16*I)*Pi^2*HPL[{0}, s]^2)/s^2 -
        (64*Pi*HPL[{0}, s]^3)/(3*t*(s + t)) - (32*Pi*HPL[{0}, -(t/s)])/
         (s*(s + t)) + (((16*I)/3)*Pi^2*t*HPL[{0}, -(t/s)])/(s^2*(s + t)) +
        (2*Pi^3*(15*s^2 + 7*s*t + 4*t^2)*HPL[{0}, -(t/s)])/
         (3*s^2*t*(s + t)) + ((4*I)*Pi^2*(3*s - 4*t)*HPL[{0}, s]*
          HPL[{0}, -(t/s)])/(s^2*(s + t)) +
        (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) -
        (40*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) -
        (((64*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*(s + t)) +
        (8*Pi*(s - t)*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) -
        ((16*I)*t*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) -
        (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) +
        ((16*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) -
        ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/s^2 +
        (((16*I)/3)*t*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) +
        (4*Pi*(2*s^2 + s*t + 2*t^2)*HPL[{0}, -(t/s)]^3)/(3*s^2*t*(s + t)) -
        (((16*I)/3)*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) -
        (((2*I)/3)*(s + 2*t)*HPL[{0}, -(t/s)]^4)/(s^2*(s + t)) -
        (32*Pi*HPL[{1}, -(t/s)])/(s*t) - (((8*I)/3)*Pi^2*(3*s + 7*t)*
          HPL[{1}, -(t/s)])/(s^2*t) - (2*Pi^3*(23*s^2 - 13*s*t - 4*t^2)*
          HPL[{1}, -(t/s)])/(3*s^2*t*(s + t)) +
        (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
        ((4*I)*Pi^2*(7*s + 8*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2*t) +
        (8*Pi*(3*s - 5*t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        (((64*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*t) -
        ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
        (16*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
        ((2*I)*Pi^2*(7*s^2 - s*t + 12*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s^2*t*(s + t)) + ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/s^2 + (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t) - ((8*I)*(5*s^2 + s*t + 4*t^2)*
          HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/s^2 +
        (8*Pi*(s + t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2*t) +
        ((16*I)*(s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s^2*t) + (((4*I)/3)*(6*s^2 + 7*s*t + 8*t^2)*HPL[{0}, -(t/s)]^3*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
        ((16*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s^2*t) -
        (8*Pi*(3*s + t)*HPL[{1}, -(t/s)]^2)/(s^2*t) -
        (((2*I)/3)*Pi^2*(39*s + 20*t)*HPL[{1}, -(t/s)]^2)/(s^2*t) +
        ((16*I)*(s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2*t) +
        (64*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        ((8*I)*(3*s - 2*t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s^2*t) -
        ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 +
        (8*Pi*(s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2*t) +
        ((16*I)*(4*s^2 + 3*s*t + 3*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/(s^2*t*(s + t)) -
        ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t) -
        (64*Pi*HPL[{1}, -(t/s)]^3)/(3*s*(s + t)) -
        (((8*I)/3)*(5*s + 7*t)*HPL[{1}, -(t/s)]^3)/(s^2*t) +
        (((16*I)/3)*(s + 5*t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s^2*t) -
        (((8*I)/3)*(8*s^2 + 5*s*t + 5*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^3)/(s^2*t*(s + t)) -
        (((10*I)/3)*(2*s + 3*t)*HPL[{1}, -(t/s)]^4)/(s^2*t) -
        (((8*I)/3)*Pi^2*HPL[{2}, -(t/s)])/s^2 - (16*Pi*HPL[{2}, -(t/s)])/
         (s*t) + (32*Pi*(s + 2*t)*HPL[{0}, s]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) + ((32*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*(s + t)) + (24*Pi*(s - t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) - ((32*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*t*(s + t)) -
        ((8*I)*(s^2 + t^2)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
         (s^2*t*(s + t)) + (8*Pi*(s^2 - 8*s*t - 2*t^2)*HPL[{1}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s^2*t*(s + t)) + ((8*I)*(6*s^2 + 5*s*t + 6*t^2)*
          HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2*t*(s + t)) - ((4*I)*(2*s^2 + 3*s*t - t^2)*HPL[{2}, -(t/s)]^2)/
         (s^2*t*(s + t)) - ((32*I)*HPL[{3}, -(t/s)])/(s*(s + t)) -
        (8*Pi*(2*s^2 - s*t + 2*t^2)*HPL[{3}, -(t/s)])/(s^2*t*(s + t)) +
        ((32*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{3}, -(t/s)])/
         (s^2*t*(s + t)) - ((16*I)*(2*s - t)*HPL[{0}, -(t/s)]*
          HPL[{3}, -(t/s)])/(s^2*(s + t)) - ((8*I)*(6*s^2 + 5*s*t + 6*t^2)*
          HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s^2*t*(s + t)) +
        ((16*I)*(s^2 + 4*s*t - t^2)*HPL[{4}, -(t/s)])/(s^2*t*(s + t)) -
        ((16*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
        (8*Pi*(4*s^2 + s*t - 2*t^2)*HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) -
        ((32*I)*(s^2 + t^2)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/
         (s^2*t*(s + t)) + ((8*I)*(3*s^2 - 4*t^2)*HPL[{0}, -(t/s)]*
          HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) +
        ((8*I)*(7*s^2 - 3*s*t + 4*t^2)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s^2*t*(s + t)) + ((8*I)*(2*s^2 + 3*s*t - t^2)*HPL[{2, 2}, -(t/s)])/
         (s^2*t*(s + t)) - ((16*I)*(2*s^2 - s*t + t^2)*HPL[{2, 1, 1},
           -(t/s)])/(s^2*t*(s + t)) - (4*Pi*(41*s^2 - 6*s*t + 12*t^2)*
          Zeta[3])/(3*s^2*t*(s + t)) + ((32*I)*t*HPL[{0}, s]*Zeta[3])/
         (s^2*(s + t)) - (((4*I)/3)*(41*s - 24*t)*HPL[{0}, -(t/s)]*Zeta[3])/
         (s^2*(s + t)) - (((4*I)/3)*(89*s^2 + 59*s*t + 12*t^2)*
          HPL[{1}, -(t/s)]*Zeta[3])/(s^2*t*(s + t)))) +
    k[{3, 4}, {3, 4}]*(b0*((((31*I)/90)*Pi^4)/s^2 + (Pi^3*(7*s + 6*t))/
         (3*s*t*(s + t)) + (8*Pi)/(s*t + t^2) + (4*Pi^3*HPL[{0}, s])/s^2 -
        (8*Pi*HPL[{0}, s])/(t*(s + t)) + (4*Pi*HPL[{0}, s]^2)/(t*(s + t)) +
        (14*Pi^3*HPL[{0}, -(t/s)])/(3*s^2) - (8*Pi*HPL[{0}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((I/3)*Pi^2*(3*s - 2*t)*HPL[{0}, -(t/s)])/(s^2*(s + t)) +
        (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*(s + t)) +
        (4*Pi*HPL[{0}, -(t/s)]^2)/(s*t) +
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/s^2 + (8*Pi*HPL[{0}, -(t/s)]^3)/
         (3*s^2) - (((2*I)/3)*(s + 2*t)*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) -
        (10*Pi^3*HPL[{1}, -(t/s)])/(3*s^2) + ((8*I)*HPL[{1}, -(t/s)])/(s*t) +
        ((I/3)*Pi^2*(3*s - 8*t)*HPL[{1}, -(t/s)])/(s^2*t) -
        (8*Pi*HPL[{1}, -(t/s)])/(s*(s + t)) +
        ((4*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/s^2 -
        ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
        (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((2*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
        ((2*I)*(2*s - 3*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2*t) +
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/s^2 +
        (((8*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/s^2 -
        (((10*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2)/s^2 -
        (2*Pi*(s + 3*t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
        (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/s^2 -
        (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 -
        ((2*I)*(s^2 + 2*s*t + 3*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s^2*t*(s + t)) + ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/s^2 + (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
         s^2 - (2*Pi*HPL[{1}, -(t/s)]^3)/s^2 -
        (((2*I)/3)*(2*s + 3*t)*HPL[{1}, -(t/s)]^3)/(s^2*t) +
        ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/s^2 -
        (((8*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/s^2 -
        (((13*I)/6)*HPL[{1}, -(t/s)]^4)/s^2 -
        (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/s^2 + (4*Pi*HPL[{2}, -(t/s)])/
         (s*(s + t)) + (12*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/s^2 +
        ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*(s + t)) -
        ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/s^2 -
        (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/s^2 +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/s^2 +
        (I*HPL[{2}, -(t/s)]^2)/s^2 - (16*Pi*HPL[{3}, -(t/s)])/s^2 -
        ((4*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s^2*(s + t)) +
        ((16*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/s^2 -
        ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/s^2 -
        ((24*I)*HPL[{4}, -(t/s)])/s^2 + (16*Pi*HPL[{2, 1}, -(t/s)])/s^2 +
        ((4*I)*(3*s + t)*HPL[{2, 1}, -(t/s)])/(s^2*(s + t)) -
        ((2*I)*HPL[{2, 2}, -(t/s)])/s^2 + ((16*I)*HPL[{2, 1, 1}, -(t/s)])/
         s^2 - (16*Pi*Zeta[3])/s^2 - ((4*I)*(2*s + t)*Zeta[3])/
         (s^2*(s + t)) + ((4*I)*HPL[{1}, -(t/s)]*Zeta[3])/s^2) +
      nc*(((-16*I)*Pi^2)/s^2 + (8*Pi^3*(s - 3*t))/(3*s^2*(s + t)) +
        (((4*I)/45)*Pi^4*(8*s + 23*t))/(s^2*(s + t)) +
        ((16*I)*Pi^2*HPL[{0}, s])/s^2 + (4*Pi^3*(9*s - 4*t)*HPL[{0}, s])/
         (3*s*t*(s + t)) - ((16*I)*Pi^2*HPL[{0}, s]^2)/s^2 -
        (64*Pi*HPL[{0}, s]^3)/(3*t*(s + t)) - (32*Pi*HPL[{0}, -(t/s)])/
         (s*(s + t)) + (((16*I)/3)*Pi^2*t*HPL[{0}, -(t/s)])/(s^2*(s + t)) +
        (2*Pi^3*(15*s^2 + 7*s*t + 4*t^2)*HPL[{0}, -(t/s)])/
         (3*s^2*t*(s + t)) + ((4*I)*Pi^2*(3*s - 4*t)*HPL[{0}, s]*
          HPL[{0}, -(t/s)])/(s^2*(s + t)) +
        (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) -
        (40*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) -
        (((64*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*(s + t)) +
        (8*Pi*(s - t)*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) -
        ((16*I)*t*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) -
        (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) +
        ((16*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) -
        ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/s^2 +
        (((16*I)/3)*t*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) +
        (4*Pi*(2*s^2 + s*t + 2*t^2)*HPL[{0}, -(t/s)]^3)/(3*s^2*t*(s + t)) -
        (((16*I)/3)*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) -
        (((2*I)/3)*(s + 2*t)*HPL[{0}, -(t/s)]^4)/(s^2*(s + t)) -
        (32*Pi*HPL[{1}, -(t/s)])/(s*t) - (((8*I)/3)*Pi^2*(3*s + 7*t)*
          HPL[{1}, -(t/s)])/(s^2*t) - (2*Pi^3*(23*s^2 - 13*s*t - 4*t^2)*
          HPL[{1}, -(t/s)])/(3*s^2*t*(s + t)) +
        (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
        ((4*I)*Pi^2*(7*s + 8*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2*t) +
        (8*Pi*(3*s - 5*t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        (((64*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*t) -
        ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
        (16*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
        ((2*I)*Pi^2*(7*s^2 - s*t + 12*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s^2*t*(s + t)) + ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/s^2 + (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t) - ((8*I)*(5*s^2 + s*t + 4*t^2)*
          HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/s^2 +
        (8*Pi*(s + t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2*t) +
        ((16*I)*(s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s^2*t) + (((4*I)/3)*(6*s^2 + 7*s*t + 8*t^2)*HPL[{0}, -(t/s)]^3*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
        ((16*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s^2*t) -
        (8*Pi*(3*s + t)*HPL[{1}, -(t/s)]^2)/(s^2*t) -
        (((2*I)/3)*Pi^2*(39*s + 20*t)*HPL[{1}, -(t/s)]^2)/(s^2*t) +
        ((16*I)*(s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2*t) +
        (64*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        ((8*I)*(3*s - 2*t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s^2*t) -
        ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 +
        (8*Pi*(s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2*t) +
        ((16*I)*(4*s^2 + 3*s*t + 3*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/(s^2*t*(s + t)) -
        ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t) -
        (64*Pi*HPL[{1}, -(t/s)]^3)/(3*s*(s + t)) -
        (((8*I)/3)*(5*s + 7*t)*HPL[{1}, -(t/s)]^3)/(s^2*t) +
        (((16*I)/3)*(s + 5*t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s^2*t) -
        (((8*I)/3)*(8*s^2 + 5*s*t + 5*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^3)/(s^2*t*(s + t)) -
        (((10*I)/3)*(2*s + 3*t)*HPL[{1}, -(t/s)]^4)/(s^2*t) -
        (((8*I)/3)*Pi^2*HPL[{2}, -(t/s)])/s^2 - (16*Pi*HPL[{2}, -(t/s)])/
         (s*t) + (32*Pi*(s + 2*t)*HPL[{0}, s]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) + ((32*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*(s + t)) + (24*Pi*(s - t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) - ((32*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*t*(s + t)) -
        ((8*I)*(s^2 + t^2)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
         (s^2*t*(s + t)) + (8*Pi*(s^2 - 8*s*t - 2*t^2)*HPL[{1}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s^2*t*(s + t)) + ((8*I)*(6*s^2 + 5*s*t + 6*t^2)*
          HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2*t*(s + t)) - ((4*I)*(2*s^2 + 3*s*t - t^2)*HPL[{2}, -(t/s)]^2)/
         (s^2*t*(s + t)) - ((32*I)*HPL[{3}, -(t/s)])/(s*(s + t)) -
        (8*Pi*(2*s^2 - s*t + 2*t^2)*HPL[{3}, -(t/s)])/(s^2*t*(s + t)) +
        ((32*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{3}, -(t/s)])/
         (s^2*t*(s + t)) - ((16*I)*(2*s - t)*HPL[{0}, -(t/s)]*
          HPL[{3}, -(t/s)])/(s^2*(s + t)) - ((8*I)*(6*s^2 + 5*s*t + 6*t^2)*
          HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s^2*t*(s + t)) +
        ((16*I)*(s^2 + 4*s*t - t^2)*HPL[{4}, -(t/s)])/(s^2*t*(s + t)) -
        ((16*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
        (8*Pi*(4*s^2 + s*t - 2*t^2)*HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) -
        ((32*I)*(s^2 + t^2)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/
         (s^2*t*(s + t)) + ((8*I)*(3*s^2 - 4*t^2)*HPL[{0}, -(t/s)]*
          HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) +
        ((8*I)*(7*s^2 - 3*s*t + 4*t^2)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s^2*t*(s + t)) + ((8*I)*(2*s^2 + 3*s*t - t^2)*HPL[{2, 2}, -(t/s)])/
         (s^2*t*(s + t)) - ((16*I)*(2*s^2 - s*t + t^2)*HPL[{2, 1, 1},
           -(t/s)])/(s^2*t*(s + t)) - (4*Pi*(41*s^2 - 6*s*t + 12*t^2)*
          Zeta[3])/(3*s^2*t*(s + t)) + ((32*I)*t*HPL[{0}, s]*Zeta[3])/
         (s^2*(s + t)) - (((4*I)/3)*(41*s - 24*t)*HPL[{0}, -(t/s)]*Zeta[3])/
         (s^2*(s + t)) - (((4*I)/3)*(89*s^2 + 59*s*t + 12*t^2)*
          HPL[{1}, -(t/s)]*Zeta[3])/(s^2*t*(s + t)))) +
    k[{1, 3}, {1, 3}]*(b0*((8*Pi)/(t*(s + t)) +
        (Pi^3*(7*s^2 + 9*s*t + 6*t^2))/(3*s*t*(s + t)^2) -
        (8*Pi*HPL[{0}, s])/(s*t + t^2) + (4*Pi*HPL[{0}, s]^2)/(s*t + t^2) -
        (8*Pi*HPL[{0}, -(t/s)])/(s*t) - (I*Pi^2*(5*s + t)*HPL[{0}, -(t/s)])/
         (s*(s + t)^2) + ((8*I)*HPL[{0}, -(t/s)])/(s^2 + s*t) +
        (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s^2 + s*t) +
        (2*Pi*(2*s + t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) -
        (((2*I)/3)*(s - t)*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) +
        ((8*I)*HPL[{1}, -(t/s)])/(s*t) + (I*Pi^2*HPL[{1}, -(t/s)])/(s*t) -
        (8*Pi*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
        (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) +
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        (2*Pi*(3*s + t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
        ((2*I)*(s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
        (((8*I)/3)*HPL[{1}, -(t/s)]^3)/(s*t) + (8*Pi*HPL[{2}, -(t/s)])/
         (s + t)^2 - ((8*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s + t)^2 +
        ((8*I)*HPL[{3}, -(t/s)])/(s + t)^2 - ((8*I)*Zeta[3])/(s + t)^2) +
      nc*((-8*Pi^3)/(3*(s + t)^2) + (((2*I)/3)*Pi^4*(s - 2*t))/
         (s*(s + t)^2) + ((16*I)*Pi^2)/(s^2 + s*t) -
        ((16*I)*Pi^2*HPL[{0}, s])/(s^2 + s*t) +
        (4*Pi^3*(9*s^2 + 9*s*t - 4*t^2)*HPL[{0}, s])/(3*s*t*(s + t)^2) -
        (64*Pi*HPL[{0}, s]^3)/(3*t*(s + t)) + (32*Pi*HPL[{0}, -(t/s)])/
         (s + t)^2 - ((8*I)*Pi^2*t*HPL[{0}, -(t/s)])/(s*(s + t)^2) +
        (2*Pi^3*(15*s^2 + 22*s*t + 3*t^2)*HPL[{0}, -(t/s)])/
         (3*s*t*(s + t)^2) - (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s + t)^2 +
        ((4*I)*Pi^2*(3*s + 7*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)^2) -
        (8*Pi*(5*s^2 + 6*s*t + 5*t^2)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
         (s*t*(s + t)^2) - (((64*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/
         (s*(s + t)) - (8*Pi*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
        ((16*I)*t*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) -
        ((16*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) -
        (16*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/
         (s*t*(s + t)^2) - ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/
         (s + t)^2 - (((16*I)/3)*t*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) +
        (4*Pi*(2*s^2 + 3*s*t - t^2)*HPL[{0}, -(t/s)]^3)/(3*s*t*(s + t)^2) -
        (((16*I)/3)*(s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) -
        (((2*I)/3)*(s - t)*HPL[{0}, -(t/s)]^4)/(s*(s + t)^2) +
        ((8*I)*Pi^2*(s + 2*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        (2*Pi^3*(23*s^2 + 6*s*t - 9*t^2)*HPL[{1}, -(t/s)])/
         (3*s*t*(s + t)^2) + (32*Pi*HPL[{1}, -(t/s)])/(s*t + t^2) +
        ((28*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
        (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t + t^2) +
        (8*Pi*(3*s - 5*t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        (((64*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*t) +
        ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        ((2*I)*Pi^2*(7*s^2 + 2*s*t - 13*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
        (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        ((8*I)*(5*s - 3*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + (8*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        (((4*I)/3)*(6*s^2 + 9*s*t - t^2)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
         (s*t*(s + t)^2) + ((16*I)*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((26*I)*Pi^2*HPL[{1}, -(t/s)]^2)/(s*t) + (24*Pi*HPL[{1}, -(t/s)]^2)/
         (s*t + t^2) - ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) +
        (64*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        ((24*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
        (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) +
        ((24*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        ((64*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s*t + t^2) - ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
        (((40*I)/3)*HPL[{1}, -(t/s)]^3)/(s*t) - (64*Pi*HPL[{1}, -(t/s)]^3)/
         (3*s*(s + t)) + (((16*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*t) -
        (((64*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) -
        (((20*I)/3)*HPL[{1}, -(t/s)]^4)/(s*t) - ((8*I)*Pi^2*HPL[{2}, -(t/s)])/
         (s + t)^2 + (16*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(t*(s + t)^2) +
        (32*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)^2) + (24*Pi*(s - t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) - ((16*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*(s + t)^2) - ((32*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
        ((8*I)*(s^2 + s*t - t^2)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
         (s*t*(s + t)^2) + (8*Pi*(s^2 - 9*s*t - 6*t^2)*HPL[{1}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)^2) + ((8*I)*(6*s^2 + 9*s*t - t^2)*
          HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)^2) - ((4*I)*(2*s^2 + s*t + 4*t^2)*HPL[{2}, -(t/s)]^2)/
         (s*t*(s + t)^2) + ((16*I)*(2*s + t)*HPL[{3}, -(t/s)])/
         (s*(s + t)^2) - (8*Pi*(2*s^2 + 3*s*t - 3*t^2)*HPL[{3}, -(t/s)])/
         (s*t*(s + t)^2) + ((32*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*
          HPL[{3}, -(t/s)])/(s*t*(s + t)^2) - ((48*I)*t*HPL[{0}, -(t/s)]*
          HPL[{3}, -(t/s)])/(s*(s + t)^2) - ((8*I)*(6*s^2 + 9*s*t - t^2)*
          HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t*(s + t)^2) +
        ((16*I)*(s^2 + s*t + 5*t^2)*HPL[{4}, -(t/s)])/(s*t*(s + t)^2) +
        ((16*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
        (8*Pi*(4*s^2 - 3*s*t + 3*t^2)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)^2) -
        ((32*I)*(s - t)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
        ((8*I)*(3*s^2 - 3*s*t + 4*t^2)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s*t*(s + t)^2) + ((56*I)*(s - t)*HPL[{1}, -(t/s)]*
          HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
        ((8*I)*(2*s^2 + s*t + 4*t^2)*HPL[{2, 2}, -(t/s)])/(s*t*(s + t)^2) -
        ((32*I)*(s - t)*HPL[{2, 1, 1}, -(t/s)])/(s*t*(s + t)) +
        ((16*I)*t*Zeta[3])/(s*(s + t)^2) - (4*Pi*(41*s^2 + 59*s*t - 18*t^2)*
          Zeta[3])/(3*s*t*(s + t)^2) - ((32*I)*t*HPL[{0}, s]*Zeta[3])/
         (s*(s + t)^2) - (((4*I)/3)*(41*s + 65*t)*HPL[{0}, -(t/s)]*Zeta[3])/
         (s*(s + t)^2) - (((4*I)/3)*(89*s^2 + 112*s*t + 47*t^2)*
          HPL[{1}, -(t/s)]*Zeta[3])/(s*t*(s + t)^2))) +
    k[{2, 4}, {2, 4}]*(b0*((8*Pi)/(s*t + t^2) +
        (Pi^3*(7*s^2 + 9*s*t + 6*t^2))/(3*s*t*(s + t)^2) -
        (8*Pi*HPL[{0}, s])/(s*t + t^2) + (4*Pi*HPL[{0}, s]^2)/(s*t + t^2) -
        (8*Pi*HPL[{0}, -(t/s)])/(s*t) - (I*Pi^2*(5*s + t)*HPL[{0}, -(t/s)])/
         (s*(s + t)^2) + ((8*I)*HPL[{0}, -(t/s)])/(s^2 + s*t) +
        (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s^2 + s*t) +
        (2*Pi*(2*s + t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) -
        (((2*I)/3)*(s - t)*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) +
        ((8*I)*HPL[{1}, -(t/s)])/(s*t) + (I*Pi^2*HPL[{1}, -(t/s)])/(s*t) -
        (8*Pi*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
        (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) +
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
        ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        (2*Pi*(3*s + t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
        ((2*I)*(s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
        (((8*I)/3)*HPL[{1}, -(t/s)]^3)/(s*t) + (8*Pi*HPL[{2}, -(t/s)])/
         (s + t)^2 - ((8*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s + t)^2 +
        ((8*I)*HPL[{3}, -(t/s)])/(s + t)^2 - ((8*I)*Zeta[3])/(s + t)^2) +
      nc*((-8*Pi^3)/(3*(s + t)^2) + (((2*I)/3)*Pi^4*(s - 2*t))/
         (s*(s + t)^2) + ((16*I)*Pi^2)/(s^2 + s*t) -
        ((16*I)*Pi^2*HPL[{0}, s])/(s^2 + s*t) +
        (4*Pi^3*(9*s^2 + 9*s*t - 4*t^2)*HPL[{0}, s])/(3*s*t*(s + t)^2) -
        (64*Pi*HPL[{0}, s]^3)/(3*t*(s + t)) + (32*Pi*HPL[{0}, -(t/s)])/
         (s + t)^2 - ((8*I)*Pi^2*t*HPL[{0}, -(t/s)])/(s*(s + t)^2) +
        (2*Pi^3*(15*s^2 + 22*s*t + 3*t^2)*HPL[{0}, -(t/s)])/
         (3*s*t*(s + t)^2) - (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s + t)^2 +
        ((4*I)*Pi^2*(3*s + 7*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)^2) -
        (8*Pi*(5*s^2 + 6*s*t + 5*t^2)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
         (s*t*(s + t)^2) - (((64*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/
         (s*(s + t)) - (8*Pi*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
        ((16*I)*t*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) -
        ((16*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) -
        (16*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/
         (s*t*(s + t)^2) - ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/
         (s + t)^2 - (((16*I)/3)*t*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) +
        (4*Pi*(2*s^2 + 3*s*t - t^2)*HPL[{0}, -(t/s)]^3)/(3*s*t*(s + t)^2) -
        (((16*I)/3)*(s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) -
        (((2*I)/3)*(s - t)*HPL[{0}, -(t/s)]^4)/(s*(s + t)^2) +
        ((8*I)*Pi^2*(s + 2*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        (2*Pi^3*(23*s^2 + 6*s*t - 9*t^2)*HPL[{1}, -(t/s)])/
         (3*s*t*(s + t)^2) + (32*Pi*HPL[{1}, -(t/s)])/(s*t + t^2) +
        ((28*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
        (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t + t^2) +
        (8*Pi*(3*s - 5*t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        (((64*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*t) +
        ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        ((2*I)*Pi^2*(7*s^2 + 2*s*t - 13*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
        (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        ((8*I)*(5*s - 3*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + (8*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        (((4*I)/3)*(6*s^2 + 9*s*t - t^2)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
         (s*t*(s + t)^2) + ((16*I)*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((26*I)*Pi^2*HPL[{1}, -(t/s)]^2)/(s*t) + (24*Pi*HPL[{1}, -(t/s)]^2)/
         (s*t + t^2) - ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) +
        (64*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        ((24*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
        (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) +
        ((24*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        ((64*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s*t + t^2) - ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
        (((40*I)/3)*HPL[{1}, -(t/s)]^3)/(s*t) - (64*Pi*HPL[{1}, -(t/s)]^3)/
         (3*s*(s + t)) + (((16*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*t) -
        (((64*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) -
        (((20*I)/3)*HPL[{1}, -(t/s)]^4)/(s*t) - ((8*I)*Pi^2*HPL[{2}, -(t/s)])/
         (s + t)^2 + (16*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(t*(s + t)^2) +
        (32*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)^2) + (24*Pi*(s - t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) - ((16*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*(s + t)^2) - ((32*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
        ((8*I)*(s^2 + s*t - t^2)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
         (s*t*(s + t)^2) + (8*Pi*(s^2 - 9*s*t - 6*t^2)*HPL[{1}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)^2) + ((8*I)*(6*s^2 + 9*s*t - t^2)*
          HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)^2) - ((4*I)*(2*s^2 + s*t + 4*t^2)*HPL[{2}, -(t/s)]^2)/
         (s*t*(s + t)^2) + ((16*I)*(2*s + t)*HPL[{3}, -(t/s)])/
         (s*(s + t)^2) - (8*Pi*(2*s^2 + 3*s*t - 3*t^2)*HPL[{3}, -(t/s)])/
         (s*t*(s + t)^2) + ((32*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*
          HPL[{3}, -(t/s)])/(s*t*(s + t)^2) - ((48*I)*t*HPL[{0}, -(t/s)]*
          HPL[{3}, -(t/s)])/(s*(s + t)^2) - ((8*I)*(6*s^2 + 9*s*t - t^2)*
          HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t*(s + t)^2) +
        ((16*I)*(s^2 + s*t + 5*t^2)*HPL[{4}, -(t/s)])/(s*t*(s + t)^2) +
        ((16*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
        (8*Pi*(4*s^2 - 3*s*t + 3*t^2)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)^2) -
        ((32*I)*(s - t)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
        ((8*I)*(3*s^2 - 3*s*t + 4*t^2)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s*t*(s + t)^2) + ((56*I)*(s - t)*HPL[{1}, -(t/s)]*
          HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
        ((8*I)*(2*s^2 + s*t + 4*t^2)*HPL[{2, 2}, -(t/s)])/(s*t*(s + t)^2) -
        ((32*I)*(s - t)*HPL[{2, 1, 1}, -(t/s)])/(s*t*(s + t)) +
        ((16*I)*t*Zeta[3])/(s*(s + t)^2) - (4*Pi*(41*s^2 + 59*s*t - 18*t^2)*
          Zeta[3])/(3*s*t*(s + t)^2) - ((32*I)*t*HPL[{0}, s]*Zeta[3])/
         (s*(s + t)^2) - (((4*I)/3)*(41*s + 65*t)*HPL[{0}, -(t/s)]*Zeta[3])/
         (s*(s + t)^2) - (((4*I)/3)*(89*s^2 + 112*s*t + 47*t^2)*
          HPL[{1}, -(t/s)]*Zeta[3])/(s*t*(s + t)^2))) +
    (k[{1, 3}, {1, 3}]*(b0*((4*Pi)/(t*(s + t)) - (4*Pi*HPL[{0}, s])/
           (t*(s + t)) - (4*Pi*HPL[{0}, -(t/s)])/(s*t) +
          ((4*I)*HPL[{0}, -(t/s)])/(s*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
          ((4*I)*HPL[{1}, -(t/s)])/(s*t) - (4*Pi*HPL[{1}, -(t/s)])/
           (s*(s + t)) - ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2)) +
        nc*(((8*I)*Pi^2)/(s^2 + s*t) - (2*Pi^3*(9*s^2 + 9*s*t - 4*t^2))/
           (3*s*t*(s + t)^2) + (32*Pi*HPL[{0}, s]^2)/(t*(s + t)) +
          (16*Pi*HPL[{0}, -(t/s)])/(s + t)^2 - ((2*I)*Pi^2*(3*s + 7*t)*
            HPL[{0}, -(t/s)])/(s*(s + t)^2) + (8*Pi*(5*s^2 + 6*s*t + 5*t^2)*
            HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)^2) +
          ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s^2 + s*t) +
          ((8*I)*t*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) +
          (8*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) +
          ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
          (((8*I)/3)*(s - t)*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) -
          ((14*I)*Pi^2*HPL[{1}, -(t/s)])/(s*t) + (16*Pi*HPL[{1}, -(t/s)])/
           (s*t + t^2) - (8*Pi*(3*s - 5*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) -
          (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
          ((8*I)*(5*s - 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           (s*t) + ((8*I)*HPL[{1}, -(t/s)]^2)/(s*t) -
          (32*Pi*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
          ((24*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) -
          ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) -
          (((8*I)/3)*HPL[{1}, -(t/s)]^3)/(s*t) - (16*Pi*(s^2 + 2*s*t + 2*t^2)*
            HPL[{2}, -(t/s)])/(s*t*(s + t)^2) + ((16*I)*(2*s^2 + 2*s*t + t^2)*
            HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
          ((16*I)*(2*s^2 + 2*s*t + t^2)*HPL[{3}, -(t/s)])/(s*t*(s + t)^2) +
          ((16*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
          ((16*I)*t*Zeta[3])/(s*(s + t)^2))) + k[{2, 4}, {2, 4}]*
       (b0*((4*Pi)/(t*(s + t)) - (4*Pi*HPL[{0}, s])/(t*(s + t)) -
          (4*Pi*HPL[{0}, -(t/s)])/(s*t) + ((4*I)*HPL[{0}, -(t/s)])/
           (s*(s + t)) - ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
          ((4*I)*HPL[{1}, -(t/s)])/(s*t) - (4*Pi*HPL[{1}, -(t/s)])/
           (s*(s + t)) - ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2)) +
        nc*(((8*I)*Pi^2)/(s^2 + s*t) - (2*Pi^3*(9*s^2 + 9*s*t - 4*t^2))/
           (3*s*t*(s + t)^2) + (32*Pi*HPL[{0}, s]^2)/(t*(s + t)) +
          (16*Pi*HPL[{0}, -(t/s)])/(s + t)^2 - ((2*I)*Pi^2*(3*s + 7*t)*
            HPL[{0}, -(t/s)])/(s*(s + t)^2) + (8*Pi*(5*s^2 + 6*s*t + 5*t^2)*
            HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)^2) +
          ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s^2 + s*t) +
          ((8*I)*t*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) +
          (8*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) +
          ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
          (((8*I)/3)*(s - t)*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) -
          ((14*I)*Pi^2*HPL[{1}, -(t/s)])/(s*t) + (16*Pi*HPL[{1}, -(t/s)])/
           (s*t + t^2) - (8*Pi*(3*s - 5*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) -
          (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
          ((8*I)*(5*s - 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           (s*t) + ((8*I)*HPL[{1}, -(t/s)]^2)/(s*t) -
          (32*Pi*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
          ((24*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) -
          ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) -
          (((8*I)/3)*HPL[{1}, -(t/s)]^3)/(s*t) - (16*Pi*(s^2 + 2*s*t + 2*t^2)*
            HPL[{2}, -(t/s)])/(s*t*(s + t)^2) + ((16*I)*(2*s^2 + 2*s*t + t^2)*
            HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
          ((16*I)*(2*s^2 + 2*s*t + t^2)*HPL[{3}, -(t/s)])/(s*t*(s + t)^2) +
          ((16*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
          ((16*I)*t*Zeta[3])/(s*(s + t)^2))) + k[{2, 3}, {2, 3}]*
       (b0*((4*Pi)/(t*(s + t)) - (4*Pi*HPL[{0}, s])/(t*(s + t)) -
          (4*Pi*HPL[{0}, -(t/s)])/(s*t) + ((4*I)*HPL[{0}, -(t/s)])/
           (s*(s + t)) - ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
          ((4*I)*HPL[{1}, -(t/s)])/(s*t) - (4*Pi*HPL[{1}, -(t/s)])/
           (s*(s + t)) - ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
          (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/t^2 -
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (4*Pi*HPL[{1}, -(t/s)]^2)/t^2 - ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]^2)/t^2 - ((2*I)*HPL[{1}, -(t/s)]^3)/t^2) +
        nc*(((-8*I)*Pi^2)/(s*t) - (2*Pi^3*(9*s - 4*t))/(3*s*t*(s + t)) +
          (32*Pi*HPL[{0}, s]^2)/(t*(s + t)) - ((14*I)*Pi^2*HPL[{0}, -(t/s)])/
           (s*(s + t)) - (16*Pi*HPL[{0}, -(t/s)])/(s*t + t^2) +
          (40*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*(s + t)) +
          (8*Pi*HPL[{0}, -(t/s)]^2)/(s*t) - ((8*I)*HPL[{0}, -(t/s)]^2)/
           (s*(s + t)) - (((8*I)/3)*HPL[{0}, -(t/s)]^3)/(s*(s + t)) -
          (16*Pi*HPL[{1}, -(t/s)])/t^2 - ((2*I)*Pi^2*(4*s + 7*t)*
            HPL[{1}, -(t/s)])/(s*t^2) + (8*Pi*(4*s^2 + s*t + 5*t^2)*
            HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
          ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) -
          ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
          (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          ((8*I)*(5*s - 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           (s*t) - ((8*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s*t^2) -
          (8*Pi*(3*s^2 + 3*s*t + 4*t^2)*HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) +
          ((8*I)*(2*s - 3*t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t^2) -
          ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) -
          (((8*I)/3)*(5*s + t)*HPL[{1}, -(t/s)]^3)/(s*t^2) -
          (16*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) +
          ((16*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s*t*(s + t)) - ((16*I)*(2*s + t)*HPL[{3}, -(t/s)])/
           (s*t*(s + t)) - ((16*I)*(s^2 + t^2)*HPL[{2, 1}, -(t/s)])/
           (s*t^2*(s + t)) + ((16*I)*Zeta[3])/(s*(s + t)))) +
      k[{1, 4}, {1, 4}]*(b0*((4*Pi)/(t*(s + t)) - (4*Pi*HPL[{0}, s])/
           (t*(s + t)) - (4*Pi*HPL[{0}, -(t/s)])/(s*t) +
          ((4*I)*HPL[{0}, -(t/s)])/(s*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
          ((4*I)*HPL[{1}, -(t/s)])/(s*t) - (4*Pi*HPL[{1}, -(t/s)])/
           (s*(s + t)) - ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
          (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/t^2 -
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) -
          (4*Pi*HPL[{1}, -(t/s)]^2)/t^2 - ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]^2)/t^2 - ((2*I)*HPL[{1}, -(t/s)]^3)/t^2) +
        nc*(((-8*I)*Pi^2)/(s*t) - (2*Pi^3*(9*s - 4*t))/(3*s*t*(s + t)) +
          (32*Pi*HPL[{0}, s]^2)/(t*(s + t)) - ((14*I)*Pi^2*HPL[{0}, -(t/s)])/
           (s*(s + t)) - (16*Pi*HPL[{0}, -(t/s)])/(s*t + t^2) +
          (40*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*(s + t)) +
          (8*Pi*HPL[{0}, -(t/s)]^2)/(s*t) - ((8*I)*HPL[{0}, -(t/s)]^2)/
           (s*(s + t)) - (((8*I)/3)*HPL[{0}, -(t/s)]^3)/(s*(s + t)) -
          (16*Pi*HPL[{1}, -(t/s)])/t^2 - ((2*I)*Pi^2*(4*s + 7*t)*
            HPL[{1}, -(t/s)])/(s*t^2) + (8*Pi*(4*s^2 + s*t + 5*t^2)*
            HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
          ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) -
          ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
          (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          ((8*I)*(5*s - 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           (s*t) - ((8*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s*t^2) -
          (8*Pi*(3*s^2 + 3*s*t + 4*t^2)*HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) +
          ((8*I)*(2*s - 3*t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t^2) -
          ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) -
          (((8*I)/3)*(5*s + t)*HPL[{1}, -(t/s)]^3)/(s*t^2) -
          (16*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) +
          ((16*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s*t*(s + t)) - ((16*I)*(2*s + t)*HPL[{3}, -(t/s)])/
           (s*t*(s + t)) - ((16*I)*(s^2 + t^2)*HPL[{2, 1}, -(t/s)])/
           (s*t^2*(s + t)) + ((16*I)*Zeta[3])/(s*(s + t)))) +
      k[{1, 2}, {1, 2}]*(b0*((-2*Pi^3)/s^2 + (4*Pi)/(t*(s + t)) -
          (4*Pi*HPL[{0}, s])/(t*(s + t)) - (4*Pi*HPL[{0}, -(t/s)])/(s*t) +
          ((4*I)*HPL[{0}, -(t/s)])/(s*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) -
          (2*Pi*HPL[{0}, -(t/s)]^2)/s^2 - ((2*I)*Pi^2*HPL[{1}, -(t/s)])/s^2 +
          ((4*I)*HPL[{1}, -(t/s)])/(s*t) - (4*Pi*HPL[{1}, -(t/s)])/
           (s*(s + t)) - ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
          (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/s^2 -
          (2*Pi*HPL[{1}, -(t/s)]^2)/s^2 - ((4*I)*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]^2)/s^2 - ((2*I)*HPL[{1}, -(t/s)]^3)/s^2) +
        nc*(((-8*I)*Pi^2)/s^2 - (2*Pi^3*(9*s - 4*t))/(3*s*t*(s + t)) +
          ((16*I)*Pi^2*HPL[{0}, s])/s^2 + (32*Pi*HPL[{0}, s]^2)/(t*(s + t)) -
          (16*Pi*HPL[{0}, -(t/s)])/(s*(s + t)) - ((2*I)*Pi^2*(3*s - 4*t)*
            HPL[{0}, -(t/s)])/(s^2*(s + t)) + (40*Pi*HPL[{0}, s]*
            HPL[{0}, -(t/s)])/(s*t) + ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
           (s*(s + t)) + (8*Pi*HPL[{0}, -(t/s)]^2)/(s*t) -
          ((8*I)*t*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
          ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/s^2 +
          (((8*I)/3)*(s + 2*t)*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) -
          (16*Pi*HPL[{1}, -(t/s)])/(s*t) - ((2*I)*Pi^2*(7*s + 8*t)*
            HPL[{1}, -(t/s)])/(s^2*t) - (8*Pi*(3*s - 5*t)*HPL[{0}, s]*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) + ((32*I)*HPL[{0}, s]^2*
            HPL[{1}, -(t/s)])/(s*t) - ((16*I)*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/s^2 - (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t) + ((8*I)*(5*s^2 + s*t + 4*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
          ((8*I)*(s + t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2*t) -
          ((8*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s^2*t) -
          (32*Pi*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
          ((8*I)*(3*s - 2*t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2*t) -
          ((8*I)*(4*s^2 + 3*s*t + 3*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
           (s^2*t*(s + t)) - (((8*I)/3)*(s + 5*t)*HPL[{1}, -(t/s)]^3)/
           (s^2*t) - (16*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
          ((16*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s^2*t*(s + t)) - ((16*I)*(2*s^2 + 2*s*t + t^2)*HPL[{3}, -(t/s)])/
           (s^2*t*(s + t)) + ((16*I)*(s^2 + t^2)*HPL[{2, 1}, -(t/s)])/
           (s^2*t*(s + t)) - ((16*I)*t*Zeta[3])/(s^2*(s + t)))) +
      k[{3, 4}, {3, 4}]*(b0*((-2*Pi^3)/s^2 + (4*Pi)/(t*(s + t)) -
          (4*Pi*HPL[{0}, s])/(t*(s + t)) - (4*Pi*HPL[{0}, -(t/s)])/(s*t) +
          ((4*I)*HPL[{0}, -(t/s)])/(s*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) -
          (2*Pi*HPL[{0}, -(t/s)]^2)/s^2 - ((2*I)*Pi^2*HPL[{1}, -(t/s)])/s^2 +
          ((4*I)*HPL[{1}, -(t/s)])/(s*t) - (4*Pi*HPL[{1}, -(t/s)])/
           (s*(s + t)) - ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
          (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/s^2 -
          (2*Pi*HPL[{1}, -(t/s)]^2)/s^2 - ((4*I)*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]^2)/s^2 - ((2*I)*HPL[{1}, -(t/s)]^3)/s^2) +
        nc*(((-8*I)*Pi^2)/s^2 - (2*Pi^3*(9*s - 4*t))/(3*s*t*(s + t)) +
          ((16*I)*Pi^2*HPL[{0}, s])/s^2 + (32*Pi*HPL[{0}, s]^2)/(t*(s + t)) -
          (16*Pi*HPL[{0}, -(t/s)])/(s*(s + t)) - ((2*I)*Pi^2*(3*s - 4*t)*
            HPL[{0}, -(t/s)])/(s^2*(s + t)) + (40*Pi*HPL[{0}, s]*
            HPL[{0}, -(t/s)])/(s*t) + ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
           (s^2 + s*t) + (8*Pi*HPL[{0}, -(t/s)]^2)/(s*t) -
          ((8*I)*t*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
          ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/s^2 +
          (((8*I)/3)*(s + 2*t)*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) -
          (16*Pi*HPL[{1}, -(t/s)])/(s*t) - ((2*I)*Pi^2*(7*s + 8*t)*
            HPL[{1}, -(t/s)])/(s^2*t) - (8*Pi*(3*s - 5*t)*HPL[{0}, s]*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) + ((32*I)*HPL[{0}, s]^2*
            HPL[{1}, -(t/s)])/(s*t) - ((16*I)*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/s^2 - (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t) + ((8*I)*(5*s^2 + s*t + 4*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
          ((8*I)*(s + t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2*t) -
          ((8*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s^2*t) -
          (32*Pi*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
          ((8*I)*(3*s - 2*t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2*t) -
          ((8*I)*(4*s^2 + 3*s*t + 3*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
           (s^2*t*(s + t)) - (((8*I)/3)*(s + 5*t)*HPL[{1}, -(t/s)]^3)/
           (s^2*t) - (16*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
          ((16*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s^2*t*(s + t)) - ((16*I)*(2*s^2 + 2*s*t + t^2)*HPL[{3}, -(t/s)])/
           (s^2*t*(s + t)) + ((16*I)*(s^2 + t^2)*HPL[{2, 1}, -(t/s)])/
           (s^2*t*(s + t)) - ((16*I)*t*Zeta[3])/(s^2*(s + t)))))/ep

M2V[1, 4][2, 3] =
   (nc*((16*Pi)/(t*(s + t)) + ((16*I)*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((16*I)*HPL[{1}, -(t/s)])/(s*t))*k[{1, 2}, {1, 2}] +
      nc*((16*Pi)/(t*(s + t)) + ((16*I)*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((16*I)*HPL[{1}, -(t/s)])/(s*t))*k[{1, 3}, {1, 3}] +
      nc*((16*Pi)/(t*(s + t)) + ((16*I)*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((16*I)*HPL[{1}, -(t/s)])/(s*t))*k[{1, 4}, {1, 4}] +
      nc*((16*Pi)/(t*(s + t)) + ((16*I)*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((16*I)*HPL[{1}, -(t/s)])/(s*t))*k[{2, 3}, {2, 3}] +
      nc*((16*Pi)/(t*(s + t)) + ((16*I)*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((16*I)*HPL[{1}, -(t/s)])/(s*t))*k[{2, 4}, {2, 4}] +
      nc*((16*Pi)/(t*(s + t)) + ((16*I)*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((16*I)*HPL[{1}, -(t/s)])/(s*t))*k[{3, 4}, {3, 4}])/ep^3 +
    ((b0*((2*Pi)/(t*(s + t)) + ((2*I)*HPL[{0}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)])/(s*t)) + nc*(((-8*I)*Pi^2)/s^2 -
          (32*Pi*HPL[{0}, s])/(t*(s + t)) - (4*Pi*(8*s + 5*t)*
            HPL[{0}, -(t/s)])/(s*t*(s + t)) - ((32*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)])/(s*(s + t)) - ((4*I)*(5*s + 2*t)*
            HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) - (20*Pi*HPL[{1}, -(t/s)])/
           (s*(s + t)) - ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
          ((4*I)*(8*s^2 + 7*s*t + 4*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s^2*t*(s + t)) - ((8*I)*HPL[{1}, -(t/s)]^2)/s^2))*
       k[{1, 2}, {1, 2}] +
      (b0*((2*Pi)/(t*(s + t)) + ((2*I)*HPL[{0}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)])/(s*t)) +
        nc*((-32*Pi*HPL[{0}, s])/(t*(s + t)) - (4*Pi*(8*s^2 + 9*s*t + 5*t^2)*
            HPL[{0}, -(t/s)])/(s*t*(s + t)^2) -
          ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) -
          ((4*I)*(5*s + 3*t)*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) -
          (20*Pi*HPL[{1}, -(t/s)])/(s*(s + t)) -
          ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
          ((4*I)*(8*s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t))))*k[{1, 3}, {1, 3}] +
      (b0*((2*Pi)/(t*(s + t)) + ((2*I)*HPL[{0}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)])/(s*t)) +
        nc*((-32*Pi*HPL[{0}, s])/(t*(s + t)) -
          (4*Pi*(8*s + 5*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) -
          ((12*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
          (4*Pi*(4*s^2 + 4*s*t + 5*t^2)*HPL[{1}, -(t/s)])/(s*t^2*(s + t)) -
          ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
          ((4*I)*(8*s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) - ((8*I)*HPL[{1}, -(t/s)]^2)/t^2))*
       k[{1, 4}, {1, 4}] +
      (b0*((2*Pi)/(t*(s + t)) + ((2*I)*HPL[{0}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)])/(s*t)) +
        nc*((-32*Pi*HPL[{0}, s])/(t*(s + t)) -
          (4*Pi*(8*s + 5*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) -
          ((12*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
          (4*Pi*(4*s^2 + 4*s*t + 5*t^2)*HPL[{1}, -(t/s)])/(s*t^2*(s + t)) -
          ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
          ((4*I)*(8*s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) - ((8*I)*HPL[{1}, -(t/s)]^2)/t^2))*
       k[{2, 3}, {2, 3}] +
      (b0*((2*Pi)/(t*(s + t)) + ((2*I)*HPL[{0}, -(t/s)])/(s^2 + s*t) +
          ((2*I)*HPL[{1}, -(t/s)])/(s*t)) +
        nc*((-32*Pi*HPL[{0}, s])/(t*(s + t)) - (4*Pi*(8*s^2 + 9*s*t + 5*t^2)*
            HPL[{0}, -(t/s)])/(s*t*(s + t)^2) -
          ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) -
          ((4*I)*(5*s + 3*t)*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) -
          (20*Pi*HPL[{1}, -(t/s)])/(s*(s + t)) -
          ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
          ((4*I)*(8*s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t))))*k[{2, 4}, {2, 4}] +
      (b0*((2*Pi)/(t*(s + t)) + ((2*I)*HPL[{0}, -(t/s)])/(s^2 + s*t) +
          ((2*I)*HPL[{1}, -(t/s)])/(s*t)) + nc*(((-8*I)*Pi^2)/s^2 -
          (32*Pi*HPL[{0}, s])/(t*(s + t)) - (4*Pi*(8*s + 5*t)*
            HPL[{0}, -(t/s)])/(s*t*(s + t)) - ((32*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)])/(s*(s + t)) - ((4*I)*(5*s + 2*t)*
            HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) - (20*Pi*HPL[{1}, -(t/s)])/
           (s*(s + t)) - ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
          ((4*I)*(8*s^2 + 7*s*t + 4*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s^2*t*(s + t)) - ((8*I)*HPL[{1}, -(t/s)]^2)/s^2))*
       k[{3, 4}, {3, 4}])/ep^2 + k[{2, 3}, {2, 3}]*
     (b0*((8*Pi)/(t*(s + t)) + (Pi^3*(s - 6*t))/(3*s*t*(s + t)) -
        (8*Pi*HPL[{0}, s])/(t*(s + t)) + (4*Pi*HPL[{0}, s]^2)/(t*(s + t)) -
        (8*Pi*HPL[{0}, -(t/s)])/(s*t) + ((8*I)*HPL[{0}, -(t/s)])/
         (s*(s + t)) + (I*Pi^2*HPL[{0}, -(t/s)])/(s*(s + t)) +
        (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*(s + t)) +
        (2*Pi*(2*s - t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) +
        (((8*I)/3)*HPL[{0}, -(t/s)]^3)/(s*(s + t)) +
        (I*Pi^2*(4*s - t)*HPL[{1}, -(t/s)])/(s*t^2) +
        ((8*I)*HPL[{1}, -(t/s)])/(s*t) - (8*Pi*HPL[{1}, -(t/s)])/
         (s*(s + t)) - ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
        (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        (4*Pi*(2*s^2 + 2*s*t - t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t^2*(s + t)) + ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(t*(s + t)) + ((2*I)*(2*s + 3*t)*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
        (2*Pi*(s - t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
        ((4*I)*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s*t^2*(s + t)) + (((2*I)/3)*(2*s + t)*HPL[{1}, -(t/s)]^3)/(s*t^2) -
        (8*Pi*HPL[{2}, -(t/s)])/t^2 - ((8*I)*HPL[{2, 1}, -(t/s)])/t^2) +
      nc*(((-16*I)*Pi^2)/(s*t) + (((4*I)/15)*Pi^4)/(s*(s + t)) +
        (8*Pi^3)/(3*t*(s + t)) + ((16*I)*Pi^2*HPL[{0}, s])/(s*t) +
        (4*Pi^3*(9*s - 4*t)*HPL[{0}, s])/(3*s*t*(s + t)) -
        (64*Pi*HPL[{0}, s]^3)/(3*t*(s + t)) - (32*Pi*HPL[{0}, -(t/s)])/
         (t*(s + t)) + (2*Pi^3*(6*s - t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
        ((8*I)*Pi^2*(s + 2*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
        ((28*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
        (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t + t^2) -
        (8*Pi*(8*s + 5*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
        (((64*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((16*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        ((26*I)*Pi^2*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        (24*Pi*HPL[{0}, -(t/s)]^2)/(t*(s + t)) -
        (64*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) +
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        ((24*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) -
        (64*Pi*HPL[{0}, -(t/s)]^3)/(3*s*t) + (((40*I)/3)*HPL[{0}, -(t/s)]^3)/
         (s*(s + t)) + (((16*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/
         (s*(s + t)) + (((20*I)/3)*HPL[{0}, -(t/s)]^4)/(s*(s + t)) -
        (32*Pi*HPL[{1}, -(t/s)])/t^2 - ((8*I)*Pi^2*(s + t)*HPL[{1}, -(t/s)])/
         (s*t^2) + (2*Pi^3*(4*s^2 - 10*s*t + 3*t^2)*HPL[{1}, -(t/s)])/
         (3*s*t^2*(s + t)) + (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/t^2 +
        ((4*I)*Pi^2*(4*s + 7*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t^2) -
        (8*Pi*(4*s^2 + 4*s*t + 5*t^2)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/
         (s*t^2*(s + t)) - (((64*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/
         (s*t) - ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
        (16*Pi*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t^2*(s + t)) +
        ((2*I)*Pi^2*(4*s^2 + 24*s*t + 13*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
        ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        (16*Pi*(2*s^2 + 4*s*t + 5*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t^2*(s + t)) -
        ((8*I)*(8*s + 3*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + ((8*I)*(s + 2*t)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        (4*Pi*(2*s + 13*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t^2) -
        ((16*I)*(2*s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + (((4*I)/3)*(18*s + 17*t)*HPL[{0}, -(t/s)]^3*
          HPL[{1}, -(t/s)])/(s*t*(s + t)) - (8*Pi*HPL[{1}, -(t/s)]^2)/t^2 -
        ((16*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s*t^2) +
        ((16*I)*(s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t^2) +
        (16*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/
         (s*t^2*(s + t)) - ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/t^2 +
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/t^2 +
        (4*Pi*(4*s^2 - 3*s*t - t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s*t^2*(s + t)) - ((16*I)*s*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) - ((4*I)*(s^2 - 7*s*t - 2*t^2)*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) -
        (((16*I)/3)*(s + t)*HPL[{1}, -(t/s)]^3)/(s*t^2) -
        (4*Pi*(2*s^2 + 5*s*t + t^2)*HPL[{1}, -(t/s)]^3)/(3*s*t^2*(s + t)) +
        (((16*I)/3)*(2*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*t^2) +
        (((4*I)/3)*(6*s^2 + 11*s*t + 3*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^3)/(s*t^2*(s + t)) -
        (((2*I)/3)*(2*s + t)*HPL[{1}, -(t/s)]^4)/(s*t^2) +
        ((8*I)*Pi^2*HPL[{2}, -(t/s)])/t^2 -
        (16*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(t^2*(s + t)) +
        (32*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*HPL[{2}, -(t/s)])/
         (s*t^2*(s + t)) + ((16*I)*(2*s + t)*HPL[{0}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)) + (24*Pi*(2*s^2 + 4*s*t + 3*t^2)*
          HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
        ((32*I)*(2*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) - ((40*I)*(2*s + t)*HPL[{0}, -(t/s)]^2*
          HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        (8*Pi*(4*s + 3*t)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(t^2*(s + t)) -
        ((8*I)*(3*s + 4*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)) - ((4*I)*(5*s^2 + 7*s*t + 4*t^2)*
          HPL[{2}, -(t/s)]^2)/(s*t^2*(s + t)) -
        ((16*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
        (8*Pi*(10*s^2 + 9*s*t + 3*t^2)*HPL[{3}, -(t/s)])/(s*t^2*(s + t)) +
        ((32*I)*(2*s + t)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
        ((24*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
        ((8*I)*(3*s + 4*t)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
        ((32*I)*(2*s + t)*HPL[{4}, -(t/s)])/(s*t*(s + t)) +
        ((16*I)*(-s + t)*HPL[{2, 1}, -(t/s)])/(s*t^2) +
        (8*Pi*(4*s^2 + 9*s*t + 3*t^2)*HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) +
        ((32*I)*(s^2 + t^2)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/
         (s*t^2*(s + t)) + ((8*I)*(6*s^2 + 3*s*t + 7*t^2)*HPL[{0}, -(t/s)]*
          HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) -
        ((16*I)*(2*s^2 + 3*s*t + 2*t^2)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s*t^2*(s + t)) + ((8*I)*(5*s^2 + 7*s*t + 4*t^2)*
          HPL[{2, 2}, -(t/s)])/(s*t^2*(s + t)) +
        ((16*I)*(5*s^2 + 9*s*t + 5*t^2)*HPL[{2, 1, 1}, -(t/s)])/
         (s*t^2*(s + t)) - ((16*I)*Zeta[3])/(s*(s + t)) -
        (4*Pi*(95*s + 18*t)*Zeta[3])/(3*s*t*(s + t)) -
        ((32*I)*HPL[{0}, s]*Zeta[3])/(s*(s + t)) -
        (((332*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) -
        (((4*I)/3)*(71*s + 65*t)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t*(s + t)))) +
    k[{1, 4}, {1, 4}]*(b0*((8*Pi)/(t*(s + t)) + (Pi^3*(s - 6*t))/
         (3*s*t*(s + t)) - (8*Pi*HPL[{0}, s])/(t*(s + t)) +
        (4*Pi*HPL[{0}, s]^2)/(t*(s + t)) - (8*Pi*HPL[{0}, -(t/s)])/(s*t) +
        (I*Pi^2*HPL[{0}, -(t/s)])/(s*(s + t)) + ((8*I)*HPL[{0}, -(t/s)])/
         (s^2 + s*t) + (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*(s + t)) +
        (2*Pi*(2*s - t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) +
        (((8*I)/3)*HPL[{0}, -(t/s)]^3)/(s*(s + t)) +
        (I*Pi^2*(4*s - t)*HPL[{1}, -(t/s)])/(s*t^2) +
        ((8*I)*HPL[{1}, -(t/s)])/(s*t) - (8*Pi*HPL[{1}, -(t/s)])/
         (s*(s + t)) - ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
        (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        (4*Pi*(2*s^2 + 2*s*t - t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t^2*(s + t)) + ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(t*(s + t)) + ((2*I)*(2*s + 3*t)*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
        (2*Pi*(s - t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
        ((4*I)*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s*t^2*(s + t)) + (((2*I)/3)*(2*s + t)*HPL[{1}, -(t/s)]^3)/(s*t^2) -
        (8*Pi*HPL[{2}, -(t/s)])/t^2 - ((8*I)*HPL[{2, 1}, -(t/s)])/t^2) +
      nc*(((-16*I)*Pi^2)/(s*t) + (((4*I)/15)*Pi^4)/(s*(s + t)) +
        (8*Pi^3)/(3*t*(s + t)) + ((16*I)*Pi^2*HPL[{0}, s])/(s*t) +
        (4*Pi^3*(9*s - 4*t)*HPL[{0}, s])/(3*s*t*(s + t)) -
        (64*Pi*HPL[{0}, s]^3)/(3*t*(s + t)) - (32*Pi*HPL[{0}, -(t/s)])/
         (t*(s + t)) + (2*Pi^3*(6*s - t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
        ((8*I)*Pi^2*(s + 2*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
        ((28*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
        (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t + t^2) -
        (8*Pi*(8*s + 5*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
        (((64*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((16*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        ((26*I)*Pi^2*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        (24*Pi*HPL[{0}, -(t/s)]^2)/(t*(s + t)) -
        (64*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) +
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        ((24*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) -
        (64*Pi*HPL[{0}, -(t/s)]^3)/(3*s*t) + (((40*I)/3)*HPL[{0}, -(t/s)]^3)/
         (s*(s + t)) + (((16*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/
         (s*(s + t)) + (((20*I)/3)*HPL[{0}, -(t/s)]^4)/(s*(s + t)) -
        (32*Pi*HPL[{1}, -(t/s)])/t^2 - ((8*I)*Pi^2*(s + t)*HPL[{1}, -(t/s)])/
         (s*t^2) + (2*Pi^3*(4*s^2 - 10*s*t + 3*t^2)*HPL[{1}, -(t/s)])/
         (3*s*t^2*(s + t)) + (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/t^2 +
        ((4*I)*Pi^2*(4*s + 7*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t^2) -
        (8*Pi*(4*s^2 + 4*s*t + 5*t^2)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/
         (s*t^2*(s + t)) - (((64*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/
         (s*t) - ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
        (16*Pi*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t^2*(s + t)) +
        ((2*I)*Pi^2*(4*s^2 + 24*s*t + 13*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
        ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        (16*Pi*(2*s^2 + 4*s*t + 5*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t^2*(s + t)) -
        ((8*I)*(8*s + 3*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + ((8*I)*(s + 2*t)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        (4*Pi*(2*s + 13*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t^2) -
        ((16*I)*(2*s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + (((4*I)/3)*(18*s + 17*t)*HPL[{0}, -(t/s)]^3*
          HPL[{1}, -(t/s)])/(s*t*(s + t)) - (8*Pi*HPL[{1}, -(t/s)]^2)/t^2 -
        ((16*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s*t^2) +
        ((16*I)*(s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t^2) +
        (16*Pi*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/
         (s*t^2*(s + t)) - ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/t^2 +
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/t^2 +
        (4*Pi*(4*s^2 - 3*s*t - t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s*t^2*(s + t)) - ((16*I)*s*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) - ((4*I)*(s^2 - 7*s*t - 2*t^2)*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) -
        (((16*I)/3)*(s + t)*HPL[{1}, -(t/s)]^3)/(s*t^2) -
        (4*Pi*(2*s^2 + 5*s*t + t^2)*HPL[{1}, -(t/s)]^3)/(3*s*t^2*(s + t)) +
        (((16*I)/3)*(2*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*t^2) +
        (((4*I)/3)*(6*s^2 + 11*s*t + 3*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^3)/(s*t^2*(s + t)) -
        (((2*I)/3)*(2*s + t)*HPL[{1}, -(t/s)]^4)/(s*t^2) +
        ((8*I)*Pi^2*HPL[{2}, -(t/s)])/t^2 -
        (16*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(t^2*(s + t)) +
        (32*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*HPL[{2}, -(t/s)])/
         (s*t^2*(s + t)) + ((16*I)*(2*s + t)*HPL[{0}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)) + (24*Pi*(2*s^2 + 4*s*t + 3*t^2)*
          HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
        ((32*I)*(2*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) - ((40*I)*(2*s + t)*HPL[{0}, -(t/s)]^2*
          HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        (8*Pi*(4*s + 3*t)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(t^2*(s + t)) -
        ((8*I)*(3*s + 4*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)) - ((4*I)*(5*s^2 + 7*s*t + 4*t^2)*
          HPL[{2}, -(t/s)]^2)/(s*t^2*(s + t)) -
        ((16*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
        (8*Pi*(10*s^2 + 9*s*t + 3*t^2)*HPL[{3}, -(t/s)])/(s*t^2*(s + t)) +
        ((32*I)*(2*s + t)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
        ((24*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
        ((8*I)*(3*s + 4*t)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
        ((32*I)*(2*s + t)*HPL[{4}, -(t/s)])/(s*t*(s + t)) +
        ((16*I)*(-s + t)*HPL[{2, 1}, -(t/s)])/(s*t^2) +
        (8*Pi*(4*s^2 + 9*s*t + 3*t^2)*HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) +
        ((32*I)*(s^2 + t^2)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/
         (s*t^2*(s + t)) + ((8*I)*(6*s^2 + 3*s*t + 7*t^2)*HPL[{0}, -(t/s)]*
          HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) -
        ((16*I)*(2*s^2 + 3*s*t + 2*t^2)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s*t^2*(s + t)) + ((8*I)*(5*s^2 + 7*s*t + 4*t^2)*
          HPL[{2, 2}, -(t/s)])/(s*t^2*(s + t)) +
        ((16*I)*(5*s^2 + 9*s*t + 5*t^2)*HPL[{2, 1, 1}, -(t/s)])/
         (s*t^2*(s + t)) - ((16*I)*Zeta[3])/(s*(s + t)) -
        (4*Pi*(95*s + 18*t)*Zeta[3])/(3*s*t*(s + t)) -
        ((32*I)*HPL[{0}, s]*Zeta[3])/(s*(s + t)) -
        (((332*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) -
        (((4*I)/3)*(71*s + 65*t)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t*(s + t)))) +
    k[{1, 2}, {1, 2}]*(b0*((((7*I)/45)*Pi^4)/s^2 + (8*Pi)/(t*(s + t)) -
        (Pi^3*(s + 8*t))/(3*s*t*(s + t)) + (4*Pi^3*HPL[{0}, s])/s^2 -
        (8*Pi*HPL[{0}, s])/(t*(s + t)) + (4*Pi*HPL[{0}, s]^2)/(t*(s + t)) +
        (4*Pi^3*HPL[{0}, -(t/s)])/s^2 - (8*Pi*HPL[{0}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((I/3)*Pi^2*(11*s + 8*t)*HPL[{0}, -(t/s)])/(s^2*(s + t)) -
        ((4*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/s^2 +
        (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*(s + t)) -
        (((10*I)/3)*Pi^2*HPL[{0}, -(t/s)]^2)/s^2 +
        (2*Pi*(2*s + 3*t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) +
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/s^2 + (2*Pi*HPL[{0}, -(t/s)]^3)/
         s^2 + (((2*I)/3)*(s + 3*t)*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) -
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/s^2 -
        (((13*I)/6)*HPL[{0}, -(t/s)]^4)/s^2 - (4*Pi^3*HPL[{1}, -(t/s)])/s^2 +
        ((8*I)*HPL[{1}, -(t/s)])/(s*t) - (8*Pi*HPL[{1}, -(t/s)])/
         (s*(s + t)) + ((I/3)*Pi^2*(5*s + 2*t)*HPL[{1}, -(t/s)])/(s^2*t) -
        ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
        (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) +
        (((4*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) -
        (2*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/s^2 +
        ((2*I)*(4*s^2 + 5*s*t + 2*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s^2*t*(s + t)) - ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/s^2 - (4*Pi*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
        (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/s^2 -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 +
        ((2*I)*(s^2 + 5*s*t + 2*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s^2*t*(s + t)) - ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/s^2 + ((4*I)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)]^2)/s^2 - (8*Pi*HPL[{1}, -(t/s)]^3)/(3*s^2) +
        (((2*I)/3)*(s + 2*t)*HPL[{1}, -(t/s)]^3)/(s^2*t) +
        (((8*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/s^2 +
        (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/s^2 + (4*Pi*HPL[{2}, -(t/s)])/
         (s*t) + (12*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/s^2 -
        ((4*I)*(2*s - t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*t) -
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/s^2 -
        (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/s^2 -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/s^2 -
        (I*HPL[{2}, -(t/s)]^2)/s^2 - (16*Pi*HPL[{3}, -(t/s)])/s^2 +
        ((4*I)*(2*s - t)*HPL[{3}, -(t/s)])/(s^2*t) +
        ((16*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/s^2 +
        ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/s^2 -
        ((16*I)*HPL[{4}, -(t/s)])/s^2 + (16*Pi*HPL[{2, 1}, -(t/s)])/s^2 -
        ((4*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s^2*t) -
        ((8*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/s^2 +
        ((2*I)*HPL[{2, 2}, -(t/s)])/s^2 + ((24*I)*HPL[{2, 1, 1}, -(t/s)])/
         s^2 - ((4*I)*Zeta[3])/s^2 - (16*Pi*Zeta[3])/s^2 +
        ((4*I)*HPL[{1}, -(t/s)]*Zeta[3])/s^2) +
      nc*(((-16*I)*Pi^2)/s^2 + (((2*I)/45)*Pi^4*(35*s + 29*t))/
         (s^2*(s + t)) - (8*Pi^3*(4*s^2 + 6*s*t + 3*t^2))/(3*s^2*t*(s + t)) +
        ((16*I)*Pi^2*HPL[{0}, s])/s^2 + (4*Pi^3*(9*s - 4*t)*HPL[{0}, s])/
         (3*s*t*(s + t)) - ((16*I)*Pi^2*HPL[{0}, s]^2)/s^2 -
        (64*Pi*HPL[{0}, s]^3)/(3*t*(s + t)) - (32*Pi*HPL[{0}, -(t/s)])/
         (s*(s + t)) + (2*Pi^3*(6*s - t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
        (((8*I)/3)*Pi^2*(4*s + 7*t)*HPL[{0}, -(t/s)])/(s^2*(s + t)) +
        (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((4*I)*Pi^2*(s + 8*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2*(s + t)) -
        (8*Pi*(8*s + 5*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
        (((64*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*(s + t)) +
        (((2*I)/3)*Pi^2*(19*s - 20*t)*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
        (8*Pi*(2*s - t)*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) -
        ((16*I)*t*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) -
        (64*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) +
        ((16*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) -
        ((8*I)*(5*s + 2*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) -
        (64*Pi*HPL[{0}, -(t/s)]^3)/(3*s*t) + (((8*I)/3)*(2*s + 7*t)*
          HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) -
        (((16*I)/3)*(4*s + 5*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/
         (s^2*(s + t)) - (((10*I)/3)*(s + 3*t)*HPL[{0}, -(t/s)]^4)/
         (s^2*(s + t)) - (32*Pi*HPL[{1}, -(t/s)])/(s*t) -
        (2*Pi^3*(14*s - 3*t)*HPL[{1}, -(t/s)])/(3*s*t*(s + t)) -
        (((16*I)/3)*Pi^2*(s + t)*HPL[{1}, -(t/s)])/(s^2*t) +
        (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
        ((4*I)*Pi^2*(7*s + 4*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2*t) -
        (40*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (((64*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*t) -
        ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
        (16*Pi*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*(s + t)) +
        (((2*I)/3)*Pi^2*(60*s^2 + 71*s*t + 32*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
        ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
        (16*Pi*(2*s + 5*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - ((8*I)*(8*s^2 + 7*s*t + 4*t^2)*HPL[{0}, s]^2*
          HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
        (52*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((8*I)*(2*s^2 + 5*s*t + 4*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s^2*t*(s + t)) - ((16*I)*(2*s^2 + s*t + 2*t^2)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
        (((4*I)/3)*(18*s + 17*t)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - ((16*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s^2*t) -
        (8*Pi*(2*s + t)*HPL[{1}, -(t/s)]^2)/(s^2*t) +
        ((16*I)*(s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2*t) +
        (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
        ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/s^2 +
        ((8*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2*t) -
        (4*Pi*(7*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s*t + t^2) + ((4*I)*(8*s^2 + 5*s*t + 3*t^2)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)]^2)/(s^2*t*(s + t)) -
        (((16*I)/3)*(s + t)*HPL[{1}, -(t/s)]^3)/(s^2*t) -
        (4*Pi*(3*s^2 + 3*s*t + 2*t^2)*HPL[{1}, -(t/s)]^3)/(3*s^2*t*(s + t)) +
        (((16*I)/3)*(s + 2*t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s^2*t) +
        (((4*I)/3)*(5*s^2 + 9*s*t + 6*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^3)/(s^2*t*(s + t)) -
        (((2*I)/3)*(s + 2*t)*HPL[{1}, -(t/s)]^4)/(s^2*t) +
        (((8*I)/3)*Pi^2*HPL[{2}, -(t/s)])/s^2 - (16*Pi*HPL[{2}, -(t/s)])/
         (s^2 + s*t) + (32*Pi*(s + 2*t)*HPL[{0}, s]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) - ((16*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) + (24*Pi*(2*s + 3*t)*HPL[{0}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)) - ((32*I)*(2*s^2 + 2*s*t + t^2)*
          HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*t*(s + t)) -
        ((8*I)*(10*s^2 + 8*s*t + 3*t^2)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
         (s^2*t*(s + t)) + (8*Pi*(s^2 - 2*s*t - 2*t^2)*HPL[{1}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s^2*t*(s + t)) - ((8*I)*(3*s^2 + 2*s*t - 2*t^2)*
          HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2*t*(s + t)) - ((4*I)*(2*s^2 + 5*s*t + t^2)*HPL[{2}, -(t/s)]^2)/
         (s^2*t*(s + t)) + ((16*I)*(2*s + t)*HPL[{3}, -(t/s)])/
         (s*t*(s + t)) + (8*Pi*(s^2 - 5*s*t - 2*t^2)*HPL[{3}, -(t/s)])/
         (s^2*t*(s + t)) + ((32*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*
          HPL[{3}, -(t/s)])/(s^2*t*(s + t)) + ((8*I)*(6*s^2 + 5*s*t + 2*t^2)*
          HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s^2*t*(s + t)) +
        ((8*I)*(3*s^2 + 2*s*t - 2*t^2)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
         (s^2*t*(s + t)) + ((16*I)*(4*s^2 + 3*s*t + t^2)*HPL[{4}, -(t/s)])/
         (s^2*t*(s + t)) - ((32*I)*HPL[{2, 1}, -(t/s)])/(s*t) +
        (8*Pi*(5*s^2 + 5*s*t + 2*t^2)*HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) -
        ((32*I)*(s^2 + t^2)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/
         (s^2*t*(s + t)) - ((8*I)*(3*s^2 - 3*s*t + 4*t^2)*HPL[{0}, -(t/s)]*
          HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) -
        ((16*I)*(s + 2*t)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s*t*(s + t)) + ((8*I)*(2*s^2 + 5*s*t + t^2)*HPL[{2, 2}, -(t/s)])/
         (s^2*t*(s + t)) + ((16*I)*(4*s^2 + 6*s*t + t^2)*
          HPL[{2, 1, 1}, -(t/s)])/(s^2*t*(s + t)) + ((16*I)*Zeta[3])/
         (s^2 + s*t) - (4*Pi*(95*s^2 + 30*s*t + 12*t^2)*Zeta[3])/
         (3*s^2*t*(s + t)) + ((32*I)*t*HPL[{0}, s]*Zeta[3])/(s^2*(s + t)) -
        (((4*I)/3)*(59*s - 24*t)*HPL[{0}, -(t/s)]*Zeta[3])/(s^2*(s + t)) -
        (((4*I)/3)*(71*s^2 + 77*s*t + 12*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
         (s^2*t*(s + t)))) + k[{3, 4}, {3, 4}]*
     (b0*((((7*I)/45)*Pi^4)/s^2 + (8*Pi)/(t*(s + t)) -
        (Pi^3*(s + 8*t))/(3*s*t*(s + t)) + (4*Pi^3*HPL[{0}, s])/s^2 -
        (8*Pi*HPL[{0}, s])/(t*(s + t)) + (4*Pi*HPL[{0}, s]^2)/(t*(s + t)) +
        (4*Pi^3*HPL[{0}, -(t/s)])/s^2 - (8*Pi*HPL[{0}, -(t/s)])/(s*t) +
        ((I/3)*Pi^2*(11*s + 8*t)*HPL[{0}, -(t/s)])/(s^2*(s + t)) +
        ((8*I)*HPL[{0}, -(t/s)])/(s^2 + s*t) -
        ((4*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/s^2 +
        (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*(s + t)) -
        (((10*I)/3)*Pi^2*HPL[{0}, -(t/s)]^2)/s^2 +
        (2*Pi*(2*s + 3*t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) +
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/s^2 + (2*Pi*HPL[{0}, -(t/s)]^3)/
         s^2 + (((2*I)/3)*(s + 3*t)*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) -
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/s^2 -
        (((13*I)/6)*HPL[{0}, -(t/s)]^4)/s^2 - (4*Pi^3*HPL[{1}, -(t/s)])/s^2 +
        ((8*I)*HPL[{1}, -(t/s)])/(s*t) - (8*Pi*HPL[{1}, -(t/s)])/
         (s*(s + t)) + ((I/3)*Pi^2*(5*s + 2*t)*HPL[{1}, -(t/s)])/(s^2*t) -
        ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
        (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) +
        (((4*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) -
        (2*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/s^2 +
        ((2*I)*(4*s^2 + 5*s*t + 2*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s^2*t*(s + t)) - ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/s^2 - (4*Pi*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
        (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/s^2 -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 +
        ((2*I)*(s^2 + 5*s*t + 2*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s^2*t*(s + t)) - ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/s^2 + ((4*I)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)]^2)/s^2 - (8*Pi*HPL[{1}, -(t/s)]^3)/(3*s^2) +
        (((2*I)/3)*(s + 2*t)*HPL[{1}, -(t/s)]^3)/(s^2*t) +
        (((8*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/s^2 +
        (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/s^2 + (4*Pi*HPL[{2}, -(t/s)])/
         (s*t) + (12*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/s^2 -
        ((4*I)*(2*s - t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*t) -
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/s^2 -
        (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/s^2 -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/s^2 -
        (I*HPL[{2}, -(t/s)]^2)/s^2 - (16*Pi*HPL[{3}, -(t/s)])/s^2 +
        ((4*I)*(2*s - t)*HPL[{3}, -(t/s)])/(s^2*t) +
        ((16*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/s^2 +
        ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/s^2 -
        ((16*I)*HPL[{4}, -(t/s)])/s^2 + (16*Pi*HPL[{2, 1}, -(t/s)])/s^2 -
        ((4*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s^2*t) -
        ((8*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/s^2 +
        ((2*I)*HPL[{2, 2}, -(t/s)])/s^2 + ((24*I)*HPL[{2, 1, 1}, -(t/s)])/
         s^2 - ((4*I)*Zeta[3])/s^2 - (16*Pi*Zeta[3])/s^2 +
        ((4*I)*HPL[{1}, -(t/s)]*Zeta[3])/s^2) +
      nc*(((-16*I)*Pi^2)/s^2 + (((2*I)/45)*Pi^4*(35*s + 29*t))/
         (s^2*(s + t)) - (8*Pi^3*(4*s^2 + 6*s*t + 3*t^2))/(3*s^2*t*(s + t)) +
        ((16*I)*Pi^2*HPL[{0}, s])/s^2 + (4*Pi^3*(9*s - 4*t)*HPL[{0}, s])/
         (3*s*t*(s + t)) - ((16*I)*Pi^2*HPL[{0}, s]^2)/s^2 -
        (64*Pi*HPL[{0}, s]^3)/(3*t*(s + t)) - (32*Pi*HPL[{0}, -(t/s)])/
         (s*(s + t)) + (2*Pi^3*(6*s - t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
        (((8*I)/3)*Pi^2*(4*s + 7*t)*HPL[{0}, -(t/s)])/(s^2*(s + t)) +
        (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((4*I)*Pi^2*(s + 8*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2*(s + t)) -
        (8*Pi*(8*s + 5*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
        (((64*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*(s + t)) +
        (((2*I)/3)*Pi^2*(19*s - 20*t)*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
        (8*Pi*(2*s - t)*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) -
        ((16*I)*t*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) -
        (64*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) +
        ((16*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) -
        ((8*I)*(5*s + 2*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) -
        (64*Pi*HPL[{0}, -(t/s)]^3)/(3*s*t) + (((8*I)/3)*(2*s + 7*t)*
          HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) -
        (((16*I)/3)*(4*s + 5*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/
         (s^2*(s + t)) - (((10*I)/3)*(s + 3*t)*HPL[{0}, -(t/s)]^4)/
         (s^2*(s + t)) - (32*Pi*HPL[{1}, -(t/s)])/(s*t) -
        (2*Pi^3*(14*s - 3*t)*HPL[{1}, -(t/s)])/(3*s*t*(s + t)) -
        (((16*I)/3)*Pi^2*(s + t)*HPL[{1}, -(t/s)])/(s^2*t) +
        (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
        ((4*I)*Pi^2*(7*s + 4*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2*t) -
        (40*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (((64*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*t) -
        ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
        (16*Pi*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*(s + t)) +
        (((2*I)/3)*Pi^2*(60*s^2 + 71*s*t + 32*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
        ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
        (16*Pi*(2*s + 5*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - ((8*I)*(8*s^2 + 7*s*t + 4*t^2)*HPL[{0}, s]^2*
          HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
        (52*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((8*I)*(2*s^2 + 5*s*t + 4*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s^2*t*(s + t)) - ((16*I)*(2*s^2 + s*t + 2*t^2)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
        (((4*I)/3)*(18*s + 17*t)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - ((16*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s^2*t) -
        (8*Pi*(2*s + t)*HPL[{1}, -(t/s)]^2)/(s^2*t) +
        ((16*I)*(s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2*t) +
        (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
        ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/s^2 +
        ((8*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2*t) -
        (4*Pi*(7*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s*t + t^2) + ((4*I)*(8*s^2 + 5*s*t + 3*t^2)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)]^2)/(s^2*t*(s + t)) -
        (((16*I)/3)*(s + t)*HPL[{1}, -(t/s)]^3)/(s^2*t) -
        (4*Pi*(3*s^2 + 3*s*t + 2*t^2)*HPL[{1}, -(t/s)]^3)/(3*s^2*t*(s + t)) +
        (((16*I)/3)*(s + 2*t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s^2*t) +
        (((4*I)/3)*(5*s^2 + 9*s*t + 6*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^3)/(s^2*t*(s + t)) -
        (((2*I)/3)*(s + 2*t)*HPL[{1}, -(t/s)]^4)/(s^2*t) +
        (((8*I)/3)*Pi^2*HPL[{2}, -(t/s)])/s^2 - (16*Pi*HPL[{2}, -(t/s)])/
         (s^2 + s*t) + (32*Pi*(s + 2*t)*HPL[{0}, s]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) - ((16*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) + (24*Pi*(2*s + 3*t)*HPL[{0}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)) - ((32*I)*(2*s^2 + 2*s*t + t^2)*
          HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*t*(s + t)) -
        ((8*I)*(10*s^2 + 8*s*t + 3*t^2)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
         (s^2*t*(s + t)) + (8*Pi*(s^2 - 2*s*t - 2*t^2)*HPL[{1}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s^2*t*(s + t)) - ((8*I)*(3*s^2 + 2*s*t - 2*t^2)*
          HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2*t*(s + t)) - ((4*I)*(2*s^2 + 5*s*t + t^2)*HPL[{2}, -(t/s)]^2)/
         (s^2*t*(s + t)) + ((16*I)*(2*s + t)*HPL[{3}, -(t/s)])/
         (s*t*(s + t)) + (8*Pi*(s^2 - 5*s*t - 2*t^2)*HPL[{3}, -(t/s)])/
         (s^2*t*(s + t)) + ((32*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*
          HPL[{3}, -(t/s)])/(s^2*t*(s + t)) + ((8*I)*(6*s^2 + 5*s*t + 2*t^2)*
          HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s^2*t*(s + t)) +
        ((8*I)*(3*s^2 + 2*s*t - 2*t^2)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
         (s^2*t*(s + t)) + ((16*I)*(4*s^2 + 3*s*t + t^2)*HPL[{4}, -(t/s)])/
         (s^2*t*(s + t)) - ((32*I)*HPL[{2, 1}, -(t/s)])/(s*t) +
        (8*Pi*(5*s^2 + 5*s*t + 2*t^2)*HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) -
        ((32*I)*(s^2 + t^2)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/
         (s^2*t*(s + t)) - ((8*I)*(3*s^2 - 3*s*t + 4*t^2)*HPL[{0}, -(t/s)]*
          HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) -
        ((16*I)*(s + 2*t)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s*t*(s + t)) + ((8*I)*(2*s^2 + 5*s*t + t^2)*HPL[{2, 2}, -(t/s)])/
         (s^2*t*(s + t)) + ((16*I)*(4*s^2 + 6*s*t + t^2)*
          HPL[{2, 1, 1}, -(t/s)])/(s^2*t*(s + t)) + ((16*I)*Zeta[3])/
         (s^2 + s*t) - (4*Pi*(95*s^2 + 30*s*t + 12*t^2)*Zeta[3])/
         (3*s^2*t*(s + t)) + ((32*I)*t*HPL[{0}, s]*Zeta[3])/(s^2*(s + t)) -
        (((4*I)/3)*(59*s - 24*t)*HPL[{0}, -(t/s)]*Zeta[3])/(s^2*(s + t)) -
        (((4*I)/3)*(71*s^2 + 77*s*t + 12*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
         (s^2*t*(s + t)))) + k[{1, 3}, {1, 3}]*
     (b0*((((-61*I)/90)*Pi^4)/(s + t)^2 - (Pi^3*(s^2 - 3*s*t - 6*t^2))/
         (3*s*t*(s + t)^2) + (8*Pi)/(s*t + t^2) - (8*Pi*HPL[{0}, s])/
         (s*t + t^2) + (4*Pi*HPL[{0}, s]^2)/(s*t + t^2) -
        (8*Pi*HPL[{0}, -(t/s)])/(s*t) - ((I/3)*Pi^2*(19*s + 9*t)*
          HPL[{0}, -(t/s)])/(s*(s + t)^2) + ((8*I)*HPL[{0}, -(t/s)])/
         (s^2 + s*t) + (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s^2 + s*t) -
        (((13*I)/3)*Pi^2*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
        (2*Pi*(2*s^2 + t^2)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) +
        (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
        (8*Pi*HPL[{0}, -(t/s)]^3)/(3*(s + t)^2) +
        (((2*I)/3)*(s - 2*t)*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) -
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s + t)^2 -
        (((13*I)/6)*HPL[{0}, -(t/s)]^4)/(s + t)^2 + ((8*I)*HPL[{1}, -(t/s)])/
         (s*t) - (2*Pi^3*HPL[{1}, -(t/s)])/(3*(s + t)^2) +
        ((I/3)*Pi^2*(5*s - 3*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        (8*Pi*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
        (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) -
        ((6*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 -
        (4*Pi*(s^2 + s*t - t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)^2) - ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t + t^2) + (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s + t)^2 + ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (t*(s + t)) + (6*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s + t)^2 +
        ((2*I)*(4*s^2 + 4*s*t - t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s*t*(s + t)^2) - ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s + t)^2 - (((14*I)/3)*HPL[{0}, -(t/s)]^3*
          HPL[{1}, -(t/s)])/(s + t)^2 + (2*Pi*HPL[{1}, -(t/s)]^2)/
         (s^2 + s*t) + (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s + t)^2 +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) -
        (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s + t)^2 +
        (((2*I)/3)*HPL[{1}, -(t/s)]^3)/(s*t) +
        (((10*I)/3)*Pi^2*HPL[{2}, -(t/s)])/(s + t)^2 +
        (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(t*(s + t)^2) -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s + t)^2 -
        ((4*I)*(2*s + 3*t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(t*(s + t)^2) +
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s + t)^2 +
        (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s + t)^2 -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s + t)^2 - ((5*I)*HPL[{2}, -(t/s)]^2)/(s + t)^2 +
        ((4*I)*(2*s + 3*t)*HPL[{3}, -(t/s)])/(t*(s + t)^2) -
        ((16*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s + t)^2 +
        ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s + t)^2 +
        ((16*I)*HPL[{4}, -(t/s)])/(s + t)^2 - (16*Pi*HPL[{2, 1}, -(t/s)])/
         (s + t)^2 - ((4*I)*HPL[{2, 1}, -(t/s)])/(s*t + t^2) +
        ((16*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s + t)^2 +
        ((10*I)*HPL[{2, 2}, -(t/s)])/(s + t)^2 - ((4*I)*Zeta[3])/(s + t)^2 +
        (16*Pi*Zeta[3])/(s + t)^2 - ((4*I)*HPL[{1}, -(t/s)]*Zeta[3])/
         (s + t)^2) + nc*((((-4*I)/45)*Pi^4*(5*s - 3*t))/(s*(s + t)^2) -
        (32*Pi^3)/(3*t*(s + t)) + ((16*I)*Pi^2)/(s^2 + s*t) -
        ((16*I)*Pi^2*HPL[{0}, s])/(s^2 + s*t) +
        (4*Pi^3*(9*s^2 + 9*s*t - 4*t^2)*HPL[{0}, s])/(3*s*t*(s + t)^2) -
        (64*Pi*HPL[{0}, s]^3)/(3*t*(s + t)) + (32*Pi*HPL[{0}, -(t/s)])/
         (s + t)^2 - (((16*I)/3)*Pi^2*(s + 3*t)*HPL[{0}, -(t/s)])/
         (s*(s + t)^2) + (2*Pi^3*(18*s^2 + 19*s*t - 3*t^2)*HPL[{0}, -(t/s)])/
         (3*s*t*(s + t)^2) - (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s + t)^2 +
        ((4*I)*Pi^2*(3*s + 7*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)^2) -
        (8*Pi*(8*s^2 + 9*s*t + 5*t^2)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
         (s*t*(s + t)^2) - (((64*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/
         (s*(s + t)) - (32*Pi*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
        ((16*I)*t*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) +
        (((26*I)/3)*Pi^2*(s + 3*t)*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) -
        ((16*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) -
        (16*Pi*(4*s^2 + 5*s*t + 4*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/
         (s*t*(s + t)^2) - ((8*I)*(5*s + 3*t)*HPL[{0}, s]^2*
          HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) +
        (((8*I)/3)*(2*s - 5*t)*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) -
        (8*Pi*(8*s^2 + 11*s*t + 8*t^2)*HPL[{0}, -(t/s)]^3)/
         (3*s*t*(s + t)^2) - (((16*I)/3)*(4*s - t)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) -
        (((10*I)/3)*(s - 2*t)*HPL[{0}, -(t/s)]^4)/(s*(s + t)^2) +
        (((8*I)/3)*Pi^2*(4*s + 3*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        (2*Pi^3*(14*s^2 + 7*s*t - 3*t^2)*HPL[{1}, -(t/s)])/
         (3*s*t*(s + t)^2) + (32*Pi*HPL[{1}, -(t/s)])/(s*t + t^2) +
        ((28*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
        (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t + t^2) -
        (40*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (((64*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*t) -
        (16*Pi*(2*s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)^2) +
        ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        ((2*I)*Pi^2*(20*s^2 + 29*s*t + 13*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
        ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (16*Pi*(2*s^2 + 5*s*t + 5*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
        ((8*I)*(8*s + 3*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + ((8*I)*(2*s^2 + s*t - 2*t^2)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
        (4*Pi*(13*s^2 + 20*s*t + 13*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s*t*(s + t)^2) - ((16*I)*(2*s^2 + 2*s*t - t^2)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
        (((4*I)/3)*(18*s^2 + 25*s*t + 17*t^2)*HPL[{0}, -(t/s)]^3*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) + ((16*I)*HPL[{1}, -(t/s)]^2)/
         (s*t) - ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) +
        (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
        (4*Pi*(7*s^2 + 6*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s*t*(s + t)^2) + ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/(s*t + t^2) + ((4*I)*(8*s^2 + 9*s*t + 2*t^2)*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)^2) +
        (((16*I)/3)*HPL[{1}, -(t/s)]^3)/(s*t) -
        (4*Pi*(3*s + t)*HPL[{1}, -(t/s)]^3)/(3*s*t*(s + t)) +
        (((16*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*t) +
        (((4*I)/3)*(5*s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
         (s*t*(s + t)) - (((2*I)/3)*HPL[{1}, -(t/s)]^4)/(s*t) +
        (((16*I)/3)*Pi^2*HPL[{2}, -(t/s)])/(s + t)^2 +
        (32*Pi*HPL[{2}, -(t/s)])/(s*t + t^2) +
        (32*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)^2) - ((16*I)*(2*s + t)*HPL[{0}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)) + (8*Pi*(6*s^2 + 13*s*t + 9*t^2)*
          HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
        ((32*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
        ((8*I)*(10*s^2 + 12*s*t + 5*t^2)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
         (s*t*(s + t)^2) + (8*Pi*(s - t)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (t*(s + t)^2) - ((8*I)*(3*s^2 + 5*s*t + 4*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
        ((8*I)*(s + 2*t)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)) +
        ((16*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
        (8*Pi*(s^2 - 6*s*t - 3*t^2)*HPL[{3}, -(t/s)])/(s*t*(s + t)^2) +
        ((32*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{3}, -(t/s)])/
         (s*t*(s + t)^2) + ((8*I)*(6*s^2 + 7*s*t + 3*t^2)*HPL[{0}, -(t/s)]*
          HPL[{3}, -(t/s)])/(s*t*(s + t)^2) + ((8*I)*(3*s^2 + 5*s*t + 4*t^2)*
          HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t*(s + t)^2) +
        ((16*I)*(4*s^2 + 5*s*t + 2*t^2)*HPL[{4}, -(t/s)])/(s*t*(s + t)^2) -
        ((16*I)*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) +
        (8*Pi*(5*s^2 + 10*s*t + 3*t^2)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)^2) -
        ((32*I)*(s - t)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
        ((8*I)*(3*s^2 - 2*s*t - 7*t^2)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s*t*(s + t)^2) - ((16*I)*(s + 2*t)*HPL[{1}, -(t/s)]*
          HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
        ((16*I)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/(s*t*(s + t)) +
        ((16*I)*(4*s + 5*t)*HPL[{2, 1, 1}, -(t/s)])/(s*t*(s + t)) +
        ((16*I)*Zeta[3])/(s^2 + s*t) - (4*Pi*(95*s^2 + 101*s*t + 18*t^2)*
          Zeta[3])/(3*s*t*(s + t)^2) - ((32*I)*t*HPL[{0}, s]*Zeta[3])/
         (s*(s + t)^2) - (((4*I)/3)*(59*s + 83*t)*HPL[{0}, -(t/s)]*Zeta[3])/
         (s*(s + t)^2) - (((4*I)/3)*(71*s^2 + 124*s*t + 65*t^2)*
          HPL[{1}, -(t/s)]*Zeta[3])/(s*t*(s + t)^2))) +
    k[{2, 4}, {2, 4}]*(b0*((((-61*I)/90)*Pi^4)/(s + t)^2 -
        (Pi^3*(s^2 - 3*s*t - 6*t^2))/(3*s*t*(s + t)^2) + (8*Pi)/(s*t + t^2) -
        (8*Pi*HPL[{0}, s])/(s*t + t^2) + (4*Pi*HPL[{0}, s]^2)/(s*t + t^2) -
        (8*Pi*HPL[{0}, -(t/s)])/(s*t) - ((I/3)*Pi^2*(19*s + 9*t)*
          HPL[{0}, -(t/s)])/(s*(s + t)^2) + ((8*I)*HPL[{0}, -(t/s)])/
         (s^2 + s*t) + (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s^2 + s*t) -
        (((13*I)/3)*Pi^2*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
        (2*Pi*(2*s^2 + t^2)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) +
        (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
        (8*Pi*HPL[{0}, -(t/s)]^3)/(3*(s + t)^2) +
        (((2*I)/3)*(s - 2*t)*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) -
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s + t)^2 -
        (((13*I)/6)*HPL[{0}, -(t/s)]^4)/(s + t)^2 + ((8*I)*HPL[{1}, -(t/s)])/
         (s*t) - (2*Pi^3*HPL[{1}, -(t/s)])/(3*(s + t)^2) +
        ((I/3)*Pi^2*(5*s - 3*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        (8*Pi*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
        (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) -
        ((6*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 -
        (4*Pi*(s^2 + s*t - t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)^2) - ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t + t^2) + (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s + t)^2 + ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t + t^2) + (6*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s + t)^2 +
        ((2*I)*(4*s^2 + 4*s*t - t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s*t*(s + t)^2) - ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s + t)^2 - (((14*I)/3)*HPL[{0}, -(t/s)]^3*
          HPL[{1}, -(t/s)])/(s + t)^2 + (2*Pi*HPL[{1}, -(t/s)]^2)/
         (s^2 + s*t) + (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s + t)^2 +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) -
        (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s + t)^2 +
        (((2*I)/3)*HPL[{1}, -(t/s)]^3)/(s*t) +
        (((10*I)/3)*Pi^2*HPL[{2}, -(t/s)])/(s + t)^2 +
        (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(t*(s + t)^2) -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s + t)^2 -
        ((4*I)*(2*s + 3*t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(t*(s + t)^2) +
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s + t)^2 +
        (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s + t)^2 -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s + t)^2 - ((5*I)*HPL[{2}, -(t/s)]^2)/(s + t)^2 +
        ((4*I)*(2*s + 3*t)*HPL[{3}, -(t/s)])/(t*(s + t)^2) -
        ((16*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s + t)^2 +
        ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s + t)^2 +
        ((16*I)*HPL[{4}, -(t/s)])/(s + t)^2 - (16*Pi*HPL[{2, 1}, -(t/s)])/
         (s + t)^2 - ((4*I)*HPL[{2, 1}, -(t/s)])/(s*t + t^2) +
        ((16*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s + t)^2 +
        ((10*I)*HPL[{2, 2}, -(t/s)])/(s + t)^2 - ((4*I)*Zeta[3])/(s + t)^2 +
        (16*Pi*Zeta[3])/(s + t)^2 - ((4*I)*HPL[{1}, -(t/s)]*Zeta[3])/
         (s + t)^2) + nc*((((-4*I)/45)*Pi^4*(5*s - 3*t))/(s*(s + t)^2) -
        (32*Pi^3)/(3*t*(s + t)) + ((16*I)*Pi^2)/(s^2 + s*t) -
        ((16*I)*Pi^2*HPL[{0}, s])/(s^2 + s*t) +
        (4*Pi^3*(9*s^2 + 9*s*t - 4*t^2)*HPL[{0}, s])/(3*s*t*(s + t)^2) -
        (64*Pi*HPL[{0}, s]^3)/(3*t*(s + t)) + (32*Pi*HPL[{0}, -(t/s)])/
         (s + t)^2 - (((16*I)/3)*Pi^2*(s + 3*t)*HPL[{0}, -(t/s)])/
         (s*(s + t)^2) + (2*Pi^3*(18*s^2 + 19*s*t - 3*t^2)*HPL[{0}, -(t/s)])/
         (3*s*t*(s + t)^2) - (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s + t)^2 +
        ((4*I)*Pi^2*(3*s + 7*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)^2) -
        (8*Pi*(8*s^2 + 9*s*t + 5*t^2)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
         (s*t*(s + t)^2) - (((64*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/
         (s*(s + t)) - (32*Pi*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
        ((16*I)*t*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) +
        (((26*I)/3)*Pi^2*(s + 3*t)*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) -
        ((16*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) -
        (16*Pi*(4*s^2 + 5*s*t + 4*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/
         (s*t*(s + t)^2) - ((8*I)*(5*s + 3*t)*HPL[{0}, s]^2*
          HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) +
        (((8*I)/3)*(2*s - 5*t)*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) -
        (8*Pi*(8*s^2 + 11*s*t + 8*t^2)*HPL[{0}, -(t/s)]^3)/
         (3*s*t*(s + t)^2) - (((16*I)/3)*(4*s - t)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) -
        (((10*I)/3)*(s - 2*t)*HPL[{0}, -(t/s)]^4)/(s*(s + t)^2) +
        (((8*I)/3)*Pi^2*(4*s + 3*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        (2*Pi^3*(14*s^2 + 7*s*t - 3*t^2)*HPL[{1}, -(t/s)])/
         (3*s*t*(s + t)^2) + (32*Pi*HPL[{1}, -(t/s)])/(s*t + t^2) +
        ((28*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
        (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t + t^2) -
        (40*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (((64*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*t) -
        (16*Pi*(2*s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)^2) +
        ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        ((2*I)*Pi^2*(20*s^2 + 29*s*t + 13*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
        ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (16*Pi*(2*s^2 + 5*s*t + 5*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
        ((8*I)*(8*s + 3*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + ((8*I)*(2*s^2 + s*t - 2*t^2)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
        (4*Pi*(13*s^2 + 20*s*t + 13*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s*t*(s + t)^2) - ((16*I)*(2*s^2 + 2*s*t - t^2)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
        (((4*I)/3)*(18*s^2 + 25*s*t + 17*t^2)*HPL[{0}, -(t/s)]^3*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) + ((16*I)*HPL[{1}, -(t/s)]^2)/
         (s*t) - ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) +
        (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
        (4*Pi*(7*s^2 + 6*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s*t*(s + t)^2) + ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/(s*t + t^2) + ((4*I)*(8*s^2 + 9*s*t + 2*t^2)*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)^2) +
        (((16*I)/3)*HPL[{1}, -(t/s)]^3)/(s*t) -
        (4*Pi*(3*s + t)*HPL[{1}, -(t/s)]^3)/(3*s*t*(s + t)) +
        (((16*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*t) +
        (((4*I)/3)*(5*s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
         (s*t*(s + t)) - (((2*I)/3)*HPL[{1}, -(t/s)]^4)/(s*t) +
        (((16*I)/3)*Pi^2*HPL[{2}, -(t/s)])/(s + t)^2 +
        (32*Pi*HPL[{2}, -(t/s)])/(s*t + t^2) +
        (32*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)^2) - ((16*I)*(2*s + t)*HPL[{0}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)) + (8*Pi*(6*s^2 + 13*s*t + 9*t^2)*
          HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
        ((32*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
        ((8*I)*(10*s^2 + 12*s*t + 5*t^2)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
         (s*t*(s + t)^2) + (8*Pi*(s - t)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (t*(s + t)^2) - ((8*I)*(3*s^2 + 5*s*t + 4*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
        ((8*I)*(s + 2*t)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)) +
        ((16*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
        (8*Pi*(s^2 - 6*s*t - 3*t^2)*HPL[{3}, -(t/s)])/(s*t*(s + t)^2) +
        ((32*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{3}, -(t/s)])/
         (s*t*(s + t)^2) + ((8*I)*(6*s^2 + 7*s*t + 3*t^2)*HPL[{0}, -(t/s)]*
          HPL[{3}, -(t/s)])/(s*t*(s + t)^2) + ((8*I)*(3*s^2 + 5*s*t + 4*t^2)*
          HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t*(s + t)^2) +
        ((16*I)*(4*s^2 + 5*s*t + 2*t^2)*HPL[{4}, -(t/s)])/(s*t*(s + t)^2) -
        ((16*I)*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) +
        (8*Pi*(5*s^2 + 10*s*t + 3*t^2)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)^2) -
        ((32*I)*(s - t)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
        ((8*I)*(3*s^2 - 2*s*t - 7*t^2)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s*t*(s + t)^2) - ((16*I)*(s + 2*t)*HPL[{1}, -(t/s)]*
          HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
        ((16*I)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/(s*t*(s + t)) +
        ((16*I)*(4*s + 5*t)*HPL[{2, 1, 1}, -(t/s)])/(s*t*(s + t)) +
        ((16*I)*Zeta[3])/(s^2 + s*t) - (4*Pi*(95*s^2 + 101*s*t + 18*t^2)*
          Zeta[3])/(3*s*t*(s + t)^2) - ((32*I)*t*HPL[{0}, s]*Zeta[3])/
         (s*(s + t)^2) - (((4*I)/3)*(59*s + 83*t)*HPL[{0}, -(t/s)]*Zeta[3])/
         (s*(s + t)^2) - (((4*I)/3)*(71*s^2 + 124*s*t + 65*t^2)*
          HPL[{1}, -(t/s)]*Zeta[3])/(s*t*(s + t)^2))) +
    (k[{2, 4}, {2, 4}]*(b0*((4*Pi)/(t*(s + t)) - (4*Pi*HPL[{0}, s])/
           (t*(s + t)) - (4*Pi*HPL[{0}, -(t/s)])/(s*t) +
          ((4*I)*HPL[{0}, -(t/s)])/(s*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) -
          (4*Pi*HPL[{0}, -(t/s)]^2)/(s + t)^2 + ((2*I)*HPL[{0}, -(t/s)]^3)/
           (s + t)^2 + ((4*I)*HPL[{1}, -(t/s)])/(s*t) -
          (4*Pi*HPL[{1}, -(t/s)])/(s^2 + s*t) -
          ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
          (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 -
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s + t)^2) +
        nc*(((8*I)*Pi^2)/(s^2 + s*t) - (2*Pi^3*(9*s^2 + 9*s*t - 4*t^2))/
           (3*s*t*(s + t)^2) + (32*Pi*HPL[{0}, s]^2)/(t*(s + t)) +
          (16*Pi*HPL[{0}, -(t/s)])/(s + t)^2 - ((2*I)*Pi^2*(3*s + 7*t)*
            HPL[{0}, -(t/s)])/(s*(s + t)^2) + (8*Pi*(8*s^2 + 9*s*t + 5*t^2)*
            HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)^2) +
          ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*(s + t)) +
          ((8*I)*t*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) +
          (8*Pi*(4*s^2 + 5*s*t + 4*t^2)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) +
          ((8*I)*(5*s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) +
          (((8*I)/3)*(4*s - t)*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) -
          ((14*I)*Pi^2*HPL[{1}, -(t/s)])/(s*t) + (16*Pi*HPL[{1}, -(t/s)])/
           (s*t + t^2) + (40*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) +
          ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
          (8*Pi*(2*s^2 + 5*s*t + 5*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)^2) + ((8*I)*(8*s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) + ((8*I)*(2*s^2 + 2*s*t - t^2)*
            HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
          ((8*I)*HPL[{1}, -(t/s)]^2)/(s*t) - (8*Pi*HPL[{1}, -(t/s)]^2)/
           (s^2 + s*t) - ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
           (s*t + t^2) - (((8*I)/3)*HPL[{1}, -(t/s)]^3)/(s*t) -
          (16*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
          ((16*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s*t*(s + t)^2) - ((16*I)*(2*s^2 + 2*s*t + t^2)*HPL[{3}, -(t/s)])/
           (s*t*(s + t)^2) + ((16*I)*(s - t)*HPL[{2, 1}, -(t/s)])/
           (s*t*(s + t)) + ((16*I)*t*Zeta[3])/(s*(s + t)^2))) +
      k[{1, 3}, {1, 3}]*(b0*((4*Pi)/(t*(s + t)) - (4*Pi*HPL[{0}, s])/
           (t*(s + t)) - (4*Pi*HPL[{0}, -(t/s)])/(s*t) +
          ((4*I)*HPL[{0}, -(t/s)])/(s^2 + s*t) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) -
          (4*Pi*HPL[{0}, -(t/s)]^2)/(s + t)^2 + ((2*I)*HPL[{0}, -(t/s)]^3)/
           (s + t)^2 + ((4*I)*HPL[{1}, -(t/s)])/(s*t) -
          (4*Pi*HPL[{1}, -(t/s)])/(s^2 + s*t) -
          ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
          (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 -
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s + t)^2) +
        nc*(((8*I)*Pi^2)/(s^2 + s*t) - (2*Pi^3*(9*s^2 + 9*s*t - 4*t^2))/
           (3*s*t*(s + t)^2) + (32*Pi*HPL[{0}, s]^2)/(t*(s + t)) +
          (16*Pi*HPL[{0}, -(t/s)])/(s + t)^2 - ((2*I)*Pi^2*(3*s + 7*t)*
            HPL[{0}, -(t/s)])/(s*(s + t)^2) + (8*Pi*(8*s^2 + 9*s*t + 5*t^2)*
            HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)^2) +
          ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*(s + t)) +
          ((8*I)*t*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) +
          (8*Pi*(4*s^2 + 5*s*t + 4*t^2)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) +
          ((8*I)*(5*s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) +
          (((8*I)/3)*(4*s - t)*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) -
          ((14*I)*Pi^2*HPL[{1}, -(t/s)])/(s*t) + (16*Pi*HPL[{1}, -(t/s)])/
           (s*t + t^2) + (40*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) +
          ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
          (8*Pi*(2*s^2 + 5*s*t + 5*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)^2) + ((8*I)*(8*s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) + ((8*I)*(2*s^2 + 2*s*t - t^2)*
            HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
          ((8*I)*HPL[{1}, -(t/s)]^2)/(s*t) - (8*Pi*HPL[{1}, -(t/s)]^2)/
           (s^2 + s*t) - ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
           (s*t + t^2) - (((8*I)/3)*HPL[{1}, -(t/s)]^3)/(s*t) -
          (16*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
          ((16*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s*t*(s + t)^2) - ((16*I)*(2*s^2 + 2*s*t + t^2)*HPL[{3}, -(t/s)])/
           (s*t*(s + t)^2) + ((16*I)*(s - t)*HPL[{2, 1}, -(t/s)])/
           (s*t*(s + t)) + ((16*I)*t*Zeta[3])/(s*(s + t)^2))) +
      k[{2, 3}, {2, 3}]*(b0*((4*Pi)/(t*(s + t)) - (4*Pi*HPL[{0}, s])/
           (t*(s + t)) - (4*Pi*HPL[{0}, -(t/s)])/(s*t) +
          ((4*I)*HPL[{0}, -(t/s)])/(s*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
          ((4*I)*HPL[{1}, -(t/s)])/(s*t) - (4*Pi*HPL[{1}, -(t/s)])/
           (s*(s + t)) - ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t))) +
        nc*(((-8*I)*Pi^2)/(s*t) - (2*Pi^3*(9*s - 4*t))/(3*s*t*(s + t)) +
          (32*Pi*HPL[{0}, s]^2)/(t*(s + t)) - ((14*I)*Pi^2*HPL[{0}, -(t/s)])/
           (s*(s + t)) - (16*Pi*HPL[{0}, -(t/s)])/(s*t + t^2) +
          (8*Pi*(8*s + 5*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
          ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*(s + t)) +
          (32*Pi*HPL[{0}, -(t/s)]^2)/(s*t) - ((8*I)*HPL[{0}, -(t/s)]^2)/
           (s*(s + t)) + ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/
           (s*(s + t)) - (((8*I)/3)*HPL[{0}, -(t/s)]^3)/(s*(s + t)) -
          (16*Pi*HPL[{1}, -(t/s)])/t^2 - ((2*I)*Pi^2*(4*s + 7*t)*
            HPL[{1}, -(t/s)])/(s*t^2) + (8*Pi*(4*s^2 + 4*s*t + 5*t^2)*
            HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
          ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) -
          ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (8*Pi*(2*s^2 + 4*s*t + 5*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t^2*(s + t)) + ((8*I)*(8*s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((8*I)*(2*s - t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) - ((8*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s*t^2) -
          (8*Pi*(s^2 + s*t + t^2)*HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) +
          ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/t^2 +
          ((8*I)*s*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) -
          (((8*I)/3)*(2*s + t)*HPL[{1}, -(t/s)]^3)/(s*t^2) -
          (16*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) +
          ((16*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s*t*(s + t)) - ((16*I)*(2*s + t)*HPL[{3}, -(t/s)])/
           (s*t*(s + t)) - ((16*I)*(s^2 + t^2)*HPL[{2, 1}, -(t/s)])/
           (s*t^2*(s + t)) + ((16*I)*Zeta[3])/(s*(s + t)))) +
      k[{1, 4}, {1, 4}]*(b0*((4*Pi)/(t*(s + t)) - (4*Pi*HPL[{0}, s])/
           (t*(s + t)) - (4*Pi*HPL[{0}, -(t/s)])/(s*t) +
          ((4*I)*HPL[{0}, -(t/s)])/(s*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
          ((4*I)*HPL[{1}, -(t/s)])/(s*t) - (4*Pi*HPL[{1}, -(t/s)])/
           (s^2 + s*t) - ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2)) +
        nc*(((-8*I)*Pi^2)/(s*t) - (2*Pi^3*(9*s - 4*t))/(3*s*t*(s + t)) +
          (32*Pi*HPL[{0}, s]^2)/(t*(s + t)) - ((14*I)*Pi^2*HPL[{0}, -(t/s)])/
           (s*(s + t)) - (16*Pi*HPL[{0}, -(t/s)])/(s*t + t^2) +
          (8*Pi*(8*s + 5*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
          ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*(s + t)) +
          (32*Pi*HPL[{0}, -(t/s)]^2)/(s*t) - ((8*I)*HPL[{0}, -(t/s)]^2)/
           (s*(s + t)) + ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/
           (s*(s + t)) - (((8*I)/3)*HPL[{0}, -(t/s)]^3)/(s*(s + t)) -
          (16*Pi*HPL[{1}, -(t/s)])/t^2 - ((2*I)*Pi^2*(4*s + 7*t)*
            HPL[{1}, -(t/s)])/(s*t^2) + (8*Pi*(4*s^2 + 4*s*t + 5*t^2)*
            HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
          ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) -
          ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (8*Pi*(2*s^2 + 4*s*t + 5*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t^2*(s + t)) + ((8*I)*(8*s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((8*I)*(2*s - t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) - ((8*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s*t^2) -
          (8*Pi*(s^2 + s*t + t^2)*HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) +
          ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/t^2 +
          ((8*I)*s*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) -
          (((8*I)/3)*(2*s + t)*HPL[{1}, -(t/s)]^3)/(s*t^2) -
          (16*Pi*(s^2 + 2*s*t + 2*t^2)*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) +
          ((16*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s*t*(s + t)) - ((16*I)*(2*s + t)*HPL[{3}, -(t/s)])/
           (s*t*(s + t)) - ((16*I)*(s^2 + t^2)*HPL[{2, 1}, -(t/s)])/
           (s*t^2*(s + t)) + ((16*I)*Zeta[3])/(s*(s + t)))) +
      k[{1, 2}, {1, 2}]*(b0*((-2*Pi^3)/s^2 + (4*Pi)/(t*(s + t)) -
          (4*Pi*HPL[{0}, s])/(t*(s + t)) + ((2*I)*Pi^2*HPL[{0}, -(t/s)])/
           s^2 - (4*Pi*HPL[{0}, -(t/s)])/(s*t) + ((4*I)*HPL[{0}, -(t/s)])/
           (s*(s + t)) - ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) -
          (2*Pi*HPL[{0}, -(t/s)]^2)/s^2 + ((2*I)*HPL[{0}, -(t/s)]^3)/s^2 +
          ((4*I)*HPL[{1}, -(t/s)])/(s*t) - (4*Pi*HPL[{1}, -(t/s)])/
           (s*(s + t)) - ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
          (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/s^2 -
          (2*Pi*HPL[{1}, -(t/s)]^2)/s^2 + ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]^2)/s^2) + nc*(((-8*I)*Pi^2)/s^2 -
          (2*Pi^3*(9*s - 4*t))/(3*s*t*(s + t)) + ((16*I)*Pi^2*HPL[{0}, s])/
           s^2 + (32*Pi*HPL[{0}, s]^2)/(t*(s + t)) - (16*Pi*HPL[{0}, -(t/s)])/
           (s*(s + t)) + ((2*I)*Pi^2*(s + 8*t)*HPL[{0}, -(t/s)])/
           (s^2*(s + t)) + (8*Pi*(8*s + 5*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
           (s*t*(s + t)) + ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
           (s*(s + t)) + (32*Pi*HPL[{0}, -(t/s)]^2)/(s*t) -
          ((8*I)*t*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
          ((8*I)*(5*s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
          (((8*I)/3)*(4*s + 5*t)*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) -
          (16*Pi*HPL[{1}, -(t/s)])/(s*t) - ((2*I)*Pi^2*(7*s + 4*t)*
            HPL[{1}, -(t/s)])/(s^2*t) + (40*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/
           (s*(s + t)) + ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) -
          ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
          (8*Pi*(2*s + 5*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + ((8*I)*(8*s^2 + 7*s*t + 4*t^2)*HPL[{0}, s]*
            HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
          ((8*I)*(2*s^2 + s*t + 2*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           (s^2*t*(s + t)) - ((8*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s^2*t) -
          (8*Pi*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
          ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/s^2 -
          ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) -
          (((8*I)/3)*(s + 2*t)*HPL[{1}, -(t/s)]^3)/(s^2*t) -
          (16*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
          ((16*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s^2*t*(s + t)) - ((16*I)*(2*s^2 + 2*s*t + t^2)*HPL[{3}, -(t/s)])/
           (s^2*t*(s + t)) + ((16*I)*(s^2 + t^2)*HPL[{2, 1}, -(t/s)])/
           (s^2*t*(s + t)) - ((16*I)*t*Zeta[3])/(s^2*(s + t)))) +
      k[{3, 4}, {3, 4}]*(b0*((-2*Pi^3)/s^2 + (4*Pi)/(t*(s + t)) -
          (4*Pi*HPL[{0}, s])/(t*(s + t)) + ((2*I)*Pi^2*HPL[{0}, -(t/s)])/
           s^2 - (4*Pi*HPL[{0}, -(t/s)])/(s*t) + ((4*I)*HPL[{0}, -(t/s)])/
           (s*(s + t)) - ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) -
          (2*Pi*HPL[{0}, -(t/s)]^2)/s^2 + ((2*I)*HPL[{0}, -(t/s)]^3)/s^2 +
          ((4*I)*HPL[{1}, -(t/s)])/(s*t) - (4*Pi*HPL[{1}, -(t/s)])/
           (s^2 + s*t) - ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
          (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/s^2 -
          (2*Pi*HPL[{1}, -(t/s)]^2)/s^2 + ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]^2)/s^2) + nc*(((-8*I)*Pi^2)/s^2 -
          (2*Pi^3*(9*s - 4*t))/(3*s*t*(s + t)) + ((16*I)*Pi^2*HPL[{0}, s])/
           s^2 + (32*Pi*HPL[{0}, s]^2)/(t*(s + t)) - (16*Pi*HPL[{0}, -(t/s)])/
           (s*(s + t)) + ((2*I)*Pi^2*(s + 8*t)*HPL[{0}, -(t/s)])/
           (s^2*(s + t)) + (8*Pi*(8*s + 5*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
           (s*t*(s + t)) + ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
           (s*(s + t)) + (32*Pi*HPL[{0}, -(t/s)]^2)/(s*t) -
          ((8*I)*t*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
          ((8*I)*(5*s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
          (((8*I)/3)*(4*s + 5*t)*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) -
          (16*Pi*HPL[{1}, -(t/s)])/(s*t) - ((2*I)*Pi^2*(7*s + 4*t)*
            HPL[{1}, -(t/s)])/(s^2*t) + (40*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/
           (s*(s + t)) + ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) -
          ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
          (8*Pi*(2*s + 5*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + ((8*I)*(8*s^2 + 7*s*t + 4*t^2)*HPL[{0}, s]*
            HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
          ((8*I)*(2*s^2 + s*t + 2*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           (s^2*t*(s + t)) - ((8*I)*(s + t)*HPL[{1}, -(t/s)]^2)/(s^2*t) -
          (8*Pi*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
          ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/s^2 -
          ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) -
          (((8*I)/3)*(s + 2*t)*HPL[{1}, -(t/s)]^3)/(s^2*t) -
          (16*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
          ((16*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s^2*t*(s + t)) - ((16*I)*(2*s^2 + 2*s*t + t^2)*HPL[{3}, -(t/s)])/
           (s^2*t*(s + t)) + ((16*I)*(s^2 + t^2)*HPL[{2, 1}, -(t/s)])/
           (s^2*t*(s + t)) - ((16*I)*t*Zeta[3])/(s^2*(s + t)))))/ep

M2V[1, 2, 3, 4] = (((-8*I)*nc^2*k[{1, 2}, {1, 2}])/(s*t) -
      ((8*I)*nc^2*k[{1, 3}, {1, 3}])/(s*t) - ((8*I)*nc^2*k[{1, 4}, {1, 4}])/
       (s*t) - ((8*I)*nc^2*k[{2, 3}, {2, 3}])/(s*t) -
      ((8*I)*nc^2*k[{2, 4}, {2, 4}])/(s*t) - ((8*I)*nc^2*k[{3, 4}, {3, 4}])/
       (s*t))/ep^4 +
    ((((-3*I)*b0*nc)/(s*t) + nc^2*((8*Pi)/(s*t) + ((16*I)*HPL[{0}, s])/
           (s*t) + ((8*I)*HPL[{0}, -(t/s)])/(s*t)))*k[{1, 2}, {1, 2}] +
      (((-3*I)*b0*nc)/(s*t) + nc^2*((8*Pi)/(s*t) + ((16*I)*HPL[{0}, s])/
           (s*t) + ((8*I)*HPL[{0}, -(t/s)])/(s*t)))*k[{1, 3}, {1, 3}] +
      (((-3*I)*b0*nc)/(s*t) + nc^2*((8*Pi)/(s*t) + ((16*I)*HPL[{0}, s])/
           (s*t) + ((8*I)*HPL[{0}, -(t/s)])/(s*t)))*k[{1, 4}, {1, 4}] +
      (((-3*I)*b0*nc)/(s*t) + nc^2*((8*Pi)/(s*t) + ((16*I)*HPL[{0}, s])/
           (s*t) + ((8*I)*HPL[{0}, -(t/s)])/(s*t)))*k[{2, 3}, {2, 3}] +
      (((-3*I)*b0*nc)/(s*t) + nc^2*((8*Pi)/(s*t) + ((16*I)*HPL[{0}, s])/
           (s*t) + ((8*I)*HPL[{0}, -(t/s)])/(s*t)))*k[{2, 4}, {2, 4}] +
      (((-3*I)*b0*nc)/(s*t) + nc^2*((8*Pi)/(s*t) + ((16*I)*HPL[{0}, s])/
           (s*t) + ((8*I)*HPL[{0}, -(t/s)])/(s*t)))*k[{3, 4}, {3, 4}])/ep^3 +
    ((((4*I)*Pi^2)/(t*(s + t)) - (4*Pi*HPL[{0}, -(t/s)])/(s*t) -
        ((4*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        b0*nc*((-6*I)/(s*t) + Pi/(s*t) + ((6*I)*HPL[{0}, s])/(s*t) +
          ((5*I)*HPL[{0}, -(t/s)])/(s*t)) + nc^2*(((7*I)*Pi^2)/(s*t) -
          (16*Pi*HPL[{0}, s])/(s*t) - ((16*I)*HPL[{0}, s]^2)/(s*t) -
          (12*Pi*HPL[{0}, -(t/s)])/(s*t) - ((16*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)])/(s*t) - ((2*I)*HPL[{0}, -(t/s)]^2)/(s*t)) -
        (4*Pi*(3*s + t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((8*I)*HPL[{1}, -(t/s)]^2)/(s*t))*k[{1, 2}, {1, 2}] +
      (((4*I)*Pi^2)/(t*(s + t)) - (4*Pi*HPL[{0}, -(t/s)])/(s*t) -
        ((4*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        nc^2*(((7*I)*Pi^2)/(s*t) - (16*Pi*HPL[{0}, s])/(s*t) -
          ((16*I)*HPL[{0}, s]^2)/(s*t) - (12*Pi*HPL[{0}, -(t/s)])/(s*t) -
          ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{0}, -(t/s)]^2)/(s*t)) +
        b0*nc*((-6*I)/(s*t) + (Pi*(s + 5*t))/(s*t*(s + t)) +
          ((6*I)*HPL[{0}, s])/(s*t) + (4*Pi*HPL[{0}, -(t/s)])/(s + t)^2 +
          (I*(5*s + t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((2*I)*HPL[{0}, -(t/s)]^2)/(s + t)^2) -
        (4*Pi*(3*s + t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((8*I)*HPL[{1}, -(t/s)]^2)/(s*t))*k[{1, 3}, {1, 3}] +
      (((4*I)*Pi^2)/(t*(s + t)) - (4*Pi*HPL[{0}, -(t/s)])/(s*t) -
        ((4*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        b0*nc*((-6*I)/(s*t) + (5*Pi)/(s*t) + ((6*I)*HPL[{0}, s])/(s*t) +
          (I*HPL[{0}, -(t/s)])/(s*t)) + nc^2*(((7*I)*Pi^2)/(s*t) -
          (16*Pi*HPL[{0}, s])/(s*t) - ((16*I)*HPL[{0}, s]^2)/(s*t) -
          (12*Pi*HPL[{0}, -(t/s)])/(s*t) - ((16*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)])/(s*t) - ((2*I)*HPL[{0}, -(t/s)]^2)/(s*t)) -
        (4*Pi*(3*s + t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((8*I)*HPL[{1}, -(t/s)]^2)/(s*t))*k[{1, 4}, {1, 4}] +
      (((4*I)*Pi^2)/(t*(s + t)) - (4*Pi*HPL[{0}, -(t/s)])/(s*t) -
        ((4*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        b0*nc*((-6*I)/(s*t) + (5*Pi)/(s*t) + ((6*I)*HPL[{0}, s])/(s*t) +
          (I*HPL[{0}, -(t/s)])/(s*t)) + nc^2*(((7*I)*Pi^2)/(s*t) -
          (16*Pi*HPL[{0}, s])/(s*t) - ((16*I)*HPL[{0}, s]^2)/(s*t) -
          (12*Pi*HPL[{0}, -(t/s)])/(s*t) - ((16*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)])/(s*t) - ((2*I)*HPL[{0}, -(t/s)]^2)/(s*t)) -
        (4*Pi*(3*s + t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((8*I)*HPL[{1}, -(t/s)]^2)/(s*t))*k[{2, 3}, {2, 3}] +
      (((4*I)*Pi^2)/(t*(s + t)) - (4*Pi*HPL[{0}, -(t/s)])/(s*t) -
        ((4*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        nc^2*(((7*I)*Pi^2)/(s*t) - (16*Pi*HPL[{0}, s])/(s*t) -
          ((16*I)*HPL[{0}, s]^2)/(s*t) - (12*Pi*HPL[{0}, -(t/s)])/(s*t) -
          ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{0}, -(t/s)]^2)/(s*t)) +
        b0*nc*((-6*I)/(s*t) + (Pi*(s + 5*t))/(s*t*(s + t)) +
          ((6*I)*HPL[{0}, s])/(s*t) + (4*Pi*HPL[{0}, -(t/s)])/(s + t)^2 +
          (I*(5*s + t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((2*I)*HPL[{0}, -(t/s)]^2)/(s + t)^2) -
        (4*Pi*(3*s + t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((8*I)*HPL[{1}, -(t/s)]^2)/(s*t))*k[{2, 4}, {2, 4}] +
      (((4*I)*Pi^2)/(t*(s + t)) - (4*Pi*HPL[{0}, -(t/s)])/(s*t) -
        ((4*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        b0*nc*((-6*I)/(s*t) + Pi/(s*t) + ((6*I)*HPL[{0}, s])/(s*t) +
          ((5*I)*HPL[{0}, -(t/s)])/(s*t)) + nc^2*(((7*I)*Pi^2)/(s*t) -
          (16*Pi*HPL[{0}, s])/(s*t) - ((16*I)*HPL[{0}, s]^2)/(s*t) -
          (12*Pi*HPL[{0}, -(t/s)])/(s*t) - ((16*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)])/(s*t) - ((2*I)*HPL[{0}, -(t/s)]^2)/(s*t)) -
        (4*Pi*(3*s + t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((8*I)*HPL[{1}, -(t/s)]^2)/(s*t))*k[{3, 4}, {3, 4}])/ep^2 +
    (k[{1, 2}, {1, 2}]*((4*Pi^3)/s^2 - ((8*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) -
        ((4*I)*Pi^2*(2*s - t)*HPL[{0}, -(t/s)])/(s^2*t) +
        (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
        (4*Pi*(2*s + t)*HPL[{0}, -(t/s)]^2)/(s^2*t) +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        ((4*I)*HPL[{0}, -(t/s)]^3)/s^2 + b0*nc*((-12*I)/(s*t) +
          (2*Pi)/(s*t) + ((I/6)*Pi^2)/(s*t) + ((12*I)*HPL[{0}, s])/(s*t) -
          (2*Pi*HPL[{0}, s])/(s*t) - ((6*I)*HPL[{0}, s]^2)/(s*t) +
          ((10*I)*HPL[{0}, -(t/s)])/(s*t) - (2*Pi*(s + 3*t)*HPL[{0}, -(t/s)])/
           (s*t*(s + t)) - ((10*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
          ((2*I)*(2*s + t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t))) +
        ((8*I)*Pi^2*t*HPL[{1}, -(t/s)])/(s^2*(s + t)) +
        (8*Pi*(3*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
        (8*Pi*(3*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*t) +
        ((8*I)*(s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + ((8*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
        (4*Pi*(5*s + t)*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) +
        ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) +
        ((4*I)*(4*s^2 + 5*s*t + 5*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s^2*t*(s + t)) + ((8*I)*HPL[{1}, -(t/s)]^3)/s^2 +
        nc^2*((-3*Pi^3)/(s*t) - ((14*I)*Pi^2*HPL[{0}, s])/(s*t) +
          (16*Pi*HPL[{0}, s]^2)/(s*t) + (((32*I)/3)*HPL[{0}, s]^3)/(s*t) -
          ((11*I)*Pi^2*HPL[{0}, -(t/s)])/(s*t) +
          (24*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
          (8*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + ((4*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)]^2)/(s*t) - (((4*I)/3)*HPL[{0}, -(t/s)]^3)/
           (s*t) + (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
          ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
          (8*Pi*HPL[{2}, -(t/s)])/(s*t) + ((8*I)*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t) - ((8*I)*HPL[{3}, -(t/s)])/(s*t) +
          (((130*I)/3)*Zeta[3])/(s*t))) + k[{3, 4}, {3, 4}]*
       ((4*Pi^3)/s^2 - ((8*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) -
        ((4*I)*Pi^2*(2*s - t)*HPL[{0}, -(t/s)])/(s^2*t) +
        (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
        (4*Pi*(2*s + t)*HPL[{0}, -(t/s)]^2)/(s^2*t) +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        ((4*I)*HPL[{0}, -(t/s)]^3)/s^2 + b0*nc*((-12*I)/(s*t) +
          (2*Pi)/(s*t) + ((I/6)*Pi^2)/(s*t) + ((12*I)*HPL[{0}, s])/(s*t) -
          (2*Pi*HPL[{0}, s])/(s*t) - ((6*I)*HPL[{0}, s]^2)/(s*t) +
          ((10*I)*HPL[{0}, -(t/s)])/(s*t) - (2*Pi*(s + 3*t)*HPL[{0}, -(t/s)])/
           (s*t*(s + t)) - ((10*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
          ((2*I)*(2*s + t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t))) +
        ((8*I)*Pi^2*t*HPL[{1}, -(t/s)])/(s^2*(s + t)) +
        (8*Pi*(3*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
        (8*Pi*(3*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*t) +
        ((8*I)*(s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + ((8*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
        (4*Pi*(5*s + t)*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) +
        ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) +
        ((4*I)*(4*s^2 + 5*s*t + 5*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s^2*t*(s + t)) + ((8*I)*HPL[{1}, -(t/s)]^3)/s^2 +
        nc^2*((-3*Pi^3)/(s*t) - ((14*I)*Pi^2*HPL[{0}, s])/(s*t) +
          (16*Pi*HPL[{0}, s]^2)/(s*t) + (((32*I)/3)*HPL[{0}, s]^3)/(s*t) -
          ((11*I)*Pi^2*HPL[{0}, -(t/s)])/(s*t) +
          (24*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
          (8*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + ((4*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)]^2)/(s*t) - (((4*I)/3)*HPL[{0}, -(t/s)]^3)/
           (s*t) + (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
          ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
          (8*Pi*HPL[{2}, -(t/s)])/(s*t) + ((8*I)*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t) - ((8*I)*HPL[{3}, -(t/s)])/(s*t) +
          (((130*I)/3)*Zeta[3])/(s*t))) + k[{1, 4}, {1, 4}]*
       (((-8*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) - ((8*I)*Pi^2*HPL[{0}, -(t/s)])/
         (s*t) + (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
        (8*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + ((8*I)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^2)/(s*(s + t)) + b0*nc*((-12*I)/(s*t) +
          (10*Pi)/(s*t) + (((25*I)/6)*Pi^2)/(s*t) + ((12*I)*HPL[{0}, s])/
           (s*t) - (10*Pi*HPL[{0}, s])/(s*t) - ((6*I)*HPL[{0}, s]^2)/(s*t) +
          ((2*I)*HPL[{0}, -(t/s)])/(s*t) - (2*Pi*(3*s + t)*HPL[{0}, -(t/s)])/
           (s*t*(s + t)) - ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          ((2*I)*HPL[{0}, -(t/s)]^2)/(t*(s + t))) -
        ((8*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
        (8*Pi*(3*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
        (8*Pi*(s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t^2) +
        ((8*I)*(s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (t*(s + t)) + (4*Pi*(5*s^2 + 5*s*t + 4*t^2)*HPL[{1}, -(t/s)]^2)/
         (s*t^2*(s + t)) + ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) +
        ((4*I)*(s + 5*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) +
        ((8*I)*HPL[{1}, -(t/s)]^3)/t^2 + nc^2*((-3*Pi^3)/(s*t) -
          ((14*I)*Pi^2*HPL[{0}, s])/(s*t) + (16*Pi*HPL[{0}, s]^2)/(s*t) +
          (((32*I)/3)*HPL[{0}, s]^3)/(s*t) - ((11*I)*Pi^2*HPL[{0}, -(t/s)])/
           (s*t) + (24*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
          (8*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + ((4*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)]^2)/(s*t) - (((4*I)/3)*HPL[{0}, -(t/s)]^3)/
           (s*t) + (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
          ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
          (8*Pi*HPL[{2}, -(t/s)])/(s*t) + ((8*I)*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t) - ((8*I)*HPL[{3}, -(t/s)])/(s*t) +
          (((130*I)/3)*Zeta[3])/(s*t))) + k[{2, 3}, {2, 3}]*
       (((-8*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) - ((8*I)*Pi^2*HPL[{0}, -(t/s)])/
         (s*t) + (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
        (8*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + ((8*I)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^2)/(s*(s + t)) + b0*nc*((-12*I)/(s*t) +
          (10*Pi)/(s*t) + (((25*I)/6)*Pi^2)/(s*t) + ((12*I)*HPL[{0}, s])/
           (s*t) - (10*Pi*HPL[{0}, s])/(s*t) - ((6*I)*HPL[{0}, s]^2)/(s*t) +
          ((2*I)*HPL[{0}, -(t/s)])/(s*t) - (2*Pi*(3*s + t)*HPL[{0}, -(t/s)])/
           (s*t*(s + t)) - ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          ((2*I)*HPL[{0}, -(t/s)]^2)/(t*(s + t))) -
        ((8*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
        (8*Pi*(3*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
        (8*Pi*(s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t^2) +
        ((8*I)*(s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (t*(s + t)) + (4*Pi*(5*s^2 + 5*s*t + 4*t^2)*HPL[{1}, -(t/s)]^2)/
         (s*t^2*(s + t)) + ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) +
        ((4*I)*(s + 5*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) +
        ((8*I)*HPL[{1}, -(t/s)]^3)/t^2 + nc^2*((-3*Pi^3)/(s*t) -
          ((14*I)*Pi^2*HPL[{0}, s])/(s*t) + (16*Pi*HPL[{0}, s]^2)/(s*t) +
          (((32*I)/3)*HPL[{0}, s]^3)/(s*t) - ((11*I)*Pi^2*HPL[{0}, -(t/s)])/
           (s*t) + (24*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
          (8*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + ((4*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)]^2)/(s*t) - (((4*I)/3)*HPL[{0}, -(t/s)]^3)/
           (s*t) + (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
          ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
          (8*Pi*HPL[{2}, -(t/s)])/(s*t) + ((8*I)*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t) - ((8*I)*HPL[{3}, -(t/s)])/(s*t) +
          (((130*I)/3)*Zeta[3])/(s*t))) + k[{1, 3}, {1, 3}]*
       (((-8*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) -
        ((8*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)])/(s*t*(s + t)^2) +
        (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
        (4*Pi*(2*s^2 + 3*s*t + 2*t^2)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        ((4*I)*HPL[{0}, -(t/s)]^3)/(s + t)^2 - ((8*I)*Pi^2*HPL[{1}, -(t/s)])/
         (s^2 + s*t) + (8*Pi*(3*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + (8*Pi*(3*s^2 + 4*s*t + 3*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) + ((8*I)*(s + 3*t)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
        ((8*I)*(s + 2*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(t*(s + t)^2) +
        (16*Pi*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) +
        ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
        nc^2*((-3*Pi^3)/(s*t) - ((14*I)*Pi^2*HPL[{0}, s])/(s*t) +
          (16*Pi*HPL[{0}, s]^2)/(s*t) + (((32*I)/3)*HPL[{0}, s]^3)/(s*t) -
          ((11*I)*Pi^2*HPL[{0}, -(t/s)])/(s*t) +
          (24*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
          (8*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + ((4*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)]^2)/(s*t) - (((4*I)/3)*HPL[{0}, -(t/s)]^3)/
           (s*t) + (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
          ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
          (8*Pi*HPL[{2}, -(t/s)])/(s*t) + ((8*I)*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t) - ((8*I)*HPL[{3}, -(t/s)])/(s*t) +
          (((130*I)/3)*Zeta[3])/(s*t)) + b0*nc*((-12*I)/(s*t) -
          (2*Pi^3)/(3*(s + t)^2) + (2*Pi*(s + 5*t))/(s*t*(s + t)) +
          ((I/6)*Pi^2*(s + 25*t))/(s*t*(s + t)) + ((12*I)*HPL[{0}, s])/
           (s*t) - (2*Pi*(s + 5*t)*HPL[{0}, s])/(s*t*(s + t)) -
          ((6*I)*HPL[{0}, s]^2)/(s*t) + ((4*I)*Pi^2*HPL[{0}, -(t/s)])/
           (s + t)^2 + ((2*I)*(5*s + t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          (2*Pi*(s^2 + t^2)*HPL[{0}, -(t/s)])/(s*t*(s + t)^2) -
          (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s + t)^2 -
          ((2*I)*(5*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          (3*Pi*HPL[{0}, -(t/s)]^2)/(s + t)^2 -
          ((2*I)*(2*s + 3*t)*HPL[{0}, -(t/s)]^2)/(t*(s + t)^2) +
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
          (((7*I)/3)*HPL[{0}, -(t/s)]^3)/(s + t)^2 -
          (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 +
          ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s + t)^2 +
          (4*Pi*HPL[{2}, -(t/s)])/(s + t)^2 - ((4*I)*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s + t)^2 + ((4*I)*HPL[{3}, -(t/s)])/
           (s + t)^2 - ((4*I)*Zeta[3])/(s + t)^2)) +
      k[{2, 4}, {2, 4}]*(((-8*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) -
        ((8*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)])/(s*t*(s + t)^2) +
        (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
        (4*Pi*(2*s^2 + 3*s*t + 2*t^2)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        ((4*I)*HPL[{0}, -(t/s)]^3)/(s + t)^2 - ((8*I)*Pi^2*HPL[{1}, -(t/s)])/
         (s^2 + s*t) + (8*Pi*(3*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + (8*Pi*(3*s^2 + 4*s*t + 3*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) + ((8*I)*(s + 3*t)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
        ((8*I)*(s + 2*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(t*(s + t)^2) +
        (16*Pi*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) +
        ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
        nc^2*((-3*Pi^3)/(s*t) - ((14*I)*Pi^2*HPL[{0}, s])/(s*t) +
          (16*Pi*HPL[{0}, s]^2)/(s*t) + (((32*I)/3)*HPL[{0}, s]^3)/(s*t) -
          ((11*I)*Pi^2*HPL[{0}, -(t/s)])/(s*t) +
          (24*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
          (8*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + ((4*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)]^2)/(s*t) - (((4*I)/3)*HPL[{0}, -(t/s)]^3)/
           (s*t) + (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
          ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
          (8*Pi*HPL[{2}, -(t/s)])/(s*t) + ((8*I)*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t) - ((8*I)*HPL[{3}, -(t/s)])/(s*t) +
          (((130*I)/3)*Zeta[3])/(s*t)) + b0*nc*((-12*I)/(s*t) -
          (2*Pi^3)/(3*(s + t)^2) + (2*Pi*(s + 5*t))/(s*t*(s + t)) +
          ((I/6)*Pi^2*(s + 25*t))/(s*t*(s + t)) + ((12*I)*HPL[{0}, s])/
           (s*t) - (2*Pi*(s + 5*t)*HPL[{0}, s])/(s*t*(s + t)) -
          ((6*I)*HPL[{0}, s]^2)/(s*t) + ((4*I)*Pi^2*HPL[{0}, -(t/s)])/
           (s + t)^2 + ((2*I)*(5*s + t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          (2*Pi*(s^2 + t^2)*HPL[{0}, -(t/s)])/(s*t*(s + t)^2) -
          (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s + t)^2 -
          ((2*I)*(5*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          (3*Pi*HPL[{0}, -(t/s)]^2)/(s + t)^2 -
          ((2*I)*(2*s + 3*t)*HPL[{0}, -(t/s)]^2)/(t*(s + t)^2) +
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
          (((7*I)/3)*HPL[{0}, -(t/s)]^3)/(s + t)^2 -
          (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 +
          ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s + t)^2 +
          (4*Pi*HPL[{2}, -(t/s)])/(s + t)^2 - ((4*I)*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s + t)^2 + ((4*I)*HPL[{3}, -(t/s)])/
           (s + t)^2 - ((4*I)*Zeta[3])/(s + t)^2)))/ep +
    k[{1, 2}, {1, 2}]*((-8*Pi^3*(2*s^2 + 2*s*t - 3*t^2))/(3*s^2*t*(s + t)) -
      (((2*I)/45)*Pi^4*(15*s^2 - 56*s*t + 31*t^2))/(s^2*t*(s + t)) -
      (8*Pi^3*HPL[{0}, s])/s^2 + ((8*I)*Pi^2*HPL[{0}, s]^2)/(t*(s + t)) -
      (((8*I)/3)*Pi^2*(s - 3*t)*HPL[{0}, -(t/s)])/(s^2*(s + t)) +
      (2*Pi^3*(s^2 - 4*s*t - 17*t^2)*HPL[{0}, -(t/s)])/(3*s^2*t*(s + t)) +
      ((8*I)*Pi^2*(2*s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2*t) -
      (8*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
      (4*Pi*(s + 2*t)*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
      ((I/3)*Pi^2*(24*s^2 + 29*s*t - 21*t^2)*HPL[{0}, -(t/s)]^2)/
       (s^2*t*(s + t)) - (8*Pi*(2*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/
       (s^2*t) - ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
      (((4*I)/3)*(2*s + 5*t)*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) -
      (2*Pi*(12*s^2 + 17*s*t + 11*t^2)*HPL[{0}, -(t/s)]^3)/
       (3*s^2*t*(s + t)) - ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/s^2 -
      ((I/6)*(13*s + 25*t)*HPL[{0}, -(t/s)]^4)/(s^2*(s + t)) -
      (((4*I)/3)*Pi^2*(5*s - 9*t)*HPL[{1}, -(t/s)])/(s^2*t) +
      (2*Pi^3*(19*s^2 + 16*s*t + 7*t^2)*HPL[{1}, -(t/s)])/(3*s^2*t*(s + t)) -
      ((16*I)*Pi^2*t*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2*(s + t)) -
      (8*Pi*(3*s + t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
      (16*Pi*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*(s + t)) +
      (((2*I)/3)*Pi^2*(37*s^2 + 54*s*t - 9*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
      (16*Pi*(3*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s^2*t) - ((8*I)*(s + 3*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t*(s + t)) -
      (2*Pi*(10*s + 3*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2*t) +
      ((8*I)*(s^2 + 3*s*t + 3*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
       (s^2*t*(s + t)) - ((16*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*
        HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
      (((2*I)/3)*(8*s^2 + s*t - 15*t^2)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
       (s^2*t*(s + t)) + (8*Pi*(2*s + t)*HPL[{1}, -(t/s)]^2)/(s^2*t) +
      (((4*I)/3)*Pi^2*(13*s^2 + 17*s*t + 10*t^2)*HPL[{1}, -(t/s)]^2)/
       (s^2*t*(s + t)) - (8*Pi*(5*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/
       (s^2*(s + t)) - ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) -
      (2*Pi*(8*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2*t) +
      ((8*I)*(s + 4*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2*t) -
      ((8*I)*(4*s^2 + 5*s*t + 5*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]^2)/(s^2*t*(s + t)) +
      (I*(16*s^2 + 13*s*t + 5*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
       (s^2*t*(s + t)) + (8*Pi*(7*s + t)*HPL[{1}, -(t/s)]^3)/
       (3*s^2*(s + t)) + (((8*I)/3)*(3*s + 5*t)*HPL[{1}, -(t/s)]^3)/(s^2*t) -
      ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/s^2 +
      ((16*I)*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
       (s^2*t*(s + t)) + (((2*I)/3)*(6*s + 13*t)*HPL[{1}, -(t/s)]^4)/
       (s^2*t) + (8*Pi*(s - t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
      (((2*I)/3)*Pi^2*(24*s^2 + 41*s*t - 7*t^2)*HPL[{2}, -(t/s)])/
       (s^2*t*(s + t)) - ((8*I)*(2*s^2 + 3*s*t - t^2)*HPL[{0}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s^2*t*(s + t)) -
      (24*Pi*(s^2 + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*t*(s + t)) -
      ((24*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t) +
      (4*Pi*(2*s^2 + 13*s*t + 3*t^2)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s^2*t*(s + t)) - ((4*I)*(10*s^2 + 9*s*t + 7*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*t*(s + t)) +
      (I*(4*s^2 + s*t - 7*t^2)*HPL[{2}, -(t/s)]^2)/(s^2*t*(s + t)) +
      ((8*I)*(2*s^2 + 3*s*t - t^2)*HPL[{3}, -(t/s)])/(s^2*t*(s + t)) +
      (4*Pi*(10*s^2 + 5*s*t + 9*t^2)*HPL[{3}, -(t/s)])/(s^2*t*(s + t)) +
      ((4*I)*(4*s^2 + 5*s*t - 9*t^2)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s^2*t*(s + t)) + ((4*I)*(10*s^2 + 9*s*t + 7*t^2)*HPL[{1}, -(t/s)]*
        HPL[{3}, -(t/s)])/(s^2*t*(s + t)) +
      ((8*I)*(2*s^2 + s*t + 9*t^2)*HPL[{4}, -(t/s)])/(s^2*t*(s + t)) +
      (4*Pi*(4*s^2 - s*t - 9*t^2)*HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) -
      ((8*I)*(s^2 + 4*s*t - t^2)*HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) -
      ((4*I)*(8*s^2 + 3*s*t - t^2)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s^2*t*(s + t)) - ((16*I)*(2*s^2 - s*t + t^2)*HPL[{1}, -(t/s)]*
        HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) -
      ((2*I)*(4*s^2 + s*t - 7*t^2)*HPL[{2, 2}, -(t/s)])/(s^2*t*(s + t)) +
      ((16*I)*(s^2 - 2*s*t - t^2)*HPL[{2, 1, 1}, -(t/s)])/(s^2*t*(s + t)) -
      (4*Pi*(6*s^2 - s*t - 9*t^2)*Zeta[3])/(s^2*t*(s + t)) -
      ((4*I)*(3*s^2 + s*t + 2*t^2)*Zeta[3])/(s^2*t*(s + t)) -
      ((4*I)*(3*s + t)*HPL[{0}, -(t/s)]*Zeta[3])/(s^2*(s + t)) +
      ((4*I)*(2*s^2 - 9*s*t - 3*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
       (s^2*t*(s + t)) + nc^2*(((-I/45)*Pi^4*(13*s + 14*t))/(s^2*t) +
        (6*Pi^3*HPL[{0}, s])/(s*t) + ((14*I)*Pi^2*HPL[{0}, s]^2)/(s*t) -
        (32*Pi*HPL[{0}, s]^3)/(3*s*t) - (((16*I)/3)*HPL[{0}, s]^4)/(s*t) +
        (2*Pi^3*(8*s - t)*HPL[{0}, -(t/s)])/(3*s^2*t) +
        ((22*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        (24*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) -
        (((32*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*t) +
        ((I/3)*Pi^2*(25*s - t)*HPL[{0}, -(t/s)]^2)/(s^2*t) -
        (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s*t) -
        (2*Pi*(4*s + t)*HPL[{0}, -(t/s)]^3)/(3*s^2*t) +
        (((8*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*t) +
        ((I/6)*(8*s + t)*HPL[{0}, -(t/s)]^4)/(s^2*t) -
        (2*Pi^3*(2*s + t)*HPL[{1}, -(t/s)])/(3*s^2*t) +
        (((2*I)/3)*Pi^2*(12*s - t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s^2*t) - (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t) - (2*Pi*(3*s + t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s^2*t) + ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s*t) + (((2*I)/3)*(7*s + t)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
         (s^2*t) - (2*Pi*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s^2*t) + (I*(2*s + t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
         (s^2*t) - (((2*I)/3)*Pi^2*(12*s - t)*HPL[{2}, -(t/s)])/(s^2*t) +
        (16*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*t) -
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t) +
        (4*Pi*(2*s + t)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*t) -
        ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2*t) - (I*(2*s + t)*HPL[{2}, -(t/s)]^2)/(s^2*t) +
        (4*Pi*(3*s + t)*HPL[{3}, -(t/s)])/(s^2*t) +
        ((16*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t) +
        ((4*I)*(s - t)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s^2*t) +
        ((4*I)*(2*s + t)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s^2*t) +
        ((8*I)*(s + t)*HPL[{4}, -(t/s)])/(s^2*t) -
        (4*Pi*(2*s + t)*HPL[{2, 1}, -(t/s)])/(s^2*t) +
        ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s^2*t) +
        ((2*I)*(2*s + t)*HPL[{2, 2}, -(t/s)])/(s^2*t) -
        ((12*I)*Zeta[3])/(s*t) - (2*Pi*(59*s - 6*t)*Zeta[3])/(3*s^2*t) -
        (((260*I)/3)*HPL[{0}, s]*Zeta[3])/(s*t) -
        (((2*I)/3)*(71*s + 6*t)*HPL[{0}, -(t/s)]*Zeta[3])/(s^2*t) -
        ((4*I)*(2*s + t)*HPL[{1}, -(t/s)]*Zeta[3])/(s^2*t)) +
      b0*(((((7*I)/45)*Pi^4)/s^2 + (Pi^3*HPL[{0}, -(t/s)])/(3*s^2) +
          ((I/6)*Pi^2*HPL[{0}, -(t/s)]^2)/s^2 + (Pi*HPL[{0}, -(t/s)]^3)/
           (3*s^2) - ((I/12)*HPL[{0}, -(t/s)]^4)/s^2 +
          (Pi^3*HPL[{1}, -(t/s)])/(3*s^2) + ((I/3)*Pi^2*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/s^2 + (Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           s^2 - ((I/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/s^2 +
          (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/s^2 -
          ((I/3)*Pi^2*HPL[{2}, -(t/s)])/s^2 - (2*Pi*HPL[{1}, -(t/s)]*
            HPL[{2}, -(t/s)])/s^2 + ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
            HPL[{2}, -(t/s)])/s^2 + ((I/2)*HPL[{2}, -(t/s)]^2)/s^2 -
          (2*Pi*HPL[{3}, -(t/s)])/s^2 + ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{3}, -(t/s)])/s^2 - ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
           s^2 - ((4*I)*HPL[{4}, -(t/s)])/s^2 + (2*Pi*HPL[{2, 1}, -(t/s)])/
           s^2 - ((2*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/s^2 -
          (I*HPL[{2, 2}, -(t/s)])/s^2 - (2*Pi*Zeta[3])/s^2 +
          ((6*I)*Zeta[3])/(s*t) + ((2*I)*HPL[{0}, -(t/s)]*Zeta[3])/s^2 +
          ((2*I)*HPL[{1}, -(t/s)]*Zeta[3])/s^2)/nc +
        nc*((((14*I)/45)*Pi^4)/s^2 - (24*I)/(s*t) + (4*Pi)/(s*t) +
          ((I/3)*Pi^2)/(s*t) - (Pi^3*(s - 3*t))/(6*s*t*(s + t)) +
          ((24*I)*HPL[{0}, s])/(s*t) - (4*Pi*HPL[{0}, s])/(s*t) -
          ((I/3)*Pi^2*HPL[{0}, s])/(s*t) - ((12*I)*HPL[{0}, s]^2)/(s*t) +
          (2*Pi*HPL[{0}, s]^2)/(s*t) + ((4*I)*HPL[{0}, s]^3)/(s*t) +
          (2*Pi^3*HPL[{0}, -(t/s)])/(3*s^2) + ((20*I)*HPL[{0}, -(t/s)])/
           (s*t) - (4*Pi*(s + 3*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((I/6)*Pi^2*(s + 25*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((20*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          (4*Pi*(s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
          ((10*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
          ((I/3)*Pi^2*HPL[{0}, -(t/s)]^2)/s^2 -
          ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) +
          (Pi*(2*s + 5*t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) +
          ((4*I)*(2*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) +
          (2*Pi*HPL[{0}, -(t/s)]^3)/(3*s^2) +
          ((I/3)*(6*s - t)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) -
          ((I/6)*HPL[{0}, -(t/s)]^4)/s^2 + (2*Pi^3*HPL[{1}, -(t/s)])/
           (3*s^2) + (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
          (2*Pi*(s - t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          (2*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/s^2 +
          (I*(s - t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          (((2*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/s^2 +
          (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 -
          (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/s^2 -
          (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/s^2 +
          (2*Pi*(s - t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          ((2*I)*(s - t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/s^2 +
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/s^2 +
          (I*HPL[{2}, -(t/s)]^2)/s^2 - (4*Pi*HPL[{3}, -(t/s)])/s^2 +
          ((2*I)*(s - t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/s^2 -
          ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/s^2 -
          ((8*I)*HPL[{4}, -(t/s)])/s^2 + (4*Pi*HPL[{2, 1}, -(t/s)])/s^2 -
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/s^2 -
          ((2*I)*HPL[{2, 2}, -(t/s)])/s^2 - (4*Pi*Zeta[3])/s^2 +
          ((2*I)*(5*s + 7*t)*Zeta[3])/(s*t*(s + t)) +
          ((4*I)*HPL[{0}, -(t/s)]*Zeta[3])/s^2 + ((4*I)*HPL[{1}, -(t/s)]*
            Zeta[3])/s^2))) + k[{3, 4}, {3, 4}]*
     ((-8*Pi^3*(2*s^2 + 2*s*t - 3*t^2))/(3*s^2*t*(s + t)) -
      (((2*I)/45)*Pi^4*(15*s^2 - 56*s*t + 31*t^2))/(s^2*t*(s + t)) -
      (8*Pi^3*HPL[{0}, s])/s^2 + ((8*I)*Pi^2*HPL[{0}, s]^2)/(t*(s + t)) -
      (((8*I)/3)*Pi^2*(s - 3*t)*HPL[{0}, -(t/s)])/(s^2*(s + t)) +
      (2*Pi^3*(s^2 - 4*s*t - 17*t^2)*HPL[{0}, -(t/s)])/(3*s^2*t*(s + t)) +
      ((8*I)*Pi^2*(2*s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2*t) -
      (8*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
      (4*Pi*(s + 2*t)*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
      ((I/3)*Pi^2*(24*s^2 + 29*s*t - 21*t^2)*HPL[{0}, -(t/s)]^2)/
       (s^2*t*(s + t)) - (8*Pi*(2*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/
       (s^2*t) - ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
      (((4*I)/3)*(2*s + 5*t)*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) -
      (2*Pi*(12*s^2 + 17*s*t + 11*t^2)*HPL[{0}, -(t/s)]^3)/
       (3*s^2*t*(s + t)) - ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/s^2 -
      ((I/6)*(13*s + 25*t)*HPL[{0}, -(t/s)]^4)/(s^2*(s + t)) -
      (((4*I)/3)*Pi^2*(5*s - 9*t)*HPL[{1}, -(t/s)])/(s^2*t) +
      (2*Pi^3*(19*s^2 + 16*s*t + 7*t^2)*HPL[{1}, -(t/s)])/(3*s^2*t*(s + t)) -
      ((16*I)*Pi^2*t*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2*(s + t)) -
      (8*Pi*(3*s + t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
      (16*Pi*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*(s + t)) +
      (((2*I)/3)*Pi^2*(37*s^2 + 54*s*t - 9*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
      (16*Pi*(3*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s^2*t) - ((8*I)*(s + 3*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t*(s + t)) -
      (2*Pi*(10*s + 3*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2*t) +
      ((8*I)*(s^2 + 3*s*t + 3*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
       (s^2*t*(s + t)) - ((16*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*
        HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
      (((2*I)/3)*(8*s^2 + s*t - 15*t^2)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
       (s^2*t*(s + t)) + (8*Pi*(2*s + t)*HPL[{1}, -(t/s)]^2)/(s^2*t) +
      (((4*I)/3)*Pi^2*(13*s^2 + 17*s*t + 10*t^2)*HPL[{1}, -(t/s)]^2)/
       (s^2*t*(s + t)) - (8*Pi*(5*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/
       (s^2*(s + t)) - ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) -
      (2*Pi*(8*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2*t) +
      ((8*I)*(s + 4*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2*t) -
      ((8*I)*(4*s^2 + 5*s*t + 5*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]^2)/(s^2*t*(s + t)) +
      (I*(16*s^2 + 13*s*t + 5*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
       (s^2*t*(s + t)) + (8*Pi*(7*s + t)*HPL[{1}, -(t/s)]^3)/
       (3*s^2*(s + t)) + (((8*I)/3)*(3*s + 5*t)*HPL[{1}, -(t/s)]^3)/(s^2*t) -
      ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/s^2 +
      ((16*I)*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
       (s^2*t*(s + t)) + (((2*I)/3)*(6*s + 13*t)*HPL[{1}, -(t/s)]^4)/
       (s^2*t) + (8*Pi*(s - t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
      (((2*I)/3)*Pi^2*(24*s^2 + 41*s*t - 7*t^2)*HPL[{2}, -(t/s)])/
       (s^2*t*(s + t)) - ((8*I)*(2*s^2 + 3*s*t - t^2)*HPL[{0}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s^2*t*(s + t)) -
      (24*Pi*(s^2 + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*t*(s + t)) -
      ((24*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t) +
      (4*Pi*(2*s^2 + 13*s*t + 3*t^2)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s^2*t*(s + t)) - ((4*I)*(10*s^2 + 9*s*t + 7*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*t*(s + t)) +
      (I*(4*s^2 + s*t - 7*t^2)*HPL[{2}, -(t/s)]^2)/(s^2*t*(s + t)) +
      ((8*I)*(2*s^2 + 3*s*t - t^2)*HPL[{3}, -(t/s)])/(s^2*t*(s + t)) +
      (4*Pi*(10*s^2 + 5*s*t + 9*t^2)*HPL[{3}, -(t/s)])/(s^2*t*(s + t)) +
      ((4*I)*(4*s^2 + 5*s*t - 9*t^2)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s^2*t*(s + t)) + ((4*I)*(10*s^2 + 9*s*t + 7*t^2)*HPL[{1}, -(t/s)]*
        HPL[{3}, -(t/s)])/(s^2*t*(s + t)) +
      ((8*I)*(2*s^2 + s*t + 9*t^2)*HPL[{4}, -(t/s)])/(s^2*t*(s + t)) +
      (4*Pi*(4*s^2 - s*t - 9*t^2)*HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) -
      ((8*I)*(s^2 + 4*s*t - t^2)*HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) -
      ((4*I)*(8*s^2 + 3*s*t - t^2)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s^2*t*(s + t)) - ((16*I)*(2*s^2 - s*t + t^2)*HPL[{1}, -(t/s)]*
        HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) -
      ((2*I)*(4*s^2 + s*t - 7*t^2)*HPL[{2, 2}, -(t/s)])/(s^2*t*(s + t)) +
      ((16*I)*(s^2 - 2*s*t - t^2)*HPL[{2, 1, 1}, -(t/s)])/(s^2*t*(s + t)) -
      (4*Pi*(6*s^2 - s*t - 9*t^2)*Zeta[3])/(s^2*t*(s + t)) -
      ((4*I)*(3*s^2 + s*t + 2*t^2)*Zeta[3])/(s^2*t*(s + t)) -
      ((4*I)*(3*s + t)*HPL[{0}, -(t/s)]*Zeta[3])/(s^2*(s + t)) +
      ((4*I)*(2*s^2 - 9*s*t - 3*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
       (s^2*t*(s + t)) + nc^2*(((-I/45)*Pi^4*(13*s + 14*t))/(s^2*t) +
        (6*Pi^3*HPL[{0}, s])/(s*t) + ((14*I)*Pi^2*HPL[{0}, s]^2)/(s*t) -
        (32*Pi*HPL[{0}, s]^3)/(3*s*t) - (((16*I)/3)*HPL[{0}, s]^4)/(s*t) +
        (2*Pi^3*(8*s - t)*HPL[{0}, -(t/s)])/(3*s^2*t) +
        ((22*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        (24*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) -
        (((32*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*t) +
        ((I/3)*Pi^2*(25*s - t)*HPL[{0}, -(t/s)]^2)/(s^2*t) -
        (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s*t) -
        (2*Pi*(4*s + t)*HPL[{0}, -(t/s)]^3)/(3*s^2*t) +
        (((8*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*t) +
        ((I/6)*(8*s + t)*HPL[{0}, -(t/s)]^4)/(s^2*t) -
        (2*Pi^3*(2*s + t)*HPL[{1}, -(t/s)])/(3*s^2*t) +
        (((2*I)/3)*Pi^2*(12*s - t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s^2*t) - (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t) - (2*Pi*(3*s + t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s^2*t) + ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s*t) + (((2*I)/3)*(7*s + t)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
         (s^2*t) - (2*Pi*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s^2*t) + (I*(2*s + t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
         (s^2*t) - (((2*I)/3)*Pi^2*(12*s - t)*HPL[{2}, -(t/s)])/(s^2*t) +
        (16*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*t) -
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t) +
        (4*Pi*(2*s + t)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*t) -
        ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2*t) - (I*(2*s + t)*HPL[{2}, -(t/s)]^2)/(s^2*t) +
        (4*Pi*(3*s + t)*HPL[{3}, -(t/s)])/(s^2*t) +
        ((16*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t) +
        ((4*I)*(s - t)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s^2*t) +
        ((4*I)*(2*s + t)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s^2*t) +
        ((8*I)*(s + t)*HPL[{4}, -(t/s)])/(s^2*t) -
        (4*Pi*(2*s + t)*HPL[{2, 1}, -(t/s)])/(s^2*t) +
        ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s^2*t) +
        ((2*I)*(2*s + t)*HPL[{2, 2}, -(t/s)])/(s^2*t) -
        ((12*I)*Zeta[3])/(s*t) - (2*Pi*(59*s - 6*t)*Zeta[3])/(3*s^2*t) -
        (((260*I)/3)*HPL[{0}, s]*Zeta[3])/(s*t) -
        (((2*I)/3)*(71*s + 6*t)*HPL[{0}, -(t/s)]*Zeta[3])/(s^2*t) -
        ((4*I)*(2*s + t)*HPL[{1}, -(t/s)]*Zeta[3])/(s^2*t)) +
      b0*(((((7*I)/45)*Pi^4)/s^2 + (Pi^3*HPL[{0}, -(t/s)])/(3*s^2) +
          ((I/6)*Pi^2*HPL[{0}, -(t/s)]^2)/s^2 + (Pi*HPL[{0}, -(t/s)]^3)/
           (3*s^2) - ((I/12)*HPL[{0}, -(t/s)]^4)/s^2 +
          (Pi^3*HPL[{1}, -(t/s)])/(3*s^2) + ((I/3)*Pi^2*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/s^2 + (Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           s^2 - ((I/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/s^2 +
          (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/s^2 -
          ((I/3)*Pi^2*HPL[{2}, -(t/s)])/s^2 - (2*Pi*HPL[{1}, -(t/s)]*
            HPL[{2}, -(t/s)])/s^2 + ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
            HPL[{2}, -(t/s)])/s^2 + ((I/2)*HPL[{2}, -(t/s)]^2)/s^2 -
          (2*Pi*HPL[{3}, -(t/s)])/s^2 + ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{3}, -(t/s)])/s^2 - ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
           s^2 - ((4*I)*HPL[{4}, -(t/s)])/s^2 + (2*Pi*HPL[{2, 1}, -(t/s)])/
           s^2 - ((2*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/s^2 -
          (I*HPL[{2, 2}, -(t/s)])/s^2 - (2*Pi*Zeta[3])/s^2 +
          ((6*I)*Zeta[3])/(s*t) + ((2*I)*HPL[{0}, -(t/s)]*Zeta[3])/s^2 +
          ((2*I)*HPL[{1}, -(t/s)]*Zeta[3])/s^2)/nc +
        nc*((((14*I)/45)*Pi^4)/s^2 - (24*I)/(s*t) + (4*Pi)/(s*t) +
          ((I/3)*Pi^2)/(s*t) - (Pi^3*(s - 3*t))/(6*s*t*(s + t)) +
          ((24*I)*HPL[{0}, s])/(s*t) - (4*Pi*HPL[{0}, s])/(s*t) -
          ((I/3)*Pi^2*HPL[{0}, s])/(s*t) - ((12*I)*HPL[{0}, s]^2)/(s*t) +
          (2*Pi*HPL[{0}, s]^2)/(s*t) + ((4*I)*HPL[{0}, s]^3)/(s*t) +
          (2*Pi^3*HPL[{0}, -(t/s)])/(3*s^2) + ((20*I)*HPL[{0}, -(t/s)])/
           (s*t) - (4*Pi*(s + 3*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((I/6)*Pi^2*(s + 25*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((20*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          (4*Pi*(s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
          ((10*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
          ((I/3)*Pi^2*HPL[{0}, -(t/s)]^2)/s^2 -
          ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) +
          (Pi*(2*s + 5*t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) +
          ((4*I)*(2*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) +
          (2*Pi*HPL[{0}, -(t/s)]^3)/(3*s^2) +
          ((I/3)*(6*s - t)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) -
          ((I/6)*HPL[{0}, -(t/s)]^4)/s^2 + (2*Pi^3*HPL[{1}, -(t/s)])/
           (3*s^2) + (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
          (2*Pi*(s - t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          (2*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/s^2 +
          (I*(s - t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          (((2*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/s^2 +
          (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 -
          (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/s^2 -
          (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/s^2 +
          (2*Pi*(s - t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          ((2*I)*(s - t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/s^2 +
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/s^2 +
          (I*HPL[{2}, -(t/s)]^2)/s^2 - (4*Pi*HPL[{3}, -(t/s)])/s^2 +
          ((2*I)*(s - t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/s^2 -
          ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/s^2 -
          ((8*I)*HPL[{4}, -(t/s)])/s^2 + (4*Pi*HPL[{2, 1}, -(t/s)])/s^2 -
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/s^2 -
          ((2*I)*HPL[{2, 2}, -(t/s)])/s^2 - (4*Pi*Zeta[3])/s^2 +
          ((2*I)*(5*s + 7*t)*Zeta[3])/(s*t*(s + t)) +
          ((4*I)*HPL[{0}, -(t/s)]*Zeta[3])/s^2 + ((4*I)*HPL[{1}, -(t/s)]*
            Zeta[3])/s^2))) + k[{1, 4}, {1, 4}]*
     ((((-2*I)/15)*Pi^4*(5*s - 29*t))/(s*t*(s + t)) +
      (8*Pi^3*(4*s + t))/(3*s*t*(s + t)) + ((8*I)*Pi^2*HPL[{0}, s]^2)/
       (t*(s + t)) - (((8*I)/3)*Pi^2*(3*s + t)*HPL[{0}, -(t/s)])/
       (s*t*(s + t)) + (2*Pi^3*(s + 13*t)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)) +
      ((16*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
      (8*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
      (12*Pi*HPL[{0}, -(t/s)]^2)/(t*(s + t)) +
      (((2*I)/3)*Pi^2*(12*s + 25*t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) -
      (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
      ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
      ((4*I)*HPL[{0}, -(t/s)]^3)/(s*(s + t)) -
      (4*Pi*(2*s + t)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) +
      ((2*I)*HPL[{0}, -(t/s)]^4)/(s*(s + t)) -
      (((4*I)/3)*Pi^2*(9*s - t)*HPL[{1}, -(t/s)])/(s*t^2) +
      (2*Pi^3*(7*s^2 + 26*s*t + 9*t^2)*HPL[{1}, -(t/s)])/(3*s*t^2*(s + t)) +
      ((16*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
       (s*t^2*(s + t)) - (8*Pi*(3*s + t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) + (16*Pi*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (t^2*(s + t)) + (((2*I)/3)*Pi^2*(13*s^2 + 50*s*t + 63*t^2)*
        HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t^2*(s + t)) -
      (16*Pi*(s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s*t^2) - ((8*I)*(s + 3*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t*(s + t)) + ((8*I)*(s + 2*t)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s*t*(s + t)) - (4*Pi*(s + 5*t)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s*t^2) - ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(t*(s + t)) +
      (((16*I)/3)*(s + 2*t)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) + (8*Pi*(4*s + t)*HPL[{1}, -(t/s)]^2)/(s*t^2) +
      (((4*I)/3)*Pi^2*(7*s^2 + 20*s*t + 7*t^2)*HPL[{1}, -(t/s)]^2)/
       (s*t^2*(s + t)) - (8*Pi*(5*s^2 + 5*s*t + 4*t^2)*HPL[{0}, s]*
        HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) -
      ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
      ((8*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t^2) -
      (2*Pi*(s + 8*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t^2) -
      ((8*I)*(s + 5*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
       (t^2*(s + t)) + (I*(s^2 + 17*s*t + 8*t^2)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) +
      (((8*I)/3)*(5*s + 3*t)*HPL[{1}, -(t/s)]^3)/(s*t^2) +
      (16*Pi*(s^2 + s*t + t^2)*HPL[{1}, -(t/s)]^3)/(s*t^2*(s + t)) -
      ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/t^2 +
      (((8*I)/3)*(s + 7*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
       (t^2*(s + t)) + (((2*I)/3)*(13*s + 6*t)*HPL[{1}, -(t/s)]^4)/(s*t^2) -
      (8*Pi*(s^2 - 3*s*t - 2*t^2)*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
      (((2*I)/3)*Pi^2*(7*s^2 + 31*s*t + 48*t^2)*HPL[{2}, -(t/s)])/
       (s*t^2*(s + t)) + ((8*I)*(s - t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)) + (24*Pi*(s^2 + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t^2*(s + t)) - ((24*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t) +
      (4*Pi*(7*s^2 + 9*s*t + 10*t^2)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t^2*(s + t)) - ((4*I)*(3*s^2 + 13*s*t + 2*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
      (I*(11*s^2 + 7*s*t - 8*t^2)*HPL[{2}, -(t/s)]^2)/(s*t^2*(s + t)) -
      ((8*I)*(s - t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
      (8*Pi*(4*s^2 - s*t + 2*t^2)*HPL[{3}, -(t/s)])/(s*t^2*(s + t)) +
      ((8*I)*(2*s + 7*t)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
      ((4*I)*(3*s^2 + 13*s*t + 2*t^2)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s*t^2*(s + t)) + ((16*I)*(s - 4*t)*HPL[{4}, -(t/s)])/(s*t*(s + t)) -
      (4*Pi*(s^2 - 3*s*t - 8*t^2)*HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) -
      ((8*I)*(s^2 - 4*s*t - t^2)*HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) +
      ((4*I)*(9*s^2 + s*t - 4*t^2)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s*t^2*(s + t)) + ((16*I)*(s^2 - s*t + 2*t^2)*HPL[{1}, -(t/s)]*
        HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) +
      ((2*I)*(11*s^2 + 7*s*t - 8*t^2)*HPL[{2, 2}, -(t/s)])/(s*t^2*(s + t)) +
      ((16*I)*(s^2 + 2*s*t - t^2)*HPL[{2, 1, 1}, -(t/s)])/(s*t^2*(s + t)) -
      (8*Pi*(3*s + 4*t)*Zeta[3])/(s*t*(s + t)) - ((4*I)*(9*s + 5*t)*Zeta[3])/
       (s*t*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) -
      ((4*I)*(7*s^2 + 5*s*t + 6*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
       (s*t^2*(s + t)) + nc^2*((((-13*I)/45)*Pi^4)/(s*t) +
        (6*Pi^3*HPL[{0}, s])/(s*t) + ((14*I)*Pi^2*HPL[{0}, s]^2)/(s*t) -
        (32*Pi*HPL[{0}, s]^3)/(3*s*t) - (((16*I)/3)*HPL[{0}, s]^4)/(s*t) +
        (16*Pi^3*HPL[{0}, -(t/s)])/(3*s*t) + ((22*I)*Pi^2*HPL[{0}, s]*
          HPL[{0}, -(t/s)])/(s*t) - (24*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
         (s*t) - (((32*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*t) +
        (((25*I)/3)*Pi^2*HPL[{0}, -(t/s)]^2)/(s*t) -
        (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s*t) -
        (8*Pi*HPL[{0}, -(t/s)]^3)/(3*s*t) + (((8*I)/3)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^3)/(s*t) + (((4*I)/3)*HPL[{0}, -(t/s)]^4)/(s*t) -
        (2*Pi^3*(s + 2*t)*HPL[{1}, -(t/s)])/(3*s*t^2) +
        (((2*I)/3)*Pi^2*(s + 12*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t^2) - (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t) - (6*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        (((14*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s*t) -
        (2*Pi*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t^2) +
        (I*(s + 2*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t^2) -
        (((2*I)/3)*Pi^2*(s + 12*t)*HPL[{2}, -(t/s)])/(s*t^2) +
        (16*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*t) -
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t) +
        (4*Pi*(s + 2*t)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t^2) -
        ((4*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t^2) - (I*(s + 2*t)*HPL[{2}, -(t/s)]^2)/(s*t^2) +
        (12*Pi*HPL[{3}, -(t/s)])/(s*t) + ((16*I)*HPL[{0}, s]*
          HPL[{3}, -(t/s)])/(s*t) + ((4*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/
         (s*t) + ((4*I)*(s + 2*t)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
         (s*t^2) + ((8*I)*HPL[{4}, -(t/s)])/(s*t) -
        (4*Pi*(s + 2*t)*HPL[{2, 1}, -(t/s)])/(s*t^2) +
        ((4*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t^2) +
        ((2*I)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/(s*t^2) -
        ((12*I)*Zeta[3])/(s*t) - (118*Pi*Zeta[3])/(3*s*t) -
        (((260*I)/3)*HPL[{0}, s]*Zeta[3])/(s*t) -
        (((142*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*t) -
        ((4*I)*(s + 2*t)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t^2)) +
      b0*(((Pi^3*HPL[{1}, -(t/s)])/(3*t^2) - ((I/3)*Pi^2*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/t^2 + (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
           t^2 - ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/t^2 +
          ((I/3)*Pi^2*HPL[{2}, -(t/s)])/t^2 - (2*Pi*HPL[{1}, -(t/s)]*
            HPL[{2}, -(t/s)])/t^2 + ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
            HPL[{2}, -(t/s)])/t^2 + ((I/2)*HPL[{2}, -(t/s)]^2)/t^2 -
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/t^2 +
          (2*Pi*HPL[{2, 1}, -(t/s)])/t^2 - ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{2, 1}, -(t/s)])/t^2 - (I*HPL[{2, 2}, -(t/s)])/t^2 +
          ((6*I)*Zeta[3])/(s*t) + ((2*I)*HPL[{1}, -(t/s)]*Zeta[3])/t^2)/nc +
        nc*((-24*I)/(s*t) + (20*Pi)/(s*t) + (((25*I)/3)*Pi^2)/(s*t) -
          (Pi^3*(13*s + 17*t))/(6*s*t*(s + t)) + ((24*I)*HPL[{0}, s])/(s*t) -
          (20*Pi*HPL[{0}, s])/(s*t) - (((25*I)/3)*Pi^2*HPL[{0}, s])/(s*t) -
          ((12*I)*HPL[{0}, s]^2)/(s*t) + (10*Pi*HPL[{0}, s]^2)/(s*t) +
          ((4*I)*HPL[{0}, s]^3)/(s*t) + ((4*I)*HPL[{0}, -(t/s)])/(s*t) -
          (4*Pi*(3*s + t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((I/6)*Pi^2*(37*s + 13*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          (4*Pi*(3*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
          ((4*I)*HPL[{0}, -(t/s)]^2)/(t*(s + t)) +
          (Pi*(2*s - t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(t*(s + t)) -
          ((I/3)*(6*s - t)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) +
          (2*Pi^3*HPL[{1}, -(t/s)])/(3*t^2) -
          (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/t^2 +
          (2*Pi*(s - t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          (I*(s - t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/t^2 -
          (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/t^2 +
          (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/t^2 -
          (2*Pi*(s - t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*(s - t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/t^2 +
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/t^2 +
          (I*HPL[{2}, -(t/s)]^2)/t^2 - ((2*I)*(s - t)*HPL[{3}, -(t/s)])/
           (s*t*(s + t)) - ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/t^2 +
          (4*Pi*HPL[{2, 1}, -(t/s)])/t^2 - ((4*I)*HPL[{0}, -(t/s)]*
            HPL[{2, 1}, -(t/s)])/t^2 - ((2*I)*HPL[{2, 2}, -(t/s)])/t^2 +
          ((2*I)*(7*s + 5*t)*Zeta[3])/(s*t*(s + t)) +
          ((4*I)*HPL[{1}, -(t/s)]*Zeta[3])/t^2))) +
    k[{2, 3}, {2, 3}]*((((-2*I)/15)*Pi^4*(5*s - 29*t))/(s*t*(s + t)) +
      (8*Pi^3*(4*s + t))/(3*s*t*(s + t)) + ((8*I)*Pi^2*HPL[{0}, s]^2)/
       (t*(s + t)) - (((8*I)/3)*Pi^2*(3*s + t)*HPL[{0}, -(t/s)])/
       (s*t*(s + t)) + (2*Pi^3*(s + 13*t)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)) +
      ((16*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
      (8*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
      (12*Pi*HPL[{0}, -(t/s)]^2)/(t*(s + t)) +
      (((2*I)/3)*Pi^2*(12*s + 25*t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) -
      (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
      ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
      ((4*I)*HPL[{0}, -(t/s)]^3)/(s*(s + t)) -
      (4*Pi*(2*s + t)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) +
      ((2*I)*HPL[{0}, -(t/s)]^4)/(s*(s + t)) -
      (((4*I)/3)*Pi^2*(9*s - t)*HPL[{1}, -(t/s)])/(s*t^2) +
      (2*Pi^3*(7*s^2 + 26*s*t + 9*t^2)*HPL[{1}, -(t/s)])/(3*s*t^2*(s + t)) +
      ((16*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
       (s*t^2*(s + t)) - (8*Pi*(3*s + t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) + (16*Pi*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (t^2*(s + t)) + (((2*I)/3)*Pi^2*(13*s^2 + 50*s*t + 63*t^2)*
        HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t^2*(s + t)) -
      (16*Pi*(s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s*t^2) - ((8*I)*(s + 3*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t*(s + t)) + ((8*I)*(s + 2*t)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s*t*(s + t)) - (4*Pi*(s + 5*t)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s*t^2) - ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(t*(s + t)) +
      (((16*I)/3)*(s + 2*t)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) + (8*Pi*(4*s + t)*HPL[{1}, -(t/s)]^2)/(s*t^2) +
      (((4*I)/3)*Pi^2*(7*s^2 + 20*s*t + 7*t^2)*HPL[{1}, -(t/s)]^2)/
       (s*t^2*(s + t)) - (8*Pi*(5*s^2 + 5*s*t + 4*t^2)*HPL[{0}, s]*
        HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) -
      ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
      ((8*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t^2) -
      (2*Pi*(s + 8*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t^2) -
      ((8*I)*(s + 5*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
       (t^2*(s + t)) + (I*(s^2 + 17*s*t + 8*t^2)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) +
      (((8*I)/3)*(5*s + 3*t)*HPL[{1}, -(t/s)]^3)/(s*t^2) +
      (16*Pi*(s^2 + s*t + t^2)*HPL[{1}, -(t/s)]^3)/(s*t^2*(s + t)) -
      ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/t^2 +
      (((8*I)/3)*(s + 7*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
       (t^2*(s + t)) + (((2*I)/3)*(13*s + 6*t)*HPL[{1}, -(t/s)]^4)/(s*t^2) -
      (8*Pi*(s^2 - 3*s*t - 2*t^2)*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
      (((2*I)/3)*Pi^2*(7*s^2 + 31*s*t + 48*t^2)*HPL[{2}, -(t/s)])/
       (s*t^2*(s + t)) + ((8*I)*(s - t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)) + (24*Pi*(s^2 + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t^2*(s + t)) - ((24*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t) +
      (4*Pi*(7*s^2 + 9*s*t + 10*t^2)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t^2*(s + t)) - ((4*I)*(3*s^2 + 13*s*t + 2*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
      (I*(11*s^2 + 7*s*t - 8*t^2)*HPL[{2}, -(t/s)]^2)/(s*t^2*(s + t)) -
      ((8*I)*(s - t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
      (8*Pi*(4*s^2 - s*t + 2*t^2)*HPL[{3}, -(t/s)])/(s*t^2*(s + t)) +
      ((8*I)*(2*s + 7*t)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
      ((4*I)*(3*s^2 + 13*s*t + 2*t^2)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s*t^2*(s + t)) + ((16*I)*(s - 4*t)*HPL[{4}, -(t/s)])/(s*t*(s + t)) -
      (4*Pi*(s^2 - 3*s*t - 8*t^2)*HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) -
      ((8*I)*(s^2 - 4*s*t - t^2)*HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) +
      ((4*I)*(9*s^2 + s*t - 4*t^2)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s*t^2*(s + t)) + ((16*I)*(s^2 - s*t + 2*t^2)*HPL[{1}, -(t/s)]*
        HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) +
      ((2*I)*(11*s^2 + 7*s*t - 8*t^2)*HPL[{2, 2}, -(t/s)])/(s*t^2*(s + t)) +
      ((16*I)*(s^2 + 2*s*t - t^2)*HPL[{2, 1, 1}, -(t/s)])/(s*t^2*(s + t)) -
      (8*Pi*(3*s + 4*t)*Zeta[3])/(s*t*(s + t)) - ((4*I)*(9*s + 5*t)*Zeta[3])/
       (s*t*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) -
      ((4*I)*(7*s^2 + 5*s*t + 6*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
       (s*t^2*(s + t)) + nc^2*((((-13*I)/45)*Pi^4)/(s*t) +
        (6*Pi^3*HPL[{0}, s])/(s*t) + ((14*I)*Pi^2*HPL[{0}, s]^2)/(s*t) -
        (32*Pi*HPL[{0}, s]^3)/(3*s*t) - (((16*I)/3)*HPL[{0}, s]^4)/(s*t) +
        (16*Pi^3*HPL[{0}, -(t/s)])/(3*s*t) + ((22*I)*Pi^2*HPL[{0}, s]*
          HPL[{0}, -(t/s)])/(s*t) - (24*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
         (s*t) - (((32*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*t) +
        (((25*I)/3)*Pi^2*HPL[{0}, -(t/s)]^2)/(s*t) -
        (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s*t) -
        (8*Pi*HPL[{0}, -(t/s)]^3)/(3*s*t) + (((8*I)/3)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^3)/(s*t) + (((4*I)/3)*HPL[{0}, -(t/s)]^4)/(s*t) -
        (2*Pi^3*(s + 2*t)*HPL[{1}, -(t/s)])/(3*s*t^2) +
        (((2*I)/3)*Pi^2*(s + 12*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t^2) - (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t) - (6*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        (((14*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s*t) -
        (2*Pi*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t^2) +
        (I*(s + 2*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t^2) -
        (((2*I)/3)*Pi^2*(s + 12*t)*HPL[{2}, -(t/s)])/(s*t^2) +
        (16*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*t) -
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t) +
        (4*Pi*(s + 2*t)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t^2) -
        ((4*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t^2) - (I*(s + 2*t)*HPL[{2}, -(t/s)]^2)/(s*t^2) +
        (12*Pi*HPL[{3}, -(t/s)])/(s*t) + ((16*I)*HPL[{0}, s]*
          HPL[{3}, -(t/s)])/(s*t) + ((4*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/
         (s*t) + ((4*I)*(s + 2*t)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
         (s*t^2) + ((8*I)*HPL[{4}, -(t/s)])/(s*t) -
        (4*Pi*(s + 2*t)*HPL[{2, 1}, -(t/s)])/(s*t^2) +
        ((4*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t^2) +
        ((2*I)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/(s*t^2) -
        ((12*I)*Zeta[3])/(s*t) - (118*Pi*Zeta[3])/(3*s*t) -
        (((260*I)/3)*HPL[{0}, s]*Zeta[3])/(s*t) -
        (((142*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*t) -
        ((4*I)*(s + 2*t)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t^2)) +
      b0*(((Pi^3*HPL[{1}, -(t/s)])/(3*t^2) - ((I/3)*Pi^2*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/t^2 + (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
           t^2 - ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/t^2 +
          ((I/3)*Pi^2*HPL[{2}, -(t/s)])/t^2 - (2*Pi*HPL[{1}, -(t/s)]*
            HPL[{2}, -(t/s)])/t^2 + ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
            HPL[{2}, -(t/s)])/t^2 + ((I/2)*HPL[{2}, -(t/s)]^2)/t^2 -
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/t^2 +
          (2*Pi*HPL[{2, 1}, -(t/s)])/t^2 - ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{2, 1}, -(t/s)])/t^2 - (I*HPL[{2, 2}, -(t/s)])/t^2 +
          ((6*I)*Zeta[3])/(s*t) + ((2*I)*HPL[{1}, -(t/s)]*Zeta[3])/t^2)/nc +
        nc*((-24*I)/(s*t) + (20*Pi)/(s*t) + (((25*I)/3)*Pi^2)/(s*t) -
          (Pi^3*(13*s + 17*t))/(6*s*t*(s + t)) + ((24*I)*HPL[{0}, s])/(s*t) -
          (20*Pi*HPL[{0}, s])/(s*t) - (((25*I)/3)*Pi^2*HPL[{0}, s])/(s*t) -
          ((12*I)*HPL[{0}, s]^2)/(s*t) + (10*Pi*HPL[{0}, s]^2)/(s*t) +
          ((4*I)*HPL[{0}, s]^3)/(s*t) + ((4*I)*HPL[{0}, -(t/s)])/(s*t) -
          (4*Pi*(3*s + t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((I/6)*Pi^2*(37*s + 13*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          (4*Pi*(3*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
          ((4*I)*HPL[{0}, -(t/s)]^2)/(t*(s + t)) +
          (Pi*(2*s - t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(t*(s + t)) -
          ((I/3)*(6*s - t)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) +
          (2*Pi^3*HPL[{1}, -(t/s)])/(3*t^2) -
          (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/t^2 +
          (2*Pi*(s - t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          (I*(s - t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/t^2 -
          (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/t^2 +
          (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/t^2 -
          (2*Pi*(s - t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*(s - t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/t^2 +
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/t^2 +
          (I*HPL[{2}, -(t/s)]^2)/t^2 - ((2*I)*(s - t)*HPL[{3}, -(t/s)])/
           (s*t*(s + t)) - ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/t^2 +
          (4*Pi*HPL[{2, 1}, -(t/s)])/t^2 - ((4*I)*HPL[{0}, -(t/s)]*
            HPL[{2, 1}, -(t/s)])/t^2 - ((2*I)*HPL[{2, 2}, -(t/s)])/t^2 +
          ((2*I)*(7*s + 5*t)*Zeta[3])/(s*t*(s + t)) +
          ((4*I)*HPL[{1}, -(t/s)]*Zeta[3])/t^2))) +
    k[{2, 4}, {2, 4}]*((((-2*I)/15)*Pi^4*(5*s^2 + 11*s*t - 29*t^2))/
       (s*t*(s + t)^2) - (8*Pi^3*(2*s^2 + 3*s*t + 2*t^2))/(3*s*t*(s + t)^2) +
      ((8*I)*Pi^2*HPL[{0}, s]^2)/(s*t + t^2) +
      (((16*I)/3)*Pi^2*(s - 2*t)*HPL[{0}, -(t/s)])/(s*(s + t)^2) +
      (2*Pi^3*(s^2 + 13*t^2)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)^2) +
      ((16*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
       (s*t*(s + t)^2) - (8*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) -
      (4*Pi*(3*s + 2*t)*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) +
      (((2*I)/3)*Pi^2*(12*s^2 + 11*s*t + 25*t^2)*HPL[{0}, -(t/s)]^2)/
       (s*t*(s + t)^2) - (8*Pi*(2*s^2 + 3*s*t + 2*t^2)*HPL[{0}, s]*
        HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) -
      ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
      (((4*I)/3)*(2*s - 3*t)*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) -
      (2*Pi*(12*s^2 + 19*s*t + 6*t^2)*HPL[{0}, -(t/s)]^3)/(3*s*t*(s + t)^2) -
      ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s + t)^2 -
      ((I/6)*(13*s - 12*t)*HPL[{0}, -(t/s)]^4)/(s*(s + t)^2) +
      (((4*I)/3)*Pi^2*(7*s - 11*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
      (2*Pi^3*(19*s^2 + 24*s*t + 9*t^2)*HPL[{1}, -(t/s)])/(3*s*t*(s + t)^2) +
      ((16*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
      (8*Pi*(3*s + t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
      (16*Pi*(s^2 + 3*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s*t*(s + t)^2) + (((2*I)/3)*Pi^2*(37*s^2 + 52*s*t + 63*t^2)*
        HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
      (16*Pi*(3*s^2 + 4*s*t + 3*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
      ((8*I)*(s + 3*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) + ((8*I)*(s^2 - 2*t^2)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
      (4*Pi*(5*s^2 + 7*s*t + 5*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
       (s*t*(s + t)^2) - ((16*I)*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(t*(s + t)^2) + (((4*I)/3)*(4*s^2 + s*t + 8*t^2)*
        HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
      (((4*I)/3)*Pi^2*(13*s + 7*t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
      (24*Pi*HPL[{1}, -(t/s)]^2)/(s*t + t^2) -
      (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
      ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) -
      ((24*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
      (8*Pi*(2*s^2 + 3*s*t + 2*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
       (s*t*(s + t)^2) - ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]^2)/(s*t + t^2) + ((4*I)*(4*s^2 + 5*s*t + 2*t^2)*
        HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)^2) -
      ((8*I)*HPL[{1}, -(t/s)]^3)/(s*t) + (16*Pi*HPL[{1}, -(t/s)]^3)/
       (s^2 + s*t) + ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
       (s*t + t^2) + ((4*I)*HPL[{1}, -(t/s)]^4)/(s*t) +
      (8*Pi*(s^2 + s*t + 2*t^2)*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
      ((8*I)*Pi^2*(2*s^2 + 3*s*t + 4*t^2)*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
      (24*Pi*(s - t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
      ((8*I)*(2*s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)^2) - ((24*I)*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^2*
        HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
      (8*Pi*(s^2 + 8*s*t + 5*t^2)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)^2) - ((8*I)*(5*s^2 + 8*s*t + t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
      ((4*I)*(s^2 - 2*s*t + 2*t^2)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)^2) +
      (8*Pi*(5*s - 2*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
      ((8*I)*(2*s^2 + s*t + t^2)*HPL[{3}, -(t/s)])/(s*t*(s + t)^2) +
      ((8*I)*(2*s^2 + s*t + 7*t^2)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s*t*(s + t)^2) + ((8*I)*(5*s^2 + 8*s*t + t^2)*HPL[{1}, -(t/s)]*
        HPL[{3}, -(t/s)])/(s*t*(s + t)^2) +
      ((16*I)*(s^2 + 2*s*t - 4*t^2)*HPL[{4}, -(t/s)])/(s*t*(s + t)^2) -
      ((8*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
      (16*Pi*(s^2 - s*t + 2*t^2)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)^2) -
      ((16*I)*(2*s^2 - s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s*t*(s + t)^2) - ((32*I)*(s - t)*HPL[{1}, -(t/s)]*
        HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
      ((8*I)*(s^2 - 2*s*t + 2*t^2)*HPL[{2, 2}, -(t/s)])/(s*t*(s + t)^2) +
      ((16*I)*(s - t)*HPL[{2, 1, 1}, -(t/s)])/(s*t*(s + t)) -
      (8*Pi*(3*s^2 - s*t + 4*t^2)*Zeta[3])/(s*t*(s + t)^2) -
      ((4*I)*(3*s^2 + 4*s*t + 5*t^2)*Zeta[3])/(s*t*(s + t)^2) -
      ((8*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) +
      ((8*I)*(s^2 - 4*s*t - 3*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
       (s*t*(s + t)^2) + nc^2*((((-13*I)/45)*Pi^4)/(s*t) +
        (6*Pi^3*HPL[{0}, s])/(s*t) + ((14*I)*Pi^2*HPL[{0}, s]^2)/(s*t) -
        (32*Pi*HPL[{0}, s]^3)/(3*s*t) - (((16*I)/3)*HPL[{0}, s]^4)/(s*t) +
        (16*Pi^3*HPL[{0}, -(t/s)])/(3*s*t) + ((22*I)*Pi^2*HPL[{0}, s]*
          HPL[{0}, -(t/s)])/(s*t) - (24*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
         (s*t) - (((32*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*t) +
        ((I/3)*Pi^2*(25*s^2 + 48*s*t + 25*t^2)*HPL[{0}, -(t/s)]^2)/
         (s*t*(s + t)^2) - (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s*t) -
        (2*Pi*(4*s^2 + 9*s*t + 4*t^2)*HPL[{0}, -(t/s)]^3)/(3*s*t*(s + t)^2) +
        (((8*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*t) +
        ((I/6)*(8*s^2 + 17*s*t + 8*t^2)*HPL[{0}, -(t/s)]^4)/(s*t*(s + t)^2) -
        (4*Pi^3*HPL[{1}, -(t/s)])/(3*s*t) + ((8*I)*Pi^2*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t) - (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t) - (6*Pi*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s*t) + ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s*t) + (((14*I)/3)*HPL[{0}, -(t/s)]^3*
          HPL[{1}, -(t/s)])/(s*t) - (4*Pi*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/(s*t) + ((2*I)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)]^2)/(s*t) - ((8*I)*Pi^2*HPL[{2}, -(t/s)])/(s*t) +
        (16*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*t) -
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t) +
        (8*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) -
        ((2*I)*HPL[{2}, -(t/s)]^2)/(s*t) + (12*Pi*HPL[{3}, -(t/s)])/(s*t) +
        ((16*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{4}, -(t/s)])/(s*t) - (8*Pi*HPL[{2, 1}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t) +
        ((4*I)*HPL[{2, 2}, -(t/s)])/(s*t) - ((12*I)*Zeta[3])/(s*t) -
        (118*Pi*Zeta[3])/(3*s*t) - (((260*I)/3)*HPL[{0}, s]*Zeta[3])/(s*t) -
        (((142*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*t) -
        ((8*I)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t)) +
      b0*((((I/3)*Pi^2*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
          (Pi*HPL[{0}, -(t/s)]^3)/(3*(s + t)^2) - ((I/12)*HPL[{0}, -(t/s)]^4)/
           (s + t)^2 + ((6*I)*Zeta[3])/(s*t))/nc +
        nc*((-24*I)/(s*t) - (((19*I)/30)*Pi^4)/(s + t)^2 +
          (4*Pi*(s + 5*t))/(s*t*(s + t)) + ((I/3)*Pi^2*(s + 25*t))/
           (s*t*(s + t)) - (Pi^3*(s^2 + 22*s*t + 17*t^2))/(6*s*t*(s + t)^2) +
          ((24*I)*HPL[{0}, s])/(s*t) + (4*Pi^3*HPL[{0}, s])/(3*(s + t)^2) -
          (4*Pi*(s + 5*t)*HPL[{0}, s])/(s*t*(s + t)) -
          ((I/3)*Pi^2*(s + 25*t)*HPL[{0}, s])/(s*t*(s + t)) -
          ((12*I)*HPL[{0}, s]^2)/(s*t) + (2*Pi*(s + 5*t)*HPL[{0}, s]^2)/
           (s*t*(s + t)) + ((4*I)*HPL[{0}, s]^3)/(s*t) -
          (5*Pi^3*HPL[{0}, -(t/s)])/(3*(s + t)^2) +
          ((4*I)*(5*s + t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          (4*Pi*(s^2 + t^2)*HPL[{0}, -(t/s)])/(s*t*(s + t)^2) -
          ((I/6)*Pi^2*(s^2 - 10*s*t + 13*t^2)*HPL[{0}, -(t/s)])/
           (s*t*(s + t)^2) - ((8*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/
           (s + t)^2 - ((4*I)*(5*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
           (s*t*(s + t)) + (4*Pi*(s^2 + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
           (s*t*(s + t)^2) + (8*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
           (s + t)^2 + ((2*I)*(5*s + t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
           (s*t*(s + t)) - (((7*I)/2)*Pi^2*HPL[{0}, -(t/s)]^2)/(s + t)^2 -
          ((4*I)*(2*s + 3*t)*HPL[{0}, -(t/s)]^2)/(t*(s + t)^2) +
          (Pi*(2*s^2 - 2*s*t - t^2)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) +
          (6*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
          ((4*I)*(2*s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(t*(s + t)^2) -
          ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
          (Pi*HPL[{0}, -(t/s)]^3)/(s + t)^2 + ((I/3)*(6*s^2 + 14*s*t + t^2)*
            HPL[{0}, -(t/s)]^3)/(s*t*(s + t)^2) -
          (((14*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s + t)^2 -
          (((17*I)/12)*HPL[{0}, -(t/s)]^4)/(s + t)^2 +
          (2*Pi^3*HPL[{1}, -(t/s)])/(3*(s + t)^2) -
          ((4*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 -
          (2*Pi*(s^2 + 4*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)^2) + (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/(s + t)^2 + (3*Pi*HPL[{0}, -(t/s)]^2*
            HPL[{1}, -(t/s)])/(s + t)^2 + (I*(s^2 + 4*s*t + t^2)*
            HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s + t)^2 -
          (((7*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s + t)^2 +
          (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s + t)^2 -
          (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s + t)^2 +
          ((4*I)*Pi^2*HPL[{2}, -(t/s)])/(s + t)^2 +
          (2*Pi*(s^2 + 4*s*t + t^2)*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
          (8*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s + t)^2 -
          ((2*I)*(s^2 + 4*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s*t*(s + t)^2) + ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s + t)^2 + ((4*I)*HPL[{0}, -(t/s)]^2*
            HPL[{2}, -(t/s)])/(s + t)^2 - (4*Pi*HPL[{1}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s + t)^2 + ((4*I)*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s + t)^2 +
          (I*HPL[{2}, -(t/s)]^2)/(s + t)^2 - (6*Pi*HPL[{3}, -(t/s)])/
           (s + t)^2 + ((2*I)*(s^2 + 4*s*t + t^2)*HPL[{3}, -(t/s)])/
           (s*t*(s + t)^2) - ((8*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s + t)^2 -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s + t)^2 -
          ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s + t)^2 -
          ((4*I)*HPL[{4}, -(t/s)])/(s + t)^2 + (4*Pi*HPL[{2, 1}, -(t/s)])/
           (s + t)^2 - ((4*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
           (s + t)^2 - ((2*I)*HPL[{2, 2}, -(t/s)])/(s + t)^2 +
          (2*Pi*Zeta[3])/(s + t)^2 + ((2*I)*(5*s^2 + 8*s*t + 5*t^2)*Zeta[3])/
           (s*t*(s + t)^2) + ((8*I)*HPL[{0}, s]*Zeta[3])/(s + t)^2 +
          ((6*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s + t)^2 +
          ((4*I)*HPL[{1}, -(t/s)]*Zeta[3])/(s + t)^2))) +
    k[{1, 3}, {1, 3}]*((((-2*I)/15)*Pi^4*(5*s^2 + 11*s*t - 29*t^2))/
       (s*t*(s + t)^2) - (8*Pi^3*(2*s^2 + 3*s*t + 2*t^2))/(3*s*t*(s + t)^2) +
      ((8*I)*Pi^2*HPL[{0}, s]^2)/(s*t + t^2) +
      (((16*I)/3)*Pi^2*(s - 2*t)*HPL[{0}, -(t/s)])/(s*(s + t)^2) +
      (2*Pi^3*(s^2 + 13*t^2)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)^2) +
      ((16*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
       (s*t*(s + t)^2) - (8*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) -
      (4*Pi*(3*s + 2*t)*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) +
      (((2*I)/3)*Pi^2*(12*s^2 + 11*s*t + 25*t^2)*HPL[{0}, -(t/s)]^2)/
       (s*t*(s + t)^2) - (8*Pi*(2*s^2 + 3*s*t + 2*t^2)*HPL[{0}, s]*
        HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) -
      ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
      (((4*I)/3)*(2*s - 3*t)*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) -
      (2*Pi*(12*s^2 + 19*s*t + 6*t^2)*HPL[{0}, -(t/s)]^3)/(3*s*t*(s + t)^2) -
      ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s + t)^2 -
      ((I/6)*(13*s - 12*t)*HPL[{0}, -(t/s)]^4)/(s*(s + t)^2) +
      (((4*I)/3)*Pi^2*(7*s - 11*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
      (2*Pi^3*(19*s^2 + 24*s*t + 9*t^2)*HPL[{1}, -(t/s)])/(3*s*t*(s + t)^2) +
      ((16*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
      (8*Pi*(3*s + t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
      (16*Pi*(s^2 + 3*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s*t*(s + t)^2) + (((2*I)/3)*Pi^2*(37*s^2 + 52*s*t + 63*t^2)*
        HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
      (16*Pi*(3*s^2 + 4*s*t + 3*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
      ((8*I)*(s + 3*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) + ((8*I)*(s^2 - 2*t^2)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
      (4*Pi*(5*s^2 + 7*s*t + 5*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
       (s*t*(s + t)^2) - ((16*I)*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(t*(s + t)^2) + (((4*I)/3)*(4*s^2 + s*t + 8*t^2)*
        HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
      (((4*I)/3)*Pi^2*(13*s + 7*t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
      (24*Pi*HPL[{1}, -(t/s)]^2)/(s*t + t^2) -
      (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
      ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) -
      ((24*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
      (8*Pi*(2*s^2 + 3*s*t + 2*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
       (s*t*(s + t)^2) - ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]^2)/(s*t + t^2) + ((4*I)*(4*s^2 + 5*s*t + 2*t^2)*
        HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)^2) -
      ((8*I)*HPL[{1}, -(t/s)]^3)/(s*t) + (16*Pi*HPL[{1}, -(t/s)]^3)/
       (s^2 + s*t) + ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
       (s*t + t^2) + ((4*I)*HPL[{1}, -(t/s)]^4)/(s*t) +
      (8*Pi*(s^2 + s*t + 2*t^2)*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
      ((8*I)*Pi^2*(2*s^2 + 3*s*t + 4*t^2)*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
      (24*Pi*(s - t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
      ((8*I)*(2*s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)^2) - ((24*I)*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^2*
        HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
      (8*Pi*(s^2 + 8*s*t + 5*t^2)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)^2) - ((8*I)*(5*s^2 + 8*s*t + t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
      ((4*I)*(s^2 - 2*s*t + 2*t^2)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)^2) +
      (8*Pi*(5*s - 2*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
      ((8*I)*(2*s^2 + s*t + t^2)*HPL[{3}, -(t/s)])/(s*t*(s + t)^2) +
      ((8*I)*(2*s^2 + s*t + 7*t^2)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s*t*(s + t)^2) + ((8*I)*(5*s^2 + 8*s*t + t^2)*HPL[{1}, -(t/s)]*
        HPL[{3}, -(t/s)])/(s*t*(s + t)^2) +
      ((16*I)*(s^2 + 2*s*t - 4*t^2)*HPL[{4}, -(t/s)])/(s*t*(s + t)^2) -
      ((8*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
      (16*Pi*(s^2 - s*t + 2*t^2)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)^2) -
      ((16*I)*(2*s^2 - s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s*t*(s + t)^2) - ((32*I)*(s - t)*HPL[{1}, -(t/s)]*
        HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
      ((8*I)*(s^2 - 2*s*t + 2*t^2)*HPL[{2, 2}, -(t/s)])/(s*t*(s + t)^2) +
      ((16*I)*(s - t)*HPL[{2, 1, 1}, -(t/s)])/(s*t*(s + t)) -
      (8*Pi*(3*s^2 - s*t + 4*t^2)*Zeta[3])/(s*t*(s + t)^2) -
      ((4*I)*(3*s^2 + 4*s*t + 5*t^2)*Zeta[3])/(s*t*(s + t)^2) -
      ((8*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s^2 + s*t) +
      ((8*I)*(s^2 - 4*s*t - 3*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
       (s*t*(s + t)^2) + nc^2*((((-13*I)/45)*Pi^4)/(s*t) +
        (6*Pi^3*HPL[{0}, s])/(s*t) + ((14*I)*Pi^2*HPL[{0}, s]^2)/(s*t) -
        (32*Pi*HPL[{0}, s]^3)/(3*s*t) - (((16*I)/3)*HPL[{0}, s]^4)/(s*t) +
        (16*Pi^3*HPL[{0}, -(t/s)])/(3*s*t) + ((22*I)*Pi^2*HPL[{0}, s]*
          HPL[{0}, -(t/s)])/(s*t) - (24*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
         (s*t) - (((32*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*t) +
        ((I/3)*Pi^2*(25*s^2 + 48*s*t + 25*t^2)*HPL[{0}, -(t/s)]^2)/
         (s*t*(s + t)^2) - (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s*t) -
        (2*Pi*(4*s^2 + 9*s*t + 4*t^2)*HPL[{0}, -(t/s)]^3)/(3*s*t*(s + t)^2) +
        (((8*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*t) +
        ((I/6)*(8*s^2 + 17*s*t + 8*t^2)*HPL[{0}, -(t/s)]^4)/(s*t*(s + t)^2) -
        (4*Pi^3*HPL[{1}, -(t/s)])/(3*s*t) + ((8*I)*Pi^2*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t) - (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t) - (6*Pi*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s*t) + ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s*t) + (((14*I)/3)*HPL[{0}, -(t/s)]^3*
          HPL[{1}, -(t/s)])/(s*t) - (4*Pi*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/(s*t) + ((2*I)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)]^2)/(s*t) - ((8*I)*Pi^2*HPL[{2}, -(t/s)])/(s*t) +
        (16*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*t) -
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t) +
        (8*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) -
        ((2*I)*HPL[{2}, -(t/s)]^2)/(s*t) + (12*Pi*HPL[{3}, -(t/s)])/(s*t) +
        ((16*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{4}, -(t/s)])/(s*t) - (8*Pi*HPL[{2, 1}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t) +
        ((4*I)*HPL[{2, 2}, -(t/s)])/(s*t) - ((12*I)*Zeta[3])/(s*t) -
        (118*Pi*Zeta[3])/(3*s*t) - (((260*I)/3)*HPL[{0}, s]*Zeta[3])/(s*t) -
        (((142*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*t) -
        ((8*I)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t)) +
      b0*((((I/3)*Pi^2*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
          (Pi*HPL[{0}, -(t/s)]^3)/(3*(s + t)^2) - ((I/12)*HPL[{0}, -(t/s)]^4)/
           (s + t)^2 + ((6*I)*Zeta[3])/(s*t))/nc +
        nc*((-24*I)/(s*t) - (((19*I)/30)*Pi^4)/(s + t)^2 +
          (4*Pi*(s + 5*t))/(s*t*(s + t)) + ((I/3)*Pi^2*(s + 25*t))/
           (s*t*(s + t)) - (Pi^3*(s^2 + 22*s*t + 17*t^2))/(6*s*t*(s + t)^2) +
          ((24*I)*HPL[{0}, s])/(s*t) + (4*Pi^3*HPL[{0}, s])/(3*(s + t)^2) -
          (4*Pi*(s + 5*t)*HPL[{0}, s])/(s*t*(s + t)) -
          ((I/3)*Pi^2*(s + 25*t)*HPL[{0}, s])/(s*t*(s + t)) -
          ((12*I)*HPL[{0}, s]^2)/(s*t) + (2*Pi*(s + 5*t)*HPL[{0}, s]^2)/
           (s*t*(s + t)) + ((4*I)*HPL[{0}, s]^3)/(s*t) -
          (5*Pi^3*HPL[{0}, -(t/s)])/(3*(s + t)^2) +
          ((4*I)*(5*s + t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          (4*Pi*(s^2 + t^2)*HPL[{0}, -(t/s)])/(s*t*(s + t)^2) -
          ((I/6)*Pi^2*(s^2 - 10*s*t + 13*t^2)*HPL[{0}, -(t/s)])/
           (s*t*(s + t)^2) - ((8*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/
           (s + t)^2 - ((4*I)*(5*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
           (s*t*(s + t)) + (4*Pi*(s^2 + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
           (s*t*(s + t)^2) + (8*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
           (s + t)^2 + ((2*I)*(5*s + t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
           (s*t*(s + t)) - (((7*I)/2)*Pi^2*HPL[{0}, -(t/s)]^2)/(s + t)^2 -
          ((4*I)*(2*s + 3*t)*HPL[{0}, -(t/s)]^2)/(t*(s + t)^2) +
          (Pi*(2*s^2 - 2*s*t - t^2)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) +
          (6*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
          ((4*I)*(2*s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(t*(s + t)^2) -
          ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
          (Pi*HPL[{0}, -(t/s)]^3)/(s + t)^2 + ((I/3)*(6*s^2 + 14*s*t + t^2)*
            HPL[{0}, -(t/s)]^3)/(s*t*(s + t)^2) -
          (((14*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s + t)^2 -
          (((17*I)/12)*HPL[{0}, -(t/s)]^4)/(s + t)^2 +
          (2*Pi^3*HPL[{1}, -(t/s)])/(3*(s + t)^2) -
          ((4*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 -
          (2*Pi*(s^2 + 4*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)^2) + (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/(s + t)^2 + (3*Pi*HPL[{0}, -(t/s)]^2*
            HPL[{1}, -(t/s)])/(s + t)^2 + (I*(s^2 + 4*s*t + t^2)*
            HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s + t)^2 -
          (((7*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s + t)^2 +
          (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s + t)^2 -
          (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s + t)^2 +
          ((4*I)*Pi^2*HPL[{2}, -(t/s)])/(s + t)^2 +
          (2*Pi*(s^2 + 4*s*t + t^2)*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
          (8*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s + t)^2 -
          ((2*I)*(s^2 + 4*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s*t*(s + t)^2) + ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s + t)^2 + ((4*I)*HPL[{0}, -(t/s)]^2*
            HPL[{2}, -(t/s)])/(s + t)^2 - (4*Pi*HPL[{1}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s + t)^2 + ((4*I)*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s + t)^2 +
          (I*HPL[{2}, -(t/s)]^2)/(s + t)^2 - (6*Pi*HPL[{3}, -(t/s)])/
           (s + t)^2 + ((2*I)*(s^2 + 4*s*t + t^2)*HPL[{3}, -(t/s)])/
           (s*t*(s + t)^2) - ((8*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s + t)^2 -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s + t)^2 -
          ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s + t)^2 -
          ((4*I)*HPL[{4}, -(t/s)])/(s + t)^2 + (4*Pi*HPL[{2, 1}, -(t/s)])/
           (s + t)^2 - ((4*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
           (s + t)^2 - ((2*I)*HPL[{2, 2}, -(t/s)])/(s + t)^2 +
          (2*Pi*Zeta[3])/(s + t)^2 + ((2*I)*(5*s^2 + 8*s*t + 5*t^2)*Zeta[3])/
           (s*t*(s + t)^2) + ((8*I)*HPL[{0}, s]*Zeta[3])/(s + t)^2 +
          ((6*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s + t)^2 +
          ((4*I)*HPL[{1}, -(t/s)]*Zeta[3])/(s + t)^2)))

M2V[1, 2, 4, 3] = (((8*I)*nc^2*k[{1, 2}, {1, 2}])/(s*(s + t)) +
      ((8*I)*nc^2*k[{1, 3}, {1, 3}])/(s*(s + t)) +
      ((8*I)*nc^2*k[{1, 4}, {1, 4}])/(s*(s + t)) +
      ((8*I)*nc^2*k[{2, 3}, {2, 3}])/(s*(s + t)) +
      ((8*I)*nc^2*k[{2, 4}, {2, 4}])/(s*(s + t)) +
      ((8*I)*nc^2*k[{3, 4}, {3, 4}])/(s*(s + t)))/ep^4 +
    ((((3*I)*b0*nc)/(s*(s + t)) + nc^2*((-8*Pi)/(s*(s + t)) -
          ((16*I)*HPL[{0}, s])/(s*(s + t)) + ((8*I)*HPL[{1}, -(t/s)])/
           (s*(s + t))))*k[{1, 2}, {1, 2}] +
      (((3*I)*b0*nc)/(s*(s + t)) + nc^2*((-8*Pi)/(s*(s + t)) -
          ((16*I)*HPL[{0}, s])/(s*(s + t)) + ((8*I)*HPL[{1}, -(t/s)])/
           (s*(s + t))))*k[{1, 3}, {1, 3}] +
      (((3*I)*b0*nc)/(s*(s + t)) + nc^2*((-8*Pi)/(s*(s + t)) -
          ((16*I)*HPL[{0}, s])/(s*(s + t)) + ((8*I)*HPL[{1}, -(t/s)])/
           (s*(s + t))))*k[{1, 4}, {1, 4}] +
      (((3*I)*b0*nc)/(s*(s + t)) + nc^2*((-8*Pi)/(s*(s + t)) -
          ((16*I)*HPL[{0}, s])/(s*(s + t)) + ((8*I)*HPL[{1}, -(t/s)])/
           (s*(s + t))))*k[{2, 3}, {2, 3}] +
      (((3*I)*b0*nc)/(s*(s + t)) + nc^2*((-8*Pi)/(s*(s + t)) -
          ((16*I)*HPL[{0}, s])/(s*(s + t)) + ((8*I)*HPL[{1}, -(t/s)])/
           (s*(s + t))))*k[{2, 4}, {2, 4}] +
      (((3*I)*b0*nc)/(s*(s + t)) + nc^2*((-8*Pi)/(s*(s + t)) -
          ((16*I)*HPL[{0}, s])/(s*(s + t)) + ((8*I)*HPL[{1}, -(t/s)])/
           (s*(s + t))))*k[{3, 4}, {3, 4}])/ep^3 +
    ((((4*I)*Pi^2)/(t*(s + t)) + (4*Pi*(2*s - t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) + ((8*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        (4*Pi*HPL[{1}, -(t/s)])/(s*(s + t)) +
        ((4*I)*(2*s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*HPL[{1}, -(t/s)]^2)/(s*t) + b0*nc*((6*I)/(s*(s + t)) -
          Pi/(s*(s + t)) - ((6*I)*HPL[{0}, s])/(s*(s + t)) +
          ((5*I)*HPL[{1}, -(t/s)])/(s*(s + t))) +
        nc^2*(((-7*I)*Pi^2)/(s*(s + t)) + (16*Pi*HPL[{0}, s])/(s*(s + t)) +
          ((16*I)*HPL[{0}, s]^2)/(s*(s + t)) - (12*Pi*HPL[{1}, -(t/s)])/
           (s*(s + t)) - ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)]^2)/(s*(s + t))))*k[{1, 2}, {1, 2}] +
      (((4*I)*Pi^2)/(t*(s + t)) + (4*Pi*(2*s - t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) + ((8*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        (4*Pi*HPL[{1}, -(t/s)])/(s*(s + t)) +
        ((4*I)*(2*s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*HPL[{1}, -(t/s)]^2)/(s*t) + b0*nc*((6*I)/(s*(s + t)) -
          (5*Pi)/(s^2 + s*t) - ((6*I)*HPL[{0}, s])/(s*(s + t)) +
          (I*HPL[{1}, -(t/s)])/(s^2 + s*t)) +
        nc^2*(((-7*I)*Pi^2)/(s*(s + t)) + (16*Pi*HPL[{0}, s])/(s*(s + t)) +
          ((16*I)*HPL[{0}, s]^2)/(s^2 + s*t) - (12*Pi*HPL[{1}, -(t/s)])/
           (s*(s + t)) - ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)]^2)/(s*(s + t))))*k[{1, 3}, {1, 3}] +
      (((4*I)*Pi^2)/(t*(s + t)) + (4*Pi*(2*s - t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) + ((8*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        (4*Pi*HPL[{1}, -(t/s)])/(s*(s + t)) +
        ((4*I)*(2*s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*HPL[{1}, -(t/s)]^2)/(s*t) + b0*nc*((6*I)/(s*(s + t)) -
          (Pi*(4*s + 5*t))/(s*t*(s + t)) - ((6*I)*HPL[{0}, s])/(s*(s + t)) -
          (4*Pi*HPL[{1}, -(t/s)])/t^2 - (I*(4*s - t)*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) - ((2*I)*HPL[{1}, -(t/s)]^2)/t^2) +
        nc^2*(((-7*I)*Pi^2)/(s*(s + t)) + (16*Pi*HPL[{0}, s])/(s*(s + t)) +
          ((16*I)*HPL[{0}, s]^2)/(s*(s + t)) - (12*Pi*HPL[{1}, -(t/s)])/
           (s*(s + t)) - ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)]^2)/(s*(s + t))))*k[{1, 4}, {1, 4}] +
      (((4*I)*Pi^2)/(t*(s + t)) + (4*Pi*(2*s - t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) + ((8*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        (4*Pi*HPL[{1}, -(t/s)])/(s*(s + t)) +
        ((4*I)*(2*s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*HPL[{1}, -(t/s)]^2)/(s*t) + b0*nc*((6*I)/(s*(s + t)) -
          (Pi*(4*s + 5*t))/(s*t*(s + t)) - ((6*I)*HPL[{0}, s])/(s*(s + t)) -
          (4*Pi*HPL[{1}, -(t/s)])/t^2 - (I*(4*s - t)*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) - ((2*I)*HPL[{1}, -(t/s)]^2)/t^2) +
        nc^2*(((-7*I)*Pi^2)/(s*(s + t)) + (16*Pi*HPL[{0}, s])/(s*(s + t)) +
          ((16*I)*HPL[{0}, s]^2)/(s*(s + t)) - (12*Pi*HPL[{1}, -(t/s)])/
           (s*(s + t)) - ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)]^2)/(s*(s + t))))*k[{2, 3}, {2, 3}] +
      (((4*I)*Pi^2)/(t*(s + t)) + (4*Pi*(2*s - t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) + ((8*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        (4*Pi*HPL[{1}, -(t/s)])/(s*(s + t)) +
        ((4*I)*(2*s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*HPL[{1}, -(t/s)]^2)/(s*t) + b0*nc*((6*I)/(s*(s + t)) -
          (5*Pi)/(s^2 + s*t) - ((6*I)*HPL[{0}, s])/(s*(s + t)) +
          (I*HPL[{1}, -(t/s)])/(s^2 + s*t)) +
        nc^2*(((-7*I)*Pi^2)/(s*(s + t)) + (16*Pi*HPL[{0}, s])/(s*(s + t)) +
          ((16*I)*HPL[{0}, s]^2)/(s^2 + s*t) - (12*Pi*HPL[{1}, -(t/s)])/
           (s*(s + t)) - ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)]^2)/(s*(s + t))))*k[{2, 4}, {2, 4}] +
      (((4*I)*Pi^2)/(t*(s + t)) + (4*Pi*(2*s - t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) + ((8*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        (4*Pi*HPL[{1}, -(t/s)])/(s*(s + t)) +
        ((4*I)*(2*s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*HPL[{1}, -(t/s)]^2)/(s*t) + b0*nc*((6*I)/(s*(s + t)) -
          Pi/(s*(s + t)) - ((6*I)*HPL[{0}, s])/(s*(s + t)) +
          ((5*I)*HPL[{1}, -(t/s)])/(s*(s + t))) +
        nc^2*(((-7*I)*Pi^2)/(s*(s + t)) + (16*Pi*HPL[{0}, s])/(s*(s + t)) +
          ((16*I)*HPL[{0}, s]^2)/(s^2 + s*t) - (12*Pi*HPL[{1}, -(t/s)])/
           (s*(s + t)) - ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)]^2)/(s*(s + t))))*k[{3, 4}, {3, 4}])/ep^2 +
    k[{1, 4}, {1, 4}]*((((-2*I)/15)*Pi^4*(5*s - 17*t))/(s*t*(s + t)) -
      (4*Pi^3*(s - 2*t))/(3*s*t*(s + t)) + ((8*I)*Pi^2*HPL[{0}, s]^2)/
       (t*(s + t)) - (2*Pi^3*(2*s - 19*t)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)) -
      (((4*I)/3)*Pi^2*(18*s + 11*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
      ((16*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
      (8*Pi*(2*s - t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
      (24*Pi*HPL[{0}, -(t/s)]^2)/(t*(s + t)) +
      (((4*I)/3)*Pi^2*(6*s - 7*t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) +
      (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) +
      ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
      (16*Pi*HPL[{0}, -(t/s)]^3)/(s*t) - ((8*I)*HPL[{0}, -(t/s)]^3)/
       (s*(s + t)) - ((4*I)*HPL[{0}, -(t/s)]^4)/(s^2 + s*t) -
      (((16*I)/3)*Pi^2*(3*s + 2*t)*HPL[{1}, -(t/s)])/(s*t^2) +
      (2*Pi^3*(14*s^2 + 24*s*t + 15*t^2)*HPL[{1}, -(t/s)])/
       (3*s*t^2*(s + t)) + ((16*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{0}, s]*
        HPL[{1}, -(t/s)])/(s*t^2*(s + t)) -
      (8*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
      (8*Pi*(4*s + 5*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t^2*(s + t)) -
      (((2*I)/3)*Pi^2*(12*s^2 + 14*s*t + 15*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
      (16*Pi*(2*s^2 + 2*s*t + 3*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
      ((8*I)*(2*s + 3*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) + (8*Pi*(s + 5*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
       (s*t^2) - ((4*I)*(4*s + 5*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) + ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(t*(s + t)) - (((8*I)/3)*(4*s + 5*t)*
        HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
      (4*Pi*(s - 2*t)*HPL[{1}, -(t/s)]^2)/(s*t^2) -
      (((2*I)/3)*Pi^2*(26*s^2 + 39*s*t + 25*t^2)*HPL[{1}, -(t/s)]^2)/
       (s*t^2*(s + t)) + (8*Pi*(s^2 + s*t + 2*t^2)*HPL[{0}, s]*
        HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) +
      ((8*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) -
      ((4*I)*(4*s + 5*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t^2) -
      (4*Pi*(3*s^2 - 2*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
       (s*t^2*(s + t)) + ((16*I)*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) -
      ((4*I)*(5*s + t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
      (((4*I)/3)*(5*s + 3*t)*HPL[{1}, -(t/s)]^3)/(s*t^2) +
      (2*Pi*(s^2 + 7*s*t - 6*t^2)*HPL[{1}, -(t/s)]^3)/(3*s*t^2*(s + t)) +
      ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/t^2 -
      (((4*I)/3)*(7*s^2 + 16*s*t + 3*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]^3)/(s*t^2*(s + t)) -
      ((I/6)*(25*s + 12*t)*HPL[{1}, -(t/s)]^4)/(s*t^2) +
      (8*Pi*(2*s^2 + 3*s*t + 2*t^2)*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
      ((8*I)*Pi^2*(3*s^2 + 5*s*t + 4*t^2)*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
      ((8*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
      (24*Pi*(2*s^2 + 4*s*t + 3*t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t^2*(s + t)) + ((24*I)*(2*s + t)*HPL[{0}, -(t/s)]^2*
        HPL[{2}, -(t/s)])/(s*t*(s + t)) + (8*Pi*(s - t)*HPL[{1}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s*t*(s + t)) + ((16*I)*(s^2 + 3*s*t + t^2)*
        HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) +
      ((4*I)*(5*s^2 + 6*s*t + 2*t^2)*HPL[{2}, -(t/s)]^2)/(s*t^2*(s + t)) +
      ((8*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
      (16*Pi*(4*s^2 + 5*s*t + 2*t^2)*HPL[{3}, -(t/s)])/(s*t^2*(s + t)) -
      ((16*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
      ((16*I)*(s^2 + 3*s*t + t^2)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s*t^2*(s + t)) - ((16*I)*(2*s + t)*HPL[{4}, -(t/s)])/(s*t*(s + t)) -
      (8*Pi*(7*s + 2*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
      ((8*I)*(2*s^2 + s*t + t^2)*HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) -
      ((8*I)*(8*s^2 + 6*s*t + 5*t^2)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s*t^2*(s + t)) + ((8*I)*(2*s^2 + 7*s*t + t^2)*HPL[{1}, -(t/s)]*
        HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) -
      ((8*I)*(5*s^2 + 6*s*t + 2*t^2)*HPL[{2, 2}, -(t/s)])/(s*t^2*(s + t)) -
      ((16*I)*(5*s^2 + 10*s*t + 4*t^2)*HPL[{2, 1, 1}, -(t/s)])/
       (s*t^2*(s + t)) + ((4*I)*Zeta[3])/(s*(s + t)) +
      (16*Pi*(3*s + t)*Zeta[3])/(s*t*(s + t)) +
      ((16*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s^2 + s*t) -
      ((16*I)*HPL[{1}, -(t/s)]*Zeta[3])/(t*(s + t)) +
      nc^2*((((14*I)/9)*Pi^4)/(s*(s + t)) - (26*Pi^3*HPL[{0}, s])/
         (3*s*(s + t)) - ((14*I)*Pi^2*HPL[{0}, s]^2)/(s*(s + t)) +
        (32*Pi*HPL[{0}, s]^3)/(3*s*(s + t)) + (((16*I)/3)*HPL[{0}, s]^4)/
         (s*(s + t)) + (22*Pi^3*HPL[{1}, -(t/s)])/(3*s*(s + t)) +
        ((22*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (24*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (((32*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*(s + t)) -
        ((I/3)*Pi^2*(2*s^2 + 2*s*t + 25*t^2)*HPL[{1}, -(t/s)]^2)/
         (s*t^2*(s + t)) + (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/
         (s*(s + t)) + ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        (2*Pi*(s^2 + s*t - 4*t^2)*HPL[{1}, -(t/s)]^3)/(3*s*t^2*(s + t)) +
        (((8*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*(s + t)) +
        ((I/6)*(s^2 + s*t - 8*t^2)*HPL[{1}, -(t/s)]^4)/(s*t^2*(s + t)) -
        ((8*I)*Pi^2*HPL[{2}, -(t/s)])/(s*(s + t)) +
        (16*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        (12*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        ((2*I)*HPL[{2}, -(t/s)]^2)/(s*(s + t)) - (8*Pi*HPL[{3}, -(t/s)])/
         (s*(s + t)) + (12*Pi*HPL[{2, 1}, -(t/s)])/(s*(s + t)) +
        ((16*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) -
        ((12*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*(s + t)) +
        ((4*I)*HPL[{2, 2}, -(t/s)])/(s*(s + t)) +
        ((8*I)*HPL[{2, 1, 1}, -(t/s)])/(s*(s + t)) + ((12*I)*Zeta[3])/
         (s*(s + t)) + (106*Pi*Zeta[3])/(3*s*(s + t)) +
        (((212*I)/3)*HPL[{0}, s]*Zeta[3])/(s*(s + t)) -
        (((106*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(s*(s + t))) +
      b0*((((I/3)*Pi^2*HPL[{1}, -(t/s)]^2)/t^2 - (Pi*HPL[{1}, -(t/s)]^3)/
           (3*t^2) - ((I/12)*HPL[{1}, -(t/s)]^4)/t^2 - ((6*I)*Zeta[3])/
           (s*(s + t)))/nc + nc*((24*I)/(s*(s + t)) - (4*Pi*(4*s + 5*t))/
           (s*t*(s + t)) + (Pi^3*(16*s + 15*t))/(6*s*t*(s + t)) -
          ((I/3)*Pi^2*(24*s + 25*t))/(s*t*(s + t)) - ((24*I)*HPL[{0}, s])/
           (s*(s + t)) + (4*Pi*(4*s + 5*t)*HPL[{0}, s])/(s*t*(s + t)) +
          ((I/3)*Pi^2*(24*s + 25*t)*HPL[{0}, s])/(s*t*(s + t)) +
          ((12*I)*HPL[{0}, s]^2)/(s*(s + t)) -
          (2*Pi*(4*s + 5*t)*HPL[{0}, s]^2)/(s*t*(s + t)) -
          ((4*I)*HPL[{0}, s]^3)/(s*(s + t)) + (8*Pi^3*HPL[{1}, -(t/s)])/
           (3*t^2) - ((4*I)*(4*s - t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          (4*Pi*(2*s^2 + 2*s*t + t^2)*HPL[{1}, -(t/s)])/(s*t^2*(s + t)) -
          ((I/6)*Pi^2*(24*s^2 + 36*s*t + 13*t^2)*HPL[{1}, -(t/s)])/
           (s*t^2*(s + t)) + ((8*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/t^2 +
          ((4*I)*(4*s - t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          (4*Pi*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
           (s*t^2*(s + t)) - (8*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/t^2 -
          ((2*I)*(4*s - t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          (((7*I)/2)*Pi^2*HPL[{1}, -(t/s)]^2)/t^2 -
          ((4*I)*(s + 3*t)*HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) +
          (Pi*(-3*s^2 + t^2)*HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) +
          (6*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/t^2 +
          ((4*I)*(s + 3*t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) -
          ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/t^2 -
          (Pi*HPL[{1}, -(t/s)]^3)/t^2 - ((I/3)*(7*s^2 + 12*s*t - t^2)*
            HPL[{1}, -(t/s)]^3)/(s*t^2*(s + t)) +
          (((14*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/t^2 -
          (((17*I)/12)*HPL[{1}, -(t/s)]^4)/t^2 -
          ((4*I)*Pi^2*HPL[{2}, -(t/s)])/t^2 - (2*Pi*(2*s^2 + 2*s*t - t^2)*
            HPL[{2}, -(t/s)])/(s*t^2*(s + t)) +
          (8*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/t^2 -
          (6*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/t^2 -
          (I*HPL[{2}, -(t/s)]^2)/t^2 - (4*Pi*HPL[{3}, -(t/s)])/t^2 +
          (6*Pi*HPL[{2, 1}, -(t/s)])/t^2 - ((2*I)*(2*s^2 + 2*s*t - t^2)*
            HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) +
          ((8*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/t^2 -
          ((6*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/t^2 +
          ((2*I)*HPL[{2, 2}, -(t/s)])/t^2 + ((4*I)*HPL[{2, 1, 1}, -(t/s)])/
           t^2 - ((12*I)*Zeta[3])/(s*(s + t))))) +
    k[{2, 3}, {2, 3}]*((((-2*I)/15)*Pi^4*(5*s - 17*t))/(s*t*(s + t)) -
      (4*Pi^3*(s - 2*t))/(3*s*t*(s + t)) + ((8*I)*Pi^2*HPL[{0}, s]^2)/
       (t*(s + t)) - (2*Pi^3*(2*s - 19*t)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)) -
      (((4*I)/3)*Pi^2*(18*s + 11*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
      ((16*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
      (8*Pi*(2*s - t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
      (24*Pi*HPL[{0}, -(t/s)]^2)/(t*(s + t)) +
      (((4*I)/3)*Pi^2*(6*s - 7*t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) +
      (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) +
      ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
      (16*Pi*HPL[{0}, -(t/s)]^3)/(s*t) - ((8*I)*HPL[{0}, -(t/s)]^3)/
       (s*(s + t)) - ((4*I)*HPL[{0}, -(t/s)]^4)/(s^2 + s*t) -
      (((16*I)/3)*Pi^2*(3*s + 2*t)*HPL[{1}, -(t/s)])/(s*t^2) +
      (2*Pi^3*(14*s^2 + 24*s*t + 15*t^2)*HPL[{1}, -(t/s)])/
       (3*s*t^2*(s + t)) + ((16*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{0}, s]*
        HPL[{1}, -(t/s)])/(s*t^2*(s + t)) -
      (8*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
      (8*Pi*(4*s + 5*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t^2*(s + t)) -
      (((2*I)/3)*Pi^2*(12*s^2 + 14*s*t + 15*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
      (16*Pi*(2*s^2 + 2*s*t + 3*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
      ((8*I)*(2*s + 3*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) + (8*Pi*(s + 5*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
       (s*t^2) - ((4*I)*(4*s + 5*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) + ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(t*(s + t)) - (((8*I)/3)*(4*s + 5*t)*
        HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
      (4*Pi*(s - 2*t)*HPL[{1}, -(t/s)]^2)/(s*t^2) -
      (((2*I)/3)*Pi^2*(26*s^2 + 39*s*t + 25*t^2)*HPL[{1}, -(t/s)]^2)/
       (s*t^2*(s + t)) + (8*Pi*(s^2 + s*t + 2*t^2)*HPL[{0}, s]*
        HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) +
      ((8*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) -
      ((4*I)*(4*s + 5*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t^2) -
      (4*Pi*(3*s^2 - 2*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
       (s*t^2*(s + t)) + ((16*I)*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) -
      ((4*I)*(5*s + t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
      (((4*I)/3)*(5*s + 3*t)*HPL[{1}, -(t/s)]^3)/(s*t^2) +
      (2*Pi*(s^2 + 7*s*t - 6*t^2)*HPL[{1}, -(t/s)]^3)/(3*s*t^2*(s + t)) +
      ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/t^2 -
      (((4*I)/3)*(7*s^2 + 16*s*t + 3*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]^3)/(s*t^2*(s + t)) -
      ((I/6)*(25*s + 12*t)*HPL[{1}, -(t/s)]^4)/(s*t^2) +
      (8*Pi*(2*s^2 + 3*s*t + 2*t^2)*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
      ((8*I)*Pi^2*(3*s^2 + 5*s*t + 4*t^2)*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
      ((8*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
      (24*Pi*(2*s^2 + 4*s*t + 3*t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t^2*(s + t)) + ((24*I)*(2*s + t)*HPL[{0}, -(t/s)]^2*
        HPL[{2}, -(t/s)])/(s*t*(s + t)) + (8*Pi*(s - t)*HPL[{1}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s*t*(s + t)) + ((16*I)*(s^2 + 3*s*t + t^2)*
        HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) +
      ((4*I)*(5*s^2 + 6*s*t + 2*t^2)*HPL[{2}, -(t/s)]^2)/(s*t^2*(s + t)) +
      ((8*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
      (16*Pi*(4*s^2 + 5*s*t + 2*t^2)*HPL[{3}, -(t/s)])/(s*t^2*(s + t)) -
      ((16*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
      ((16*I)*(s^2 + 3*s*t + t^2)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s*t^2*(s + t)) - ((16*I)*(2*s + t)*HPL[{4}, -(t/s)])/(s*t*(s + t)) -
      (8*Pi*(7*s + 2*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
      ((8*I)*(2*s^2 + s*t + t^2)*HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) -
      ((8*I)*(8*s^2 + 6*s*t + 5*t^2)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s*t^2*(s + t)) + ((8*I)*(2*s^2 + 7*s*t + t^2)*HPL[{1}, -(t/s)]*
        HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) -
      ((8*I)*(5*s^2 + 6*s*t + 2*t^2)*HPL[{2, 2}, -(t/s)])/(s*t^2*(s + t)) -
      ((16*I)*(5*s^2 + 10*s*t + 4*t^2)*HPL[{2, 1, 1}, -(t/s)])/
       (s*t^2*(s + t)) + ((4*I)*Zeta[3])/(s*(s + t)) +
      (16*Pi*(3*s + t)*Zeta[3])/(s*t*(s + t)) +
      ((16*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s^2 + s*t) -
      ((16*I)*HPL[{1}, -(t/s)]*Zeta[3])/(t*(s + t)) +
      nc^2*((((14*I)/9)*Pi^4)/(s*(s + t)) - (26*Pi^3*HPL[{0}, s])/
         (3*s*(s + t)) - ((14*I)*Pi^2*HPL[{0}, s]^2)/(s*(s + t)) +
        (32*Pi*HPL[{0}, s]^3)/(3*s*(s + t)) + (((16*I)/3)*HPL[{0}, s]^4)/
         (s*(s + t)) + (22*Pi^3*HPL[{1}, -(t/s)])/(3*s*(s + t)) +
        ((22*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (24*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (((32*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*(s + t)) -
        ((I/3)*Pi^2*(2*s^2 + 2*s*t + 25*t^2)*HPL[{1}, -(t/s)]^2)/
         (s*t^2*(s + t)) + (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/
         (s*(s + t)) + ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        (2*Pi*(s^2 + s*t - 4*t^2)*HPL[{1}, -(t/s)]^3)/(3*s*t^2*(s + t)) +
        (((8*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*(s + t)) +
        ((I/6)*(s^2 + s*t - 8*t^2)*HPL[{1}, -(t/s)]^4)/(s*t^2*(s + t)) -
        ((8*I)*Pi^2*HPL[{2}, -(t/s)])/(s*(s + t)) +
        (16*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        (12*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        ((2*I)*HPL[{2}, -(t/s)]^2)/(s*(s + t)) - (8*Pi*HPL[{3}, -(t/s)])/
         (s*(s + t)) + (12*Pi*HPL[{2, 1}, -(t/s)])/(s*(s + t)) +
        ((16*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) -
        ((12*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*(s + t)) +
        ((4*I)*HPL[{2, 2}, -(t/s)])/(s*(s + t)) +
        ((8*I)*HPL[{2, 1, 1}, -(t/s)])/(s*(s + t)) + ((12*I)*Zeta[3])/
         (s*(s + t)) + (106*Pi*Zeta[3])/(3*s*(s + t)) +
        (((212*I)/3)*HPL[{0}, s]*Zeta[3])/(s*(s + t)) -
        (((106*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(s*(s + t))) +
      b0*((((I/3)*Pi^2*HPL[{1}, -(t/s)]^2)/t^2 - (Pi*HPL[{1}, -(t/s)]^3)/
           (3*t^2) - ((I/12)*HPL[{1}, -(t/s)]^4)/t^2 - ((6*I)*Zeta[3])/
           (s*(s + t)))/nc + nc*((24*I)/(s*(s + t)) - (4*Pi*(4*s + 5*t))/
           (s*t*(s + t)) + (Pi^3*(16*s + 15*t))/(6*s*t*(s + t)) -
          ((I/3)*Pi^2*(24*s + 25*t))/(s*t*(s + t)) - ((24*I)*HPL[{0}, s])/
           (s*(s + t)) + (4*Pi*(4*s + 5*t)*HPL[{0}, s])/(s*t*(s + t)) +
          ((I/3)*Pi^2*(24*s + 25*t)*HPL[{0}, s])/(s*t*(s + t)) +
          ((12*I)*HPL[{0}, s]^2)/(s*(s + t)) -
          (2*Pi*(4*s + 5*t)*HPL[{0}, s]^2)/(s*t*(s + t)) -
          ((4*I)*HPL[{0}, s]^3)/(s*(s + t)) + (8*Pi^3*HPL[{1}, -(t/s)])/
           (3*t^2) - ((4*I)*(4*s - t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          (4*Pi*(2*s^2 + 2*s*t + t^2)*HPL[{1}, -(t/s)])/(s*t^2*(s + t)) -
          ((I/6)*Pi^2*(24*s^2 + 36*s*t + 13*t^2)*HPL[{1}, -(t/s)])/
           (s*t^2*(s + t)) + ((8*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/t^2 +
          ((4*I)*(4*s - t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          (4*Pi*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
           (s*t^2*(s + t)) - (8*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/t^2 -
          ((2*I)*(4*s - t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          (((7*I)/2)*Pi^2*HPL[{1}, -(t/s)]^2)/t^2 -
          ((4*I)*(s + 3*t)*HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) +
          (Pi*(-3*s^2 + t^2)*HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) +
          (6*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/t^2 +
          ((4*I)*(s + 3*t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) -
          ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/t^2 -
          (Pi*HPL[{1}, -(t/s)]^3)/t^2 - ((I/3)*(7*s^2 + 12*s*t - t^2)*
            HPL[{1}, -(t/s)]^3)/(s*t^2*(s + t)) +
          (((14*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/t^2 -
          (((17*I)/12)*HPL[{1}, -(t/s)]^4)/t^2 -
          ((4*I)*Pi^2*HPL[{2}, -(t/s)])/t^2 - (2*Pi*(2*s^2 + 2*s*t - t^2)*
            HPL[{2}, -(t/s)])/(s*t^2*(s + t)) +
          (8*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/t^2 -
          (6*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/t^2 -
          (I*HPL[{2}, -(t/s)]^2)/t^2 - (4*Pi*HPL[{3}, -(t/s)])/t^2 +
          (6*Pi*HPL[{2, 1}, -(t/s)])/t^2 - ((2*I)*(2*s^2 + 2*s*t - t^2)*
            HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) +
          ((8*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/t^2 -
          ((6*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/t^2 +
          ((2*I)*HPL[{2, 2}, -(t/s)])/t^2 + ((4*I)*HPL[{2, 1, 1}, -(t/s)])/
           t^2 - ((12*I)*Zeta[3])/(s*(s + t))))) +
    k[{1, 2}, {1, 2}]*(((-I/90)*Pi^4*(60*s^2 - 199*s*t + 5*t^2))/
       (s^2*t*(s + t)) + (4*Pi^3*(8*s^2 + 17*s*t + 6*t^2))/
       (3*s^2*t*(s + t)) - (8*Pi^3*HPL[{0}, s])/s^2 +
      ((8*I)*Pi^2*HPL[{0}, s]^2)/(t*(s + t)) -
      (((4*I)/3)*Pi^2*(14*s + 9*t)*HPL[{0}, -(t/s)])/(s^2*(s + t)) -
      (2*Pi^3*(2*s^2 - 9*s*t + 10*t^2)*HPL[{0}, -(t/s)])/(3*s^2*t*(s + t)) +
      ((16*I)*Pi^2*(s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2*t) +
      (8*Pi*(2*s - t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
      (8*Pi*(s - t)*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
      (((4*I)/3)*Pi^2*(6*s^2 + 3*s*t + 10*t^2)*HPL[{0}, -(t/s)]^2)/
       (s^2*t*(s + t)) + (8*Pi*(4*s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/
       (s^2*t) + ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
      (8*Pi*(6*s - t)*HPL[{0}, -(t/s)]^3)/(3*s^2*t) -
      (((8*I)/3)*(2*s + 5*t)*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) +
      ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/s^2 +
      (((2*I)/3)*(7*s + 13*t)*HPL[{0}, -(t/s)]^4)/(s^2*(s + t)) -
      (((8*I)/3)*Pi^2*(4*s + 3*t)*HPL[{1}, -(t/s)])/(s^2*t) +
      (2*Pi^3*(10*s^2 + 29*s*t + 14*t^2)*HPL[{1}, -(t/s)])/
       (3*s^2*t*(s + t)) + ((8*I)*Pi^2*(3*s + t)*HPL[{0}, s]*
        HPL[{1}, -(t/s)])/(s^2*(s + t)) -
      (8*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
      (8*Pi*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*(s + t)) -
      (((2*I)/3)*Pi^2*(2*s^2 + 17*s*t + 2*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
      (16*Pi*(2*s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s^2*(s + t)) + ((8*I)*(2*s + 3*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t*(s + t)) + (8*Pi*(5*s + t)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s^2*t) - ((4*I)*(2*s + 3*t)^2*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
      ((8*I)*(4*s^2 + 5*s*t + 5*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
      (((8*I)/3)*(4*s^2 + 3*s*t - 2*t^2)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
       (s^2*t*(s + t)) + (4*Pi*(s + 2*t)*HPL[{1}, -(t/s)]^2)/(s^2*t) -
      ((I/3)*Pi^2*(26*s^2 + 71*s*t + 21*t^2)*HPL[{1}, -(t/s)]^2)/
       (s^2*t*(s + t)) + (8*Pi*(s - t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/
       (s^2*(s + t)) + ((8*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) -
      ((4*I)*(4*s + 7*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2*t) +
      (4*Pi*(5*s^2 + 2*s*t + 3*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
       (s^2*t*(s + t)) + ((16*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*
        HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2*t*(s + t)) -
      ((2*I)*(10*s^2 + 9*s*t + 7*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
       (s^2*t*(s + t)) - (((4*I)/3)*(3*s + 5*t)*HPL[{1}, -(t/s)]^3)/(s^2*t) +
      (2*Pi*(6*s^2 + 5*s*t + 11*t^2)*HPL[{1}, -(t/s)]^3)/(3*s^2*t*(s + t)) +
      ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/s^2 -
      ((4*I)*(3*s^2 + 5*s*t + 4*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
       (s^2*t*(s + t)) - ((I/6)*(12*s + 25*t)*HPL[{1}, -(t/s)]^4)/(s^2*t) -
      (8*Pi*(2*s + t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
      (((2*I)/3)*Pi^2*(24*s^2 + 55*s*t + 7*t^2)*HPL[{2}, -(t/s)])/
       (s^2*t*(s + t)) - (24*Pi*(2*s^2 + 4*s*t + t^2)*HPL[{0}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s^2*t*(s + t)) +
      ((8*I)*(4*s^2 + 6*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s^2*t*(s + t)) + ((24*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, -(t/s)]^2*
        HPL[{2}, -(t/s)])/(s^2*t*(s + t)) +
      (4*Pi*(2*s^2 + s*t + 3*t^2)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s^2*t*(s + t)) + ((8*I)*(4*s^2 + 5*s*t + 3*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*t*(s + t)) +
      (I*(4*s^2 + 15*s*t + 7*t^2)*HPL[{2}, -(t/s)]^2)/(s^2*t*(s + t)) -
      ((8*I)*(4*s^2 + 6*s*t + t^2)*HPL[{3}, -(t/s)])/(s^2*t*(s + t)) +
      (4*Pi*(4*s^2 + 17*s*t + 9*t^2)*HPL[{3}, -(t/s)])/(s^2*t*(s + t)) -
      ((16*I)*(2*s^2 + 3*s*t + 2*t^2)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s^2*t*(s + t)) - ((8*I)*(4*s^2 + 5*s*t + 3*t^2)*HPL[{1}, -(t/s)]*
        HPL[{3}, -(t/s)])/(s^2*t*(s + t)) +
      ((16*I)*(-2*s^2 + t^2)*HPL[{4}, -(t/s)])/(s^2*t*(s + t)) +
      ((8*I)*(2*s^2 + 5*s*t + t^2)*HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) -
      (4*Pi*(14*s^2 + 13*s*t + 9*t^2)*HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) +
      ((8*I)*(2*s - 5*t)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s*t*(s + t)) + ((4*I)*(10*s^2 + 11*s*t + 9*t^2)*HPL[{1}, -(t/s)]*
        HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) -
      ((2*I)*(4*s^2 + 15*s*t + 7*t^2)*HPL[{2, 2}, -(t/s)])/(s^2*t*(s + t)) -
      ((8*I)*(10*s^2 + 17*s*t + 9*t^2)*HPL[{2, 1, 1}, -(t/s)])/
       (s^2*t*(s + t)) - ((4*I)*(s + 2*t)*Zeta[3])/(s^2*(s + t)) +
      (4*Pi*(12*s^2 + 13*s*t + 9*t^2)*Zeta[3])/(s^2*t*(s + t)) +
      ((16*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) -
      ((8*I)*(2*s^2 + s*t + t^2)*HPL[{1}, -(t/s)]*Zeta[3])/(s^2*t*(s + t)) +
      nc^2*(((I/90)*Pi^4*(129*s - 11*t))/(s^2*(s + t)) -
        (26*Pi^3*HPL[{0}, s])/(3*s*(s + t)) - ((14*I)*Pi^2*HPL[{0}, s]^2)/
         (s*(s + t)) + (32*Pi*HPL[{0}, s]^3)/(3*s*(s + t)) +
        (((16*I)/3)*HPL[{0}, s]^4)/(s*(s + t)) + (22*Pi^3*HPL[{1}, -(t/s)])/
         (3*s*(s + t)) + ((22*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s*(s + t)) - (24*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (((32*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*(s + t)) -
        ((I/3)*Pi^2*(26*s + t)*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) +
        (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
        (2*Pi*(3*s - t)*HPL[{1}, -(t/s)]^3)/(3*s^2*(s + t)) +
        (((8*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*(s + t)) -
        ((I/6)*(7*s - t)*HPL[{1}, -(t/s)]^4)/(s^2*(s + t)) -
        (((2*I)/3)*Pi^2*(13*s + t)*HPL[{2}, -(t/s)])/(s^2*(s + t)) +
        (16*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*(s + t)) -
        (4*Pi*(2*s - t)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*(s + t)) -
        (I*(s - t)*HPL[{2}, -(t/s)]^2)/(s^2*(s + t)) -
        (4*Pi*(s - t)*HPL[{3}, -(t/s)])/(s^2*(s + t)) +
        (4*Pi*(2*s - t)*HPL[{2, 1}, -(t/s)])/(s^2*(s + t)) +
        ((16*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*(s + t)) -
        ((4*I)*(2*s - t)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s^2*(s + t)) + ((2*I)*(s - t)*HPL[{2, 2}, -(t/s)])/(s^2*(s + t)) -
        ((8*I)*t*HPL[{2, 1, 1}, -(t/s)])/(s^2*(s + t)) +
        ((12*I)*Zeta[3])/(s*(s + t)) + (2*Pi*(59*s + 6*t)*Zeta[3])/
         (3*s^2*(s + t)) + (((212*I)/3)*HPL[{0}, s]*Zeta[3])/(s*(s + t)) -
        (((106*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(s*(s + t))) +
      b0*(((((11*I)/180)*Pi^4)/s^2 + ((I/6)*Pi^2*HPL[{1}, -(t/s)]^2)/s^2 -
          (Pi*HPL[{1}, -(t/s)]^3)/(3*s^2) - ((I/12)*HPL[{1}, -(t/s)]^4)/s^2 +
          ((I/3)*Pi^2*HPL[{2}, -(t/s)])/s^2 - (2*Pi*HPL[{1}, -(t/s)]*
            HPL[{2}, -(t/s)])/s^2 - ((I/2)*HPL[{2}, -(t/s)]^2)/s^2 -
          (2*Pi*HPL[{3}, -(t/s)])/s^2 + (2*Pi*HPL[{2, 1}, -(t/s)])/s^2 -
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/s^2 +
          (I*HPL[{2, 2}, -(t/s)])/s^2 + ((4*I)*HPL[{2, 1, 1}, -(t/s)])/s^2 -
          (2*Pi*Zeta[3])/s^2 - ((6*I)*Zeta[3])/(s*(s + t)))/nc +
        nc*((((11*I)/90)*Pi^4)/s^2 + (24*I)/(s*(s + t)) -
          (4*Pi)/(s*(s + t)) - ((I/3)*Pi^2)/(s*(s + t)) -
          Pi^3/(6*s*(s + t)) - ((24*I)*HPL[{0}, s])/(s*(s + t)) +
          (4*Pi*HPL[{0}, s])/(s*(s + t)) + ((I/3)*Pi^2*HPL[{0}, s])/
           (s*(s + t)) + ((12*I)*HPL[{0}, s]^2)/(s*(s + t)) -
          (2*Pi*HPL[{0}, s]^2)/(s*(s + t)) - ((4*I)*HPL[{0}, s]^3)/
           (s*(s + t)) + ((20*I)*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (4*Pi*(2*s + 3*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((I/6)*Pi^2*(24*s + 25*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((20*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (4*Pi*(2*s + 3*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((10*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((I/3)*Pi^2*HPL[{1}, -(t/s)]^2)/s^2 -
          ((4*I)*(s - t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
          (Pi*(3*s + 5*t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
          ((4*I)*(s - t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
          (2*Pi*HPL[{1}, -(t/s)]^3)/(3*s^2) -
          ((I/3)*(7*s + t)*HPL[{1}, -(t/s)]^3)/(s*t*(s + t)) -
          ((I/6)*HPL[{1}, -(t/s)]^4)/s^2 + (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/
           s^2 - (2*Pi*(2*s + t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/s^2 -
          (I*HPL[{2}, -(t/s)]^2)/s^2 - (4*Pi*HPL[{3}, -(t/s)])/s^2 +
          (4*Pi*HPL[{2, 1}, -(t/s)])/s^2 - ((2*I)*(2*s + t)*
            HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) - ((4*I)*HPL[{1}, -(t/s)]*
            HPL[{2, 1}, -(t/s)])/s^2 + ((2*I)*HPL[{2, 2}, -(t/s)])/s^2 +
          ((8*I)*HPL[{2, 1, 1}, -(t/s)])/s^2 - (4*Pi*Zeta[3])/s^2 -
          ((12*I)*Zeta[3])/(s*(s + t))))) + k[{3, 4}, {3, 4}]*
     (((-I/90)*Pi^4*(60*s^2 - 199*s*t + 5*t^2))/(s^2*t*(s + t)) +
      (4*Pi^3*(8*s^2 + 17*s*t + 6*t^2))/(3*s^2*t*(s + t)) -
      (8*Pi^3*HPL[{0}, s])/s^2 + ((8*I)*Pi^2*HPL[{0}, s]^2)/(t*(s + t)) -
      (((4*I)/3)*Pi^2*(14*s + 9*t)*HPL[{0}, -(t/s)])/(s^2*(s + t)) -
      (2*Pi^3*(2*s^2 - 9*s*t + 10*t^2)*HPL[{0}, -(t/s)])/(3*s^2*t*(s + t)) +
      ((16*I)*Pi^2*(s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2*t) +
      (8*Pi*(2*s - t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
      (8*Pi*(s - t)*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
      (((4*I)/3)*Pi^2*(6*s^2 + 3*s*t + 10*t^2)*HPL[{0}, -(t/s)]^2)/
       (s^2*t*(s + t)) + (8*Pi*(4*s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/
       (s^2*t) + ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
      (8*Pi*(6*s - t)*HPL[{0}, -(t/s)]^3)/(3*s^2*t) -
      (((8*I)/3)*(2*s + 5*t)*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) +
      ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/s^2 +
      (((2*I)/3)*(7*s + 13*t)*HPL[{0}, -(t/s)]^4)/(s^2*(s + t)) -
      (((8*I)/3)*Pi^2*(4*s + 3*t)*HPL[{1}, -(t/s)])/(s^2*t) +
      (2*Pi^3*(10*s^2 + 29*s*t + 14*t^2)*HPL[{1}, -(t/s)])/
       (3*s^2*t*(s + t)) + ((8*I)*Pi^2*(3*s + t)*HPL[{0}, s]*
        HPL[{1}, -(t/s)])/(s^2*(s + t)) -
      (8*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
      (8*Pi*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*(s + t)) -
      (((2*I)/3)*Pi^2*(2*s^2 + 17*s*t + 2*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
      (16*Pi*(2*s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s^2*(s + t)) + ((8*I)*(2*s + 3*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t*(s + t)) + (8*Pi*(5*s + t)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s^2*t) - ((4*I)*(2*s + 3*t)^2*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
      ((8*I)*(4*s^2 + 5*s*t + 5*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
      (((8*I)/3)*(4*s^2 + 3*s*t - 2*t^2)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
       (s^2*t*(s + t)) + (4*Pi*(s + 2*t)*HPL[{1}, -(t/s)]^2)/(s^2*t) -
      ((I/3)*Pi^2*(26*s^2 + 71*s*t + 21*t^2)*HPL[{1}, -(t/s)]^2)/
       (s^2*t*(s + t)) + (8*Pi*(s - t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/
       (s^2*(s + t)) + ((8*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) -
      ((4*I)*(4*s + 7*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2*t) +
      (4*Pi*(5*s^2 + 2*s*t + 3*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
       (s^2*t*(s + t)) + ((16*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*
        HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2*t*(s + t)) -
      ((2*I)*(10*s^2 + 9*s*t + 7*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
       (s^2*t*(s + t)) - (((4*I)/3)*(3*s + 5*t)*HPL[{1}, -(t/s)]^3)/(s^2*t) +
      (2*Pi*(6*s^2 + 5*s*t + 11*t^2)*HPL[{1}, -(t/s)]^3)/(3*s^2*t*(s + t)) +
      ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/s^2 -
      ((4*I)*(3*s^2 + 5*s*t + 4*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
       (s^2*t*(s + t)) - ((I/6)*(12*s + 25*t)*HPL[{1}, -(t/s)]^4)/(s^2*t) -
      (8*Pi*(2*s + t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
      (((2*I)/3)*Pi^2*(24*s^2 + 55*s*t + 7*t^2)*HPL[{2}, -(t/s)])/
       (s^2*t*(s + t)) - (24*Pi*(2*s^2 + 4*s*t + t^2)*HPL[{0}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s^2*t*(s + t)) +
      ((8*I)*(4*s^2 + 6*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s^2*t*(s + t)) + ((24*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, -(t/s)]^2*
        HPL[{2}, -(t/s)])/(s^2*t*(s + t)) +
      (4*Pi*(2*s^2 + s*t + 3*t^2)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s^2*t*(s + t)) + ((8*I)*(4*s^2 + 5*s*t + 3*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*t*(s + t)) +
      (I*(4*s^2 + 15*s*t + 7*t^2)*HPL[{2}, -(t/s)]^2)/(s^2*t*(s + t)) -
      ((8*I)*(4*s^2 + 6*s*t + t^2)*HPL[{3}, -(t/s)])/(s^2*t*(s + t)) +
      (4*Pi*(4*s^2 + 17*s*t + 9*t^2)*HPL[{3}, -(t/s)])/(s^2*t*(s + t)) -
      ((16*I)*(2*s^2 + 3*s*t + 2*t^2)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s^2*t*(s + t)) - ((8*I)*(4*s^2 + 5*s*t + 3*t^2)*HPL[{1}, -(t/s)]*
        HPL[{3}, -(t/s)])/(s^2*t*(s + t)) +
      ((16*I)*(-2*s^2 + t^2)*HPL[{4}, -(t/s)])/(s^2*t*(s + t)) +
      ((8*I)*(2*s^2 + 5*s*t + t^2)*HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) -
      (4*Pi*(14*s^2 + 13*s*t + 9*t^2)*HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) +
      ((8*I)*(2*s - 5*t)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s*t*(s + t)) + ((4*I)*(10*s^2 + 11*s*t + 9*t^2)*HPL[{1}, -(t/s)]*
        HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) -
      ((2*I)*(4*s^2 + 15*s*t + 7*t^2)*HPL[{2, 2}, -(t/s)])/(s^2*t*(s + t)) -
      ((8*I)*(10*s^2 + 17*s*t + 9*t^2)*HPL[{2, 1, 1}, -(t/s)])/
       (s^2*t*(s + t)) - ((4*I)*(s + 2*t)*Zeta[3])/(s^2*(s + t)) +
      (4*Pi*(12*s^2 + 13*s*t + 9*t^2)*Zeta[3])/(s^2*t*(s + t)) +
      ((16*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) -
      ((8*I)*(2*s^2 + s*t + t^2)*HPL[{1}, -(t/s)]*Zeta[3])/(s^2*t*(s + t)) +
      nc^2*(((I/90)*Pi^4*(129*s - 11*t))/(s^2*(s + t)) -
        (26*Pi^3*HPL[{0}, s])/(3*s*(s + t)) - ((14*I)*Pi^2*HPL[{0}, s]^2)/
         (s*(s + t)) + (32*Pi*HPL[{0}, s]^3)/(3*s*(s + t)) +
        (((16*I)/3)*HPL[{0}, s]^4)/(s*(s + t)) + (22*Pi^3*HPL[{1}, -(t/s)])/
         (3*s*(s + t)) + ((22*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s*(s + t)) - (24*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (((32*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*(s + t)) -
        ((I/3)*Pi^2*(26*s + t)*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) +
        (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
        (2*Pi*(3*s - t)*HPL[{1}, -(t/s)]^3)/(3*s^2*(s + t)) +
        (((8*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*(s + t)) -
        ((I/6)*(7*s - t)*HPL[{1}, -(t/s)]^4)/(s^2*(s + t)) -
        (((2*I)/3)*Pi^2*(13*s + t)*HPL[{2}, -(t/s)])/(s^2*(s + t)) +
        (16*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        (4*Pi*(2*s - t)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*(s + t)) -
        (I*(s - t)*HPL[{2}, -(t/s)]^2)/(s^2*(s + t)) -
        (4*Pi*(s - t)*HPL[{3}, -(t/s)])/(s^2*(s + t)) +
        (4*Pi*(2*s - t)*HPL[{2, 1}, -(t/s)])/(s^2*(s + t)) +
        ((16*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*(s + t)) -
        ((4*I)*(2*s - t)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s^2*(s + t)) + ((2*I)*(s - t)*HPL[{2, 2}, -(t/s)])/(s^2*(s + t)) -
        ((8*I)*t*HPL[{2, 1, 1}, -(t/s)])/(s^2*(s + t)) +
        ((12*I)*Zeta[3])/(s*(s + t)) + (2*Pi*(59*s + 6*t)*Zeta[3])/
         (3*s^2*(s + t)) + (((212*I)/3)*HPL[{0}, s]*Zeta[3])/(s*(s + t)) -
        (((106*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(s*(s + t))) +
      b0*(((((11*I)/180)*Pi^4)/s^2 + ((I/6)*Pi^2*HPL[{1}, -(t/s)]^2)/s^2 -
          (Pi*HPL[{1}, -(t/s)]^3)/(3*s^2) - ((I/12)*HPL[{1}, -(t/s)]^4)/s^2 +
          ((I/3)*Pi^2*HPL[{2}, -(t/s)])/s^2 - (2*Pi*HPL[{1}, -(t/s)]*
            HPL[{2}, -(t/s)])/s^2 - ((I/2)*HPL[{2}, -(t/s)]^2)/s^2 -
          (2*Pi*HPL[{3}, -(t/s)])/s^2 + (2*Pi*HPL[{2, 1}, -(t/s)])/s^2 -
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/s^2 +
          (I*HPL[{2, 2}, -(t/s)])/s^2 + ((4*I)*HPL[{2, 1, 1}, -(t/s)])/s^2 -
          (2*Pi*Zeta[3])/s^2 - ((6*I)*Zeta[3])/(s*(s + t)))/nc +
        nc*((((11*I)/90)*Pi^4)/s^2 + (24*I)/(s*(s + t)) -
          (4*Pi)/(s*(s + t)) - ((I/3)*Pi^2)/(s*(s + t)) -
          Pi^3/(6*s*(s + t)) - ((24*I)*HPL[{0}, s])/(s*(s + t)) +
          (4*Pi*HPL[{0}, s])/(s*(s + t)) + ((I/3)*Pi^2*HPL[{0}, s])/
           (s*(s + t)) + ((12*I)*HPL[{0}, s]^2)/(s*(s + t)) -
          (2*Pi*HPL[{0}, s]^2)/(s*(s + t)) - ((4*I)*HPL[{0}, s]^3)/
           (s*(s + t)) + ((20*I)*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (4*Pi*(2*s + 3*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((I/6)*Pi^2*(24*s + 25*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((20*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (4*Pi*(2*s + 3*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((10*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((I/3)*Pi^2*HPL[{1}, -(t/s)]^2)/s^2 -
          ((4*I)*(s - t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
          (Pi*(3*s + 5*t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
          ((4*I)*(s - t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
          (2*Pi*HPL[{1}, -(t/s)]^3)/(3*s^2) -
          ((I/3)*(7*s + t)*HPL[{1}, -(t/s)]^3)/(s*t*(s + t)) -
          ((I/6)*HPL[{1}, -(t/s)]^4)/s^2 + (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/
           s^2 - (2*Pi*(2*s + t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/s^2 -
          (I*HPL[{2}, -(t/s)]^2)/s^2 - (4*Pi*HPL[{3}, -(t/s)])/s^2 +
          (4*Pi*HPL[{2, 1}, -(t/s)])/s^2 - ((2*I)*(2*s + t)*
            HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) - ((4*I)*HPL[{1}, -(t/s)]*
            HPL[{2, 1}, -(t/s)])/s^2 + ((2*I)*HPL[{2, 2}, -(t/s)])/s^2 +
          ((8*I)*HPL[{2, 1, 1}, -(t/s)])/s^2 - (4*Pi*Zeta[3])/s^2 -
          ((12*I)*Zeta[3])/(s*(s + t))))) +
    (k[{1, 2}, {1, 2}]*((4*Pi^3)/s^2 - ((8*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) -
        ((8*I)*Pi^2*(s + t)*HPL[{0}, -(t/s)])/(s^2*t) -
        (8*Pi*(2*s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
        (4*Pi*(4*s - t)*HPL[{0}, -(t/s)]^2)/(s^2*t) -
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        ((8*I)*HPL[{0}, -(t/s)]^3)/s^2 - ((4*I)*Pi^2*(3*s + t)*
          HPL[{1}, -(t/s)])/(s^2*(s + t)) +
        (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (8*Pi*(2*s - t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*(s + t)) -
        ((8*I)*(2*s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - ((4*I)*(4*s^2 + 5*s*t + 5*t^2)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
        (4*Pi*(s - t)*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) -
        ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((8*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s^2*t*(s + t)) - ((4*I)*HPL[{1}, -(t/s)]^3)/s^2 +
        b0*nc*((12*I)/(s*(s + t)) - (2*Pi)/(s*(s + t)) -
          ((I/6)*Pi^2)/(s*(s + t)) - ((12*I)*HPL[{0}, s])/(s*(s + t)) +
          (2*Pi*HPL[{0}, s])/(s*(s + t)) + ((6*I)*HPL[{0}, s]^2)/
           (s*(s + t)) + ((10*I)*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (2*Pi*(2*s + 3*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((10*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) -
          ((2*I)*(s - t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t))) +
        nc^2*((13*Pi^3)/(3*s*(s + t)) + ((14*I)*Pi^2*HPL[{0}, s])/
           (s*(s + t)) - (16*Pi*HPL[{0}, s]^2)/(s*(s + t)) -
          (((32*I)/3)*HPL[{0}, s]^3)/(s*(s + t)) -
          ((11*I)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (24*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (8*Pi*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
          (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(s*(s + t)) -
          (8*Pi*HPL[{2}, -(t/s)])/(s*(s + t)) - ((8*I)*HPL[{2, 1}, -(t/s)])/
           (s*(s + t)) - (((106*I)/3)*Zeta[3])/(s*(s + t)))) +
      k[{3, 4}, {3, 4}]*((4*Pi^3)/s^2 - ((8*I)*Pi^2*HPL[{0}, s])/
         (t*(s + t)) - ((8*I)*Pi^2*(s + t)*HPL[{0}, -(t/s)])/(s^2*t) -
        (8*Pi*(2*s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
        (4*Pi*(4*s - t)*HPL[{0}, -(t/s)]^2)/(s^2*t) -
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        ((8*I)*HPL[{0}, -(t/s)]^3)/s^2 - ((4*I)*Pi^2*(3*s + t)*
          HPL[{1}, -(t/s)])/(s^2*(s + t)) +
        (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (8*Pi*(2*s - t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*(s + t)) -
        ((8*I)*(2*s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - ((4*I)*(4*s^2 + 5*s*t + 5*t^2)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
        (4*Pi*(s - t)*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) -
        ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((8*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s^2*t*(s + t)) - ((4*I)*HPL[{1}, -(t/s)]^3)/s^2 +
        b0*nc*((12*I)/(s*(s + t)) - (2*Pi)/(s*(s + t)) -
          ((I/6)*Pi^2)/(s*(s + t)) - ((12*I)*HPL[{0}, s])/(s*(s + t)) +
          (2*Pi*HPL[{0}, s])/(s*(s + t)) + ((6*I)*HPL[{0}, s]^2)/
           (s*(s + t)) + ((10*I)*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (2*Pi*(2*s + 3*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((10*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) -
          ((2*I)*(s - t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t))) +
        nc^2*((13*Pi^3)/(3*s*(s + t)) + ((14*I)*Pi^2*HPL[{0}, s])/
           (s*(s + t)) - (16*Pi*HPL[{0}, s]^2)/(s*(s + t)) -
          (((32*I)/3)*HPL[{0}, s]^3)/(s*(s + t)) -
          ((11*I)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (24*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (8*Pi*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
          (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(s*(s + t)) -
          (8*Pi*HPL[{2}, -(t/s)])/(s*(s + t)) - ((8*I)*HPL[{2, 1}, -(t/s)])/
           (s*(s + t)) - (((106*I)/3)*Zeta[3])/(s*(s + t)))) +
      k[{1, 4}, {1, 4}]*(((-8*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) -
        ((8*I)*Pi^2*HPL[{0}, -(t/s)])/(s*t) - (8*Pi*(2*s - t)*HPL[{0}, s]*
          HPL[{0}, -(t/s)])/(s*t*(s + t)) - (16*Pi*HPL[{0}, -(t/s)]^2)/
         (s*t) - ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        ((8*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
        (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (8*Pi*(2*s^2 + 2*s*t + 3*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t^2*(s + t)) - ((8*I)*(2*s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)) - ((16*I)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(t*(s + t)) - (4*Pi*(s^2 + s*t + 2*t^2)*
          HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) -
        ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((8*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) -
        ((4*I)*HPL[{1}, -(t/s)]^3)/t^2 + b0*nc*((12*I)/(s*(s + t)) -
          (2*Pi*(4*s + 5*t))/(s*t*(s + t)) - ((I/6)*Pi^2*(24*s + 25*t))/
           (s*t*(s + t)) - ((12*I)*HPL[{0}, s])/(s*(s + t)) +
          (2*Pi*(4*s + 5*t)*HPL[{0}, s])/(s*t*(s + t)) +
          ((6*I)*HPL[{0}, s]^2)/(s*(s + t)) - ((4*I)*Pi^2*HPL[{1}, -(t/s)])/
           t^2 - ((2*I)*(4*s - t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          (2*Pi*(2*s^2 + 2*s*t + t^2)*HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
          (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/t^2 +
          ((2*I)*(4*s - t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          (3*Pi*HPL[{1}, -(t/s)]^2)/t^2 - ((2*I)*(s + 3*t)*HPL[{1}, -(t/s)]^
             2)/(t^2*(s + t)) + ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/t^2 -
          (((7*I)/3)*HPL[{1}, -(t/s)]^3)/t^2 - (4*Pi*HPL[{2}, -(t/s)])/t^2 -
          ((4*I)*HPL[{2, 1}, -(t/s)])/t^2) + nc^2*((13*Pi^3)/(3*s*(s + t)) +
          ((14*I)*Pi^2*HPL[{0}, s])/(s*(s + t)) - (16*Pi*HPL[{0}, s]^2)/
           (s*(s + t)) - (((32*I)/3)*HPL[{0}, s]^3)/(s*(s + t)) -
          ((11*I)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (24*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (8*Pi*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
          (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(s*(s + t)) -
          (8*Pi*HPL[{2}, -(t/s)])/(s^2 + s*t) - ((8*I)*HPL[{2, 1}, -(t/s)])/
           (s*(s + t)) - (((106*I)/3)*Zeta[3])/(s*(s + t)))) +
      k[{2, 3}, {2, 3}]*(((-8*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) -
        ((8*I)*Pi^2*HPL[{0}, -(t/s)])/(s*t) - (8*Pi*(2*s - t)*HPL[{0}, s]*
          HPL[{0}, -(t/s)])/(s*t*(s + t)) - (16*Pi*HPL[{0}, -(t/s)]^2)/
         (s*t) - ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        ((8*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
        (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (8*Pi*(2*s^2 + 2*s*t + 3*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t^2*(s + t)) - ((8*I)*(2*s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)) - ((16*I)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(t*(s + t)) - (4*Pi*(s^2 + s*t + 2*t^2)*
          HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) -
        ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((8*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) -
        ((4*I)*HPL[{1}, -(t/s)]^3)/t^2 + b0*nc*((12*I)/(s*(s + t)) -
          (2*Pi*(4*s + 5*t))/(s*t*(s + t)) - ((I/6)*Pi^2*(24*s + 25*t))/
           (s*t*(s + t)) - ((12*I)*HPL[{0}, s])/(s*(s + t)) +
          (2*Pi*(4*s + 5*t)*HPL[{0}, s])/(s*t*(s + t)) +
          ((6*I)*HPL[{0}, s]^2)/(s*(s + t)) - ((4*I)*Pi^2*HPL[{1}, -(t/s)])/
           t^2 - ((2*I)*(4*s - t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          (2*Pi*(2*s^2 + 2*s*t + t^2)*HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
          (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/t^2 +
          ((2*I)*(4*s - t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          (3*Pi*HPL[{1}, -(t/s)]^2)/t^2 - ((2*I)*(s + 3*t)*HPL[{1}, -(t/s)]^
             2)/(t^2*(s + t)) + ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/t^2 -
          (((7*I)/3)*HPL[{1}, -(t/s)]^3)/t^2 - (4*Pi*HPL[{2}, -(t/s)])/t^2 -
          ((4*I)*HPL[{2, 1}, -(t/s)])/t^2) + nc^2*((13*Pi^3)/(3*s*(s + t)) +
          ((14*I)*Pi^2*HPL[{0}, s])/(s*(s + t)) - (16*Pi*HPL[{0}, s]^2)/
           (s*(s + t)) - (((32*I)/3)*HPL[{0}, s]^3)/(s*(s + t)) -
          ((11*I)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (24*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (8*Pi*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
          (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(s*(s + t)) -
          (8*Pi*HPL[{2}, -(t/s)])/(s^2 + s*t) - ((8*I)*HPL[{2, 1}, -(t/s)])/
           (s*(s + t)) - (((106*I)/3)*Zeta[3])/(s*(s + t)))) +
      k[{1, 3}, {1, 3}]*(((-8*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) -
        ((8*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)])/(s*t*(s + t)^2) -
        (8*Pi*(2*s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
        (4*Pi*(4*s^2 + 3*s*t + 4*t^2)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) -
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        ((8*I)*HPL[{0}, -(t/s)]^3)/(s + t)^2 - ((8*I)*Pi^2*HPL[{1}, -(t/s)])/
         (s^2 + s*t) + (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (8*Pi*(2*s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*(s + t)^2) -
        ((8*I)*(2*s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - ((4*I)*(4*s + 5*t)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(t*(s + t)^2) - (8*Pi*HPL[{1}, -(t/s)]^2)/
         (s^2 + s*t) - ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
        b0*nc*((12*I)/(s*(s + t)) - (((25*I)/6)*Pi^2)/(s*(s + t)) -
          (10*Pi)/(s^2 + s*t) - ((12*I)*HPL[{0}, s])/(s*(s + t)) +
          (10*Pi*HPL[{0}, s])/(s^2 + s*t) + ((6*I)*HPL[{0}, s]^2)/
           (s*(s + t)) + (2*Pi*(2*s - t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)])/(s^2 + s*t) -
          ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
          ((2*I)*HPL[{1}, -(t/s)]^2)/(s*t + t^2)) +
        nc^2*((13*Pi^3)/(3*s*(s + t)) + ((14*I)*Pi^2*HPL[{0}, s])/
           (s*(s + t)) - (16*Pi*HPL[{0}, s]^2)/(s*(s + t)) -
          (((32*I)/3)*HPL[{0}, s]^3)/(s*(s + t)) -
          ((11*I)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (24*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (8*Pi*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
          ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
          (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(s*(s + t)) -
          (8*Pi*HPL[{2}, -(t/s)])/(s^2 + s*t) - ((8*I)*HPL[{2, 1}, -(t/s)])/
           (s*(s + t)) - (((106*I)/3)*Zeta[3])/(s*(s + t)))) +
      k[{2, 4}, {2, 4}]*(((-8*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) -
        ((8*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)])/(s*t*(s + t)^2) -
        (8*Pi*(2*s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
        (4*Pi*(4*s^2 + 3*s*t + 4*t^2)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) -
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        ((8*I)*HPL[{0}, -(t/s)]^3)/(s + t)^2 - ((8*I)*Pi^2*HPL[{1}, -(t/s)])/
         (s^2 + s*t) + (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (8*Pi*(2*s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*(s + t)^2) -
        ((8*I)*(2*s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - ((4*I)*(4*s + 5*t)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(t*(s + t)^2) - (8*Pi*HPL[{1}, -(t/s)]^2)/
         (s^2 + s*t) - ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
        b0*nc*((12*I)/(s*(s + t)) - (((25*I)/6)*Pi^2)/(s*(s + t)) -
          (10*Pi)/(s^2 + s*t) - ((12*I)*HPL[{0}, s])/(s*(s + t)) +
          (10*Pi*HPL[{0}, s])/(s^2 + s*t) + ((6*I)*HPL[{0}, s]^2)/
           (s*(s + t)) + (2*Pi*(2*s - t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)])/(s^2 + s*t) -
          ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
          ((2*I)*HPL[{1}, -(t/s)]^2)/(s*t + t^2)) +
        nc^2*((13*Pi^3)/(3*s*(s + t)) + ((14*I)*Pi^2*HPL[{0}, s])/
           (s*(s + t)) - (16*Pi*HPL[{0}, s]^2)/(s*(s + t)) -
          (((32*I)/3)*HPL[{0}, s]^3)/(s*(s + t)) -
          ((11*I)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (24*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (8*Pi*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
          ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
          (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(s*(s + t)) -
          (8*Pi*HPL[{2}, -(t/s)])/(s^2 + s*t) - ((8*I)*HPL[{2, 1}, -(t/s)])/
           (s*(s + t)) - (((106*I)/3)*Zeta[3])/(s*(s + t)))))/ep +
    k[{2, 4}, {2, 4}]*(((-I/90)*Pi^4*(60*s^2 - 79*s*t - 204*t^2))/
       (s*t*(s + t)^2) + (4*Pi^3*(8*s^2 + 3*s*t - 4*t^2))/(3*s*t*(s + t)^2) +
      ((8*I)*Pi^2*HPL[{0}, s]^2)/(s*t + t^2) +
      (((4*I)/3)*Pi^2*(10*s + t)*HPL[{0}, -(t/s)])/(s*(s + t)^2) -
      (2*Pi^3*(2*s^2 - 3*s*t - 19*t^2)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)^2) +
      ((16*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
       (s*t*(s + t)^2) + (8*Pi*(2*s - t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
       (s*t*(s + t)) + (8*Pi*(3*s - t)*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) +
      (((4*I)/3)*Pi^2*(6*s^2 + 6*s*t - 7*t^2)*HPL[{0}, -(t/s)]^2)/
       (s*t*(s + t)^2) + (8*Pi*(4*s^2 + 3*s*t + 4*t^2)*HPL[{0}, s]*
        HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) +
      ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) -
      (((8*I)/3)*(2*s - 3*t)*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) +
      (16*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)^2) +
      ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s + t)^2 +
      (((2*I)/3)*(7*s - 6*t)*HPL[{0}, -(t/s)]^4)/(s*(s + t)^2) +
      (((8*I)/3)*Pi^2*(2*s - t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
      (2*Pi^3*(10*s^2 + 27*s*t + 15*t^2)*HPL[{1}, -(t/s)])/
       (3*s*t*(s + t)^2) + ((16*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/
       (s^2 + s*t) - (8*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
      (8*Pi*(4*s^2 + 3*s*t - 2*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s*t*(s + t)^2) - (((2*I)/3)*Pi^2*(2*s^2 + 11*s*t + 15*t^2)*
        HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
      (16*Pi*(2*s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s*(s + t)^2) + ((8*I)*(2*s + 3*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t*(s + t)) -
      ((4*I)*(4*s^2 - 5*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
       (s*t*(s + t)^2) + (8*Pi*(5*s^2 + 7*s*t + 5*t^2)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
      ((8*I)*(4*s + 5*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
       (t*(s + t)^2) - (((8*I)/3)*(4*s^2 + 4*s*t + 5*t^2)*HPL[{0}, -(t/s)]^3*
        HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
      (((2*I)/3)*Pi^2*(13*s + 25*t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
      (12*Pi*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
      (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
      ((8*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
      ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
      (4*Pi*(5*s^2 + 3*s*t - t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
       (s*t*(s + t)^2) + ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]^2)/(s*t + t^2) - ((2*I)*(10*s^2 + 11*s*t + 2*t^2)*
        HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)^2) +
      ((4*I)*HPL[{1}, -(t/s)]^3)/(s*t) + (4*Pi*(s - t)*HPL[{1}, -(t/s)]^3)/
       (s*t*(s + t)) - ((4*I)*(3*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
       (s*t*(s + t)) - ((2*I)*HPL[{1}, -(t/s)]^4)/(s*t) -
      (8*Pi*(2*s^2 - s*t - 2*t^2)*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
      (((2*I)/3)*Pi^2*(24*s^2 + 65*s*t + 48*t^2)*HPL[{2}, -(t/s)])/
       (s*t*(s + t)^2) + ((8*I)*(4*s^2 + 2*s*t - t^2)*HPL[{0}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
      (24*Pi*(2*s^2 + 4*s*t + 3*t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)^2) + ((24*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, -(t/s)]^2*
        HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
      (8*Pi*(s^2 - s*t - t^2)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)^2) + ((8*I)*(4*s^2 + 7*s*t + 2*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
      (I*(4*s^2 + 23*s*t + 8*t^2)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)^2) -
      ((8*I)*(4*s^2 + 2*s*t - t^2)*HPL[{3}, -(t/s)])/(s*t*(s + t)^2) +
      (4*Pi*(4*s^2 + 13*s*t + 8*t^2)*HPL[{3}, -(t/s)])/(s*t*(s + t)^2) -
      ((16*I)*(2*s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s*t*(s + t)^2) - ((8*I)*(4*s^2 + 7*s*t + 2*t^2)*HPL[{1}, -(t/s)]*
        HPL[{3}, -(t/s)])/(s*t*(s + t)^2) -
      ((16*I)*(2*s^2 + 4*s*t + t^2)*HPL[{4}, -(t/s)])/(s*t*(s + t)^2) +
      ((8*I)*(2*s + t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
      (8*Pi*(7*s^2 + 5*s*t + 2*t^2)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)^2) +
      ((8*I)*(2*s^2 - 7*s*t - 5*t^2)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s*t*(s + t)^2) + ((8*I)*(5*s + t)*HPL[{1}, -(t/s)]*
        HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
      ((2*I)*(4*s^2 + 23*s*t + 8*t^2)*HPL[{2, 2}, -(t/s)])/(s*t*(s + t)^2) -
      ((16*I)*(5*s + 4*t)*HPL[{2, 1, 1}, -(t/s)])/(s*t*(s + t)) -
      ((4*I)*(s - t)*Zeta[3])/(s*(s + t)^2) +
      (4*Pi*(12*s^2 + 7*s*t + 4*t^2)*Zeta[3])/(s*t*(s + t)^2) +
      ((16*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s^2 + s*t) -
      ((8*I)*(2*s + t)*HPL[{1}, -(t/s)]*Zeta[3])/(t*(s + t)^2) +
      nc^2*(((I/90)*Pi^4*(129*s + 140*t))/(s*(s + t)^2) -
        (26*Pi^3*HPL[{0}, s])/(3*s*(s + t)) - ((14*I)*Pi^2*HPL[{0}, s]^2)/
         (s^2 + s*t) + (32*Pi*HPL[{0}, s]^3)/(3*s*(s + t)) +
        (((16*I)/3)*HPL[{0}, s]^4)/(s*(s + t)) + (22*Pi^3*HPL[{1}, -(t/s)])/
         (3*s*(s + t)) + ((22*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s*(s + t)) - (24*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (((32*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (((25*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
        (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
        (8*Pi*HPL[{1}, -(t/s)]^3)/(3*s*(s + t)) +
        (((8*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*(s + t)) -
        (((4*I)/3)*HPL[{1}, -(t/s)]^4)/(s*(s + t)) -
        (((2*I)/3)*Pi^2*(11*s + 12*t)*HPL[{2}, -(t/s)])/(s*(s + t)^2) +
        (16*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        (12*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        (I*(s + 2*t)*HPL[{2}, -(t/s)]^2)/(s*(s + t)^2) -
        (4*Pi*(s + 2*t)*HPL[{3}, -(t/s)])/(s*(s + t)^2) +
        (12*Pi*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) +
        ((16*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) -
        ((12*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) +
        ((2*I)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/(s*(s + t)^2) +
        ((8*I)*HPL[{2, 1, 1}, -(t/s)])/(s^2 + s*t) +
        (2*Pi*(47*s + 53*t)*Zeta[3])/(3*s*(s + t)^2) +
        ((12*I)*Zeta[3])/(s^2 + s*t) + (((212*I)/3)*HPL[{0}, s]*Zeta[3])/
         (s*(s + t)) - (((106*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(s*(s + t))) +
      b0*(((((11*I)/180)*Pi^4)/(s + t)^2 - ((I/3)*Pi^2*HPL[{2}, -(t/s)])/
           (s + t)^2 - ((I/2)*HPL[{2}, -(t/s)]^2)/(s + t)^2 -
          (2*Pi*HPL[{3}, -(t/s)])/(s + t)^2 + (I*HPL[{2, 2}, -(t/s)])/
           (s + t)^2 + (2*Pi*Zeta[3])/(s + t)^2 - ((6*I)*Zeta[3])/
           (s^2 + s*t))/nc + nc*((((11*I)/90)*Pi^4)/(s + t)^2 -
          (((25*I)/3)*Pi^2)/(s*(s + t)) + (5*Pi^3)/(2*s*(s + t)) +
          (24*I)/(s^2 + s*t) - (20*Pi)/(s^2 + s*t) - ((24*I)*HPL[{0}, s])/
           (s*(s + t)) + (((25*I)/3)*Pi^2*HPL[{0}, s])/(s*(s + t)) +
          (20*Pi*HPL[{0}, s])/(s^2 + s*t) + ((12*I)*HPL[{0}, s]^2)/
           (s^2 + s*t) - (10*Pi*HPL[{0}, s]^2)/(s^2 + s*t) -
          ((4*I)*HPL[{0}, s]^3)/(s^2 + s*t) + ((I/6)*Pi^2*(24*s - 13*t)*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          (4*Pi*(2*s - t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((4*I)*HPL[{1}, -(t/s)])/(s^2 + s*t) - (4*Pi*(2*s - t)*HPL[{0}, s]*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) - ((4*I)*HPL[{0}, s]*
            HPL[{1}, -(t/s)])/(s^2 + s*t) + ((2*I)*HPL[{0}, s]^2*
            HPL[{1}, -(t/s)])/(s^2 + s*t) + (Pi*(3*s + t)*HPL[{1}, -(t/s)]^2)/
           (s*t*(s + t)) + ((4*I)*HPL[{1}, -(t/s)]^2)/(s*t + t^2) -
          ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
          ((I/3)*(7*s + t)*HPL[{1}, -(t/s)]^3)/(s*t*(s + t)) -
          (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/(s + t)^2 +
          (2*Pi*(2*s + t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          (I*HPL[{2}, -(t/s)]^2)/(s + t)^2 - (4*Pi*HPL[{3}, -(t/s)])/
           (s + t)^2 + ((2*I)*(2*s + t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*HPL[{2, 2}, -(t/s)])/(s + t)^2 + (4*Pi*Zeta[3])/(s + t)^2 -
          ((12*I)*Zeta[3])/(s^2 + s*t)))) + k[{1, 3}, {1, 3}]*
     (((-I/90)*Pi^4*(60*s^2 - 79*s*t - 204*t^2))/(s*t*(s + t)^2) +
      (4*Pi^3*(8*s^2 + 3*s*t - 4*t^2))/(3*s*t*(s + t)^2) +
      ((8*I)*Pi^2*HPL[{0}, s]^2)/(s*t + t^2) +
      (((4*I)/3)*Pi^2*(10*s + t)*HPL[{0}, -(t/s)])/(s*(s + t)^2) -
      (2*Pi^3*(2*s^2 - 3*s*t - 19*t^2)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)^2) +
      ((16*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
       (s*t*(s + t)^2) + (8*Pi*(2*s - t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
       (s*t*(s + t)) + (8*Pi*(3*s - t)*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) +
      (((4*I)/3)*Pi^2*(6*s^2 + 6*s*t - 7*t^2)*HPL[{0}, -(t/s)]^2)/
       (s*t*(s + t)^2) + (8*Pi*(4*s^2 + 3*s*t + 4*t^2)*HPL[{0}, s]*
        HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) +
      ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) -
      (((8*I)/3)*(2*s - 3*t)*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) +
      (16*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)^2) +
      ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s + t)^2 +
      (((2*I)/3)*(7*s - 6*t)*HPL[{0}, -(t/s)]^4)/(s*(s + t)^2) +
      (((8*I)/3)*Pi^2*(2*s - t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
      (2*Pi^3*(10*s^2 + 27*s*t + 15*t^2)*HPL[{1}, -(t/s)])/
       (3*s*t*(s + t)^2) + ((16*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/
       (s^2 + s*t) - (8*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
      (8*Pi*(4*s^2 + 3*s*t - 2*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s*t*(s + t)^2) - (((2*I)/3)*Pi^2*(2*s^2 + 11*s*t + 15*t^2)*
        HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
      (16*Pi*(2*s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s*(s + t)^2) + ((8*I)*(2*s + 3*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t*(s + t)) -
      ((4*I)*(4*s^2 - 5*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
       (s*t*(s + t)^2) + (8*Pi*(5*s^2 + 7*s*t + 5*t^2)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
      ((8*I)*(4*s + 5*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
       (t*(s + t)^2) - (((8*I)/3)*(4*s^2 + 4*s*t + 5*t^2)*HPL[{0}, -(t/s)]^3*
        HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
      (((2*I)/3)*Pi^2*(13*s + 25*t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
      (12*Pi*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
      (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
      ((8*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
      ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
      (4*Pi*(5*s^2 + 3*s*t - t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
       (s*t*(s + t)^2) + ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]^2)/(s*t + t^2) - ((2*I)*(10*s^2 + 11*s*t + 2*t^2)*
        HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)^2) +
      ((4*I)*HPL[{1}, -(t/s)]^3)/(s*t) + (4*Pi*(s - t)*HPL[{1}, -(t/s)]^3)/
       (s*t*(s + t)) - ((4*I)*(3*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
       (s*t*(s + t)) - ((2*I)*HPL[{1}, -(t/s)]^4)/(s*t) -
      (8*Pi*(2*s^2 - s*t - 2*t^2)*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
      (((2*I)/3)*Pi^2*(24*s^2 + 65*s*t + 48*t^2)*HPL[{2}, -(t/s)])/
       (s*t*(s + t)^2) + ((8*I)*(4*s^2 + 2*s*t - t^2)*HPL[{0}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
      (24*Pi*(2*s^2 + 4*s*t + 3*t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)^2) + ((24*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, -(t/s)]^2*
        HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
      (8*Pi*(s^2 - s*t - t^2)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)^2) + ((8*I)*(4*s^2 + 7*s*t + 2*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
      (I*(4*s^2 + 23*s*t + 8*t^2)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)^2) -
      ((8*I)*(4*s^2 + 2*s*t - t^2)*HPL[{3}, -(t/s)])/(s*t*(s + t)^2) +
      (4*Pi*(4*s^2 + 13*s*t + 8*t^2)*HPL[{3}, -(t/s)])/(s*t*(s + t)^2) -
      ((16*I)*(2*s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s*t*(s + t)^2) - ((8*I)*(4*s^2 + 7*s*t + 2*t^2)*HPL[{1}, -(t/s)]*
        HPL[{3}, -(t/s)])/(s*t*(s + t)^2) -
      ((16*I)*(2*s^2 + 4*s*t + t^2)*HPL[{4}, -(t/s)])/(s*t*(s + t)^2) +
      ((8*I)*(2*s + t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
      (8*Pi*(7*s^2 + 5*s*t + 2*t^2)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)^2) +
      ((8*I)*(2*s^2 - 7*s*t - 5*t^2)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s*t*(s + t)^2) + ((8*I)*(5*s + t)*HPL[{1}, -(t/s)]*
        HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
      ((2*I)*(4*s^2 + 23*s*t + 8*t^2)*HPL[{2, 2}, -(t/s)])/(s*t*(s + t)^2) -
      ((16*I)*(5*s + 4*t)*HPL[{2, 1, 1}, -(t/s)])/(s*t*(s + t)) -
      ((4*I)*(s - t)*Zeta[3])/(s*(s + t)^2) +
      (4*Pi*(12*s^2 + 7*s*t + 4*t^2)*Zeta[3])/(s*t*(s + t)^2) +
      ((16*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s^2 + s*t) -
      ((8*I)*(2*s + t)*HPL[{1}, -(t/s)]*Zeta[3])/(t*(s + t)^2) +
      nc^2*(((I/90)*Pi^4*(129*s + 140*t))/(s*(s + t)^2) -
        (26*Pi^3*HPL[{0}, s])/(3*s*(s + t)) - ((14*I)*Pi^2*HPL[{0}, s]^2)/
         (s^2 + s*t) + (32*Pi*HPL[{0}, s]^3)/(3*s*(s + t)) +
        (((16*I)/3)*HPL[{0}, s]^4)/(s*(s + t)) + (22*Pi^3*HPL[{1}, -(t/s)])/
         (3*s*(s + t)) + ((22*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s^2 + s*t) - (24*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (((32*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (((25*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
        (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
        (8*Pi*HPL[{1}, -(t/s)]^3)/(3*s*(s + t)) +
        (((8*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*(s + t)) -
        (((4*I)/3)*HPL[{1}, -(t/s)]^4)/(s*(s + t)) -
        (((2*I)/3)*Pi^2*(11*s + 12*t)*HPL[{2}, -(t/s)])/(s*(s + t)^2) +
        (16*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        (12*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        (I*(s + 2*t)*HPL[{2}, -(t/s)]^2)/(s*(s + t)^2) -
        (4*Pi*(s + 2*t)*HPL[{3}, -(t/s)])/(s*(s + t)^2) +
        (12*Pi*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) +
        ((16*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) -
        ((12*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) +
        ((2*I)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/(s*(s + t)^2) +
        ((8*I)*HPL[{2, 1, 1}, -(t/s)])/(s^2 + s*t) +
        (2*Pi*(47*s + 53*t)*Zeta[3])/(3*s*(s + t)^2) +
        ((12*I)*Zeta[3])/(s^2 + s*t) + (((212*I)/3)*HPL[{0}, s]*Zeta[3])/
         (s*(s + t)) - (((106*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(s*(s + t))) +
      b0*(((((11*I)/180)*Pi^4)/(s + t)^2 - ((I/3)*Pi^2*HPL[{2}, -(t/s)])/
           (s + t)^2 - ((I/2)*HPL[{2}, -(t/s)]^2)/(s + t)^2 -
          (2*Pi*HPL[{3}, -(t/s)])/(s + t)^2 + (I*HPL[{2, 2}, -(t/s)])/
           (s + t)^2 + (2*Pi*Zeta[3])/(s + t)^2 - ((6*I)*Zeta[3])/
           (s^2 + s*t))/nc + nc*((((11*I)/90)*Pi^4)/(s + t)^2 -
          (((25*I)/3)*Pi^2)/(s*(s + t)) + (5*Pi^3)/(2*s*(s + t)) +
          (24*I)/(s^2 + s*t) - (20*Pi)/(s^2 + s*t) +
          (((25*I)/3)*Pi^2*HPL[{0}, s])/(s*(s + t)) - ((24*I)*HPL[{0}, s])/
           (s^2 + s*t) + (20*Pi*HPL[{0}, s])/(s^2 + s*t) +
          ((12*I)*HPL[{0}, s]^2)/(s^2 + s*t) - (10*Pi*HPL[{0}, s]^2)/
           (s^2 + s*t) - ((4*I)*HPL[{0}, s]^3)/(s^2 + s*t) +
          ((I/6)*Pi^2*(24*s - 13*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          (4*Pi*(2*s - t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((4*I)*HPL[{1}, -(t/s)])/(s^2 + s*t) - (4*Pi*(2*s - t)*HPL[{0}, s]*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) - ((4*I)*HPL[{0}, s]*
            HPL[{1}, -(t/s)])/(s^2 + s*t) + ((2*I)*HPL[{0}, s]^2*
            HPL[{1}, -(t/s)])/(s^2 + s*t) + (Pi*(3*s + t)*HPL[{1}, -(t/s)]^2)/
           (s*t*(s + t)) + ((4*I)*HPL[{1}, -(t/s)]^2)/(s*t + t^2) -
          ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
          ((I/3)*(7*s + t)*HPL[{1}, -(t/s)]^3)/(s*t*(s + t)) -
          (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/(s + t)^2 +
          (2*Pi*(2*s + t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          (I*HPL[{2}, -(t/s)]^2)/(s + t)^2 - (4*Pi*HPL[{3}, -(t/s)])/
           (s + t)^2 + ((2*I)*(2*s + t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*HPL[{2, 2}, -(t/s)])/(s + t)^2 + (4*Pi*Zeta[3])/(s + t)^2 -
          ((12*I)*Zeta[3])/(s^2 + s*t))))

M2V[1, 3, 2, 4] = (((8*I)*nc^2*k[{1, 2}, {1, 2}])/(t*(s + t)) +
      ((8*I)*nc^2*k[{1, 3}, {1, 3}])/(t*(s + t)) +
      ((8*I)*nc^2*k[{1, 4}, {1, 4}])/(t*(s + t)) +
      ((8*I)*nc^2*k[{2, 3}, {2, 3}])/(t*(s + t)) +
      ((8*I)*nc^2*k[{2, 4}, {2, 4}])/(t*(s + t)) +
      ((8*I)*nc^2*k[{3, 4}, {3, 4}])/(t*(s + t)))/ep^4 +
    ((((3*I)*b0*nc)/(t*(s + t)) + nc^2*(((-16*I)*HPL[{0}, s])/(t*(s + t)) -
          ((8*I)*HPL[{0}, -(t/s)])/(t*(s + t)) + ((8*I)*HPL[{1}, -(t/s)])/
           (t*(s + t))))*k[{1, 2}, {1, 2}] +
      (((3*I)*b0*nc)/(t*(s + t)) + nc^2*(((-16*I)*HPL[{0}, s])/(t*(s + t)) -
          ((8*I)*HPL[{0}, -(t/s)])/(t*(s + t)) + ((8*I)*HPL[{1}, -(t/s)])/
           (t*(s + t))))*k[{1, 3}, {1, 3}] +
      (((3*I)*b0*nc)/(t*(s + t)) + nc^2*(((-16*I)*HPL[{0}, s])/(t*(s + t)) -
          ((8*I)*HPL[{0}, -(t/s)])/(t*(s + t)) + ((8*I)*HPL[{1}, -(t/s)])/
           (t*(s + t))))*k[{1, 4}, {1, 4}] +
      (((3*I)*b0*nc)/(t*(s + t)) + nc^2*(((-16*I)*HPL[{0}, s])/(t*(s + t)) -
          ((8*I)*HPL[{0}, -(t/s)])/(t*(s + t)) + ((8*I)*HPL[{1}, -(t/s)])/
           (t*(s + t))))*k[{2, 3}, {2, 3}] +
      (((3*I)*b0*nc)/(t*(s + t)) + nc^2*(((-16*I)*HPL[{0}, s])/(t*(s + t)) -
          ((8*I)*HPL[{0}, -(t/s)])/(t*(s + t)) + ((8*I)*HPL[{1}, -(t/s)])/
           (t*(s + t))))*k[{2, 4}, {2, 4}] +
      (((3*I)*b0*nc)/(t*(s + t)) + nc^2*(((-16*I)*HPL[{0}, s])/(t*(s + t)) -
          ((8*I)*HPL[{0}, -(t/s)])/(t*(s + t)) + ((8*I)*HPL[{1}, -(t/s)])/
           (t*(s + t))))*k[{3, 4}, {3, 4}])/ep^3 +
    ((((-8*I)*Pi^2)/(t*(s + t)) - (4*Pi*(s - 2*t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        (4*Pi*(3*s + 2*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((4*I)*HPL[{1}, -(t/s)]^2)/(s*t) + b0*nc*(((-2*I)*Pi^2)/s^2 +
          (6*I)/(t*(s + t)) - ((6*I)*HPL[{0}, s])/(t*(s + t)) -
          (I*(5*s + 4*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((2*I)*HPL[{0}, -(t/s)]^2)/s^2 + (I*(s - 4*t)*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
          ((2*I)*HPL[{1}, -(t/s)]^2)/s^2) + nc^2*(((-5*I)*Pi^2)/(t*(s + t)) +
          ((16*I)*HPL[{0}, s]^2)/(t*(s + t)) + ((16*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)])/(t*(s + t)) + ((2*I)*HPL[{0}, -(t/s)]^2)/
           (s*t + t^2) - ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{1}, -(t/s)]^2)/(t*(s + t))))*k[{1, 2}, {1, 2}] +
      (((-8*I)*Pi^2)/(t*(s + t)) - (4*Pi*(s - 2*t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        (4*Pi*(3*s + 2*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((4*I)*HPL[{1}, -(t/s)]^2)/(s*t) + b0*nc*((6*I)/(t*(s + t)) -
          ((6*I)*HPL[{0}, s])/(t*(s + t)) - ((5*I)*HPL[{0}, -(t/s)])/
           (s*t + t^2) + (I*HPL[{1}, -(t/s)])/(s*t + t^2)) +
        nc^2*(((-5*I)*Pi^2)/(t*(s + t)) + ((16*I)*HPL[{0}, s]^2)/
           (t*(s + t)) + ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) +
          ((2*I)*HPL[{0}, -(t/s)]^2)/(s*t + t^2) -
          ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{1}, -(t/s)]^2)/(t*(s + t))))*k[{1, 3}, {1, 3}] +
      (((-8*I)*Pi^2)/(t*(s + t)) - (4*Pi*(s - 2*t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        (4*Pi*(3*s + 2*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((4*I)*HPL[{1}, -(t/s)]^2)/(s*t) + b0*nc*((6*I)/(t*(s + t)) -
          ((6*I)*HPL[{0}, s])/(t*(s + t)) - (I*HPL[{0}, -(t/s)])/
           (t*(s + t)) + ((5*I)*HPL[{1}, -(t/s)])/(t*(s + t))) +
        nc^2*(((-5*I)*Pi^2)/(t*(s + t)) + ((16*I)*HPL[{0}, s]^2)/
           (t*(s + t)) + ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) +
          ((2*I)*HPL[{0}, -(t/s)]^2)/(s*t + t^2) -
          ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{1}, -(t/s)]^2)/(t*(s + t))))*k[{1, 4}, {1, 4}] +
      (((-8*I)*Pi^2)/(t*(s + t)) - (4*Pi*(s - 2*t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        (4*Pi*(3*s + 2*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((4*I)*HPL[{1}, -(t/s)]^2)/(s*t) + b0*nc*((6*I)/(t*(s + t)) -
          ((6*I)*HPL[{0}, s])/(t*(s + t)) - (I*HPL[{0}, -(t/s)])/
           (t*(s + t)) + ((5*I)*HPL[{1}, -(t/s)])/(t*(s + t))) +
        nc^2*(((-5*I)*Pi^2)/(t*(s + t)) + ((16*I)*HPL[{0}, s]^2)/
           (t*(s + t)) + ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) +
          ((2*I)*HPL[{0}, -(t/s)]^2)/(s*t + t^2) -
          ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{1}, -(t/s)]^2)/(t*(s + t))))*k[{2, 3}, {2, 3}] +
      (((-8*I)*Pi^2)/(t*(s + t)) - (4*Pi*(s - 2*t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        (4*Pi*(3*s + 2*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((4*I)*HPL[{1}, -(t/s)]^2)/(s*t) + b0*nc*((6*I)/(t*(s + t)) -
          ((6*I)*HPL[{0}, s])/(t*(s + t)) - ((5*I)*HPL[{0}, -(t/s)])/
           (s*t + t^2) + (I*HPL[{1}, -(t/s)])/(s*t + t^2)) +
        nc^2*(((-5*I)*Pi^2)/(t*(s + t)) + ((16*I)*HPL[{0}, s]^2)/
           (t*(s + t)) + ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) +
          ((2*I)*HPL[{0}, -(t/s)]^2)/(s*t + t^2) -
          ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{1}, -(t/s)]^2)/(t*(s + t))))*k[{2, 4}, {2, 4}] +
      (((-8*I)*Pi^2)/(t*(s + t)) - (4*Pi*(s - 2*t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        (4*Pi*(3*s + 2*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((4*I)*HPL[{1}, -(t/s)]^2)/(s*t) + b0*nc*(((-2*I)*Pi^2)/s^2 +
          (6*I)/(t*(s + t)) - ((6*I)*HPL[{0}, s])/(t*(s + t)) -
          (I*(5*s + 4*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((2*I)*HPL[{0}, -(t/s)]^2)/s^2 + (I*(s - 4*t)*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
          ((2*I)*HPL[{1}, -(t/s)]^2)/s^2) + nc^2*(((-5*I)*Pi^2)/(t*(s + t)) +
          ((16*I)*HPL[{0}, s]^2)/(t*(s + t)) + ((16*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)])/(t*(s + t)) + ((2*I)*HPL[{0}, -(t/s)]^2)/
           (s*t + t^2) - ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{1}, -(t/s)]^2)/(t*(s + t))))*k[{3, 4}, {3, 4}])/ep^2 +
    (k[{1, 2}, {1, 2}]*((-8*Pi^3)/s^2 + ((16*I)*Pi^2*HPL[{0}, s])/
         (t*(s + t)) + ((4*I)*Pi^2*(4*s + t)*HPL[{0}, -(t/s)])/(s^2*t) +
        (8*Pi*(s - 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
        (8*Pi*(s - t)*HPL[{0}, -(t/s)]^2)/(s^2*t) +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        ((4*I)*HPL[{0}, -(t/s)]^3)/s^2 + ((4*I)*Pi^2*(3*s - t)*
          HPL[{1}, -(t/s)])/(s^2*(s + t)) - (8*Pi*(3*s + 2*t)*HPL[{0}, s]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)) - (8*Pi*(3*s^2 + 2*s*t + 2*t^2)*
          HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((4*I)*(2*s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s^2*t*(s + t)) - (8*Pi*(2*s + t)*HPL[{1}, -(t/s)]^2)/
         (s^2*(s + t)) - ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((4*I)*(2*s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s^2*t*(s + t)) - ((4*I)*HPL[{1}, -(t/s)]^3)/s^2 +
        b0*nc*((12*I)/(t*(s + t)) - ((I/6)*Pi^2*(s^2 + 12*s*t + 12*t^2))/
           (s^2*t*(s + t)) + ((4*I)*Pi^2*HPL[{0}, s])/s^2 -
          ((12*I)*HPL[{0}, s])/(t*(s + t)) + ((6*I)*HPL[{0}, s]^2)/
           (t*(s + t)) + ((3*I)*Pi^2*HPL[{0}, -(t/s)])/s^2 -
          ((2*I)*(5*s + 4*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*(5*s + 4*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*(2*s - t)*HPL[{0}, -(t/s)]^2)/(s^2*t) +
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/s^2 +
          (((7*I)/3)*HPL[{0}, -(t/s)]^3)/s^2 - ((3*I)*Pi^2*HPL[{1}, -(t/s)])/
           s^2 + ((2*I)*(s - 4*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((2*I)*(s - 4*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((2*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s^2*t*(s + t)) + ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/s^2 + (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           s^2 - ((2*I)*(3*s + t)*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) +
          ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/s^2 -
          ((3*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 -
          (((7*I)/3)*HPL[{1}, -(t/s)]^3)/s^2 + ((4*I)*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/s^2 - ((4*I)*HPL[{3}, -(t/s)])/s^2 +
          ((4*I)*HPL[{2, 1}, -(t/s)])/s^2 - ((4*I)*Zeta[3])/s^2) +
        nc^2*(((10*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) -
          (((32*I)/3)*HPL[{0}, s]^3)/(t*(s + t)) +
          ((7*I)*Pi^2*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t + t^2) +
          (((4*I)/3)*HPL[{0}, -(t/s)]^3)/(t*(s + t)) -
          ((7*I)*Pi^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (t*(s + t)) + ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           (t*(s + t)) - ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((8*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) -
          ((8*I)*HPL[{3}, -(t/s)])/(s*t + t^2) + ((8*I)*HPL[{2, 1}, -(t/s)])/
           (s*t + t^2) - (((130*I)/3)*Zeta[3])/(t*(s + t)))) +
      k[{1, 3}, {1, 3}]*(((16*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) +
        ((16*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)])/(s*t*(s + t)^2) +
        (8*Pi*(s - 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
        (8*Pi*(s^2 + t^2)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
        ((4*I)*HPL[{0}, -(t/s)]^3)/(s + t)^2 + ((16*I)*Pi^2*HPL[{1}, -(t/s)])/
         (s^2 + s*t) - (8*Pi*(3*s + 2*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - (8*Pi*(3*s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (t*(s + t)^2) + ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(t*(s + t)) + ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(t*(s + t)^2) - (8*Pi*HPL[{1}, -(t/s)]^2)/
         (s^2 + s*t) - ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
        b0*nc*((12*I)/(t*(s + t)) - ((I/6)*Pi^2*(s - 12*t))/(s*t*(s + t)) -
          ((12*I)*HPL[{0}, s])/(t*(s + t)) + ((6*I)*HPL[{0}, s]^2)/
           (t*(s + t)) - ((10*I)*HPL[{0}, -(t/s)])/(s*t + t^2) +
          ((10*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t + t^2) +
          ((2*I)*(2*s + t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t + t^2) -
          ((2*I)*(s - 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)]^2)/(s*(s + t))) +
        nc^2*(((10*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) -
          (((32*I)/3)*HPL[{0}, s]^3)/(t*(s + t)) +
          ((7*I)*Pi^2*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t + t^2) +
          (((4*I)/3)*HPL[{0}, -(t/s)]^3)/(t*(s + t)) -
          ((7*I)*Pi^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (t*(s + t)) + ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           (s*t + t^2) - ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((8*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) -
          ((8*I)*HPL[{3}, -(t/s)])/(s*t + t^2) + ((8*I)*HPL[{2, 1}, -(t/s)])/
           (s*t + t^2) - (((130*I)/3)*Zeta[3])/(t*(s + t)))) +
      k[{2, 4}, {2, 4}]*(((16*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) +
        ((16*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)])/(s*t*(s + t)^2) +
        (8*Pi*(s - 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
        (8*Pi*(s^2 + t^2)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
        ((4*I)*HPL[{0}, -(t/s)]^3)/(s + t)^2 + ((16*I)*Pi^2*HPL[{1}, -(t/s)])/
         (s^2 + s*t) - (8*Pi*(3*s + 2*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - (8*Pi*(3*s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (t*(s + t)^2) + ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(t*(s + t)) + ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(t*(s + t)^2) - (8*Pi*HPL[{1}, -(t/s)]^2)/
         (s^2 + s*t) - ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
        b0*nc*((12*I)/(t*(s + t)) - ((I/6)*Pi^2*(s - 12*t))/(s*t*(s + t)) -
          ((12*I)*HPL[{0}, s])/(t*(s + t)) + ((6*I)*HPL[{0}, s]^2)/
           (t*(s + t)) - ((10*I)*HPL[{0}, -(t/s)])/(s*t + t^2) +
          ((10*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t + t^2) +
          ((2*I)*(2*s + t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t + t^2) -
          ((2*I)*(s - 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)]^2)/(s*(s + t))) +
        nc^2*(((10*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) -
          (((32*I)/3)*HPL[{0}, s]^3)/(t*(s + t)) +
          ((7*I)*Pi^2*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t + t^2) +
          (((4*I)/3)*HPL[{0}, -(t/s)]^3)/(t*(s + t)) -
          ((7*I)*Pi^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (t*(s + t)) + ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           (s*t + t^2) - ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((8*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) -
          ((8*I)*HPL[{3}, -(t/s)])/(s*t + t^2) + ((8*I)*HPL[{2, 1}, -(t/s)])/
           (s*t + t^2) - (((130*I)/3)*Zeta[3])/(t*(s + t)))) +
      k[{1, 4}, {1, 4}]*(((16*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) +
        ((16*I)*Pi^2*HPL[{0}, -(t/s)])/(s*t) +
        (8*Pi*(s - 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
        (8*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + ((8*I)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^2)/(s^2 + s*t) + ((16*I)*Pi^2*(s^2 + s*t + t^2)*
          HPL[{1}, -(t/s)])/(s*t^2*(s + t)) - (8*Pi*(3*s + 2*t)*HPL[{0}, s]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)) + (8*Pi*(s - 2*t)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(t^2*(s + t)) +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
        (8*Pi*(2*s^2 + 2*s*t + t^2)*HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) -
        ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) +
        ((4*I)*(s - t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) -
        ((4*I)*HPL[{1}, -(t/s)]^3)/t^2 + b0*nc*((12*I)/(t*(s + t)) -
          ((I/6)*Pi^2*(13*s + 12*t))/(s*t*(s + t)) - ((12*I)*HPL[{0}, s])/
           (t*(s + t)) + ((6*I)*HPL[{0}, s]^2)/(t*(s + t)) -
          ((2*I)*HPL[{0}, -(t/s)])/(t*(s + t)) +
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((2*I)*HPL[{0}, -(t/s)]^2)/(s*t) + ((10*I)*HPL[{1}, -(t/s)])/
           (t*(s + t)) - ((10*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((2*I)*(3*s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + ((2*I)*(s - t)*HPL[{1}, -(t/s)]^2)/
           (s*t*(s + t))) + nc^2*(((10*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) -
          (((32*I)/3)*HPL[{0}, s]^3)/(t*(s + t)) +
          ((7*I)*Pi^2*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t + t^2) +
          (((4*I)/3)*HPL[{0}, -(t/s)]^3)/(t*(s + t)) -
          ((7*I)*Pi^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (t*(s + t)) + ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           (s*t + t^2) - ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((8*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) -
          ((8*I)*HPL[{3}, -(t/s)])/(s*t + t^2) + ((8*I)*HPL[{2, 1}, -(t/s)])/
           (s*t + t^2) - (((130*I)/3)*Zeta[3])/(t*(s + t)))) +
      k[{2, 3}, {2, 3}]*(((16*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) +
        ((16*I)*Pi^2*HPL[{0}, -(t/s)])/(s*t) +
        (8*Pi*(s - 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
        (8*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + ((8*I)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^2)/(s^2 + s*t) + ((16*I)*Pi^2*(s^2 + s*t + t^2)*
          HPL[{1}, -(t/s)])/(s*t^2*(s + t)) - (8*Pi*(3*s + 2*t)*HPL[{0}, s]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)) + (8*Pi*(s - 2*t)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(t^2*(s + t)) +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
        (8*Pi*(2*s^2 + 2*s*t + t^2)*HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) -
        ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) +
        ((4*I)*(s - t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) -
        ((4*I)*HPL[{1}, -(t/s)]^3)/t^2 + b0*nc*((12*I)/(t*(s + t)) -
          ((I/6)*Pi^2*(13*s + 12*t))/(s*t*(s + t)) - ((12*I)*HPL[{0}, s])/
           (t*(s + t)) + ((6*I)*HPL[{0}, s]^2)/(t*(s + t)) -
          ((2*I)*HPL[{0}, -(t/s)])/(t*(s + t)) +
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((2*I)*HPL[{0}, -(t/s)]^2)/(s*t) + ((10*I)*HPL[{1}, -(t/s)])/
           (t*(s + t)) - ((10*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((2*I)*(3*s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + ((2*I)*(s - t)*HPL[{1}, -(t/s)]^2)/
           (s*t*(s + t))) + nc^2*(((10*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) -
          (((32*I)/3)*HPL[{0}, s]^3)/(t*(s + t)) +
          ((7*I)*Pi^2*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t + t^2) +
          (((4*I)/3)*HPL[{0}, -(t/s)]^3)/(t*(s + t)) -
          ((7*I)*Pi^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (t*(s + t)) + ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           (s*t + t^2) - ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((8*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) -
          ((8*I)*HPL[{3}, -(t/s)])/(s*t + t^2) + ((8*I)*HPL[{2, 1}, -(t/s)])/
           (s*t + t^2) - (((130*I)/3)*Zeta[3])/(t*(s + t)))) +
      k[{3, 4}, {3, 4}]*((-8*Pi^3)/s^2 + ((16*I)*Pi^2*HPL[{0}, s])/
         (t*(s + t)) + ((4*I)*Pi^2*(4*s + t)*HPL[{0}, -(t/s)])/(s^2*t) +
        (8*Pi*(s - 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
        (8*Pi*(s - t)*HPL[{0}, -(t/s)]^2)/(s^2*t) +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
        ((4*I)*HPL[{0}, -(t/s)]^3)/s^2 + ((4*I)*Pi^2*(3*s - t)*
          HPL[{1}, -(t/s)])/(s^2*(s + t)) - (8*Pi*(3*s + 2*t)*HPL[{0}, s]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)) - (8*Pi*(3*s^2 + 2*s*t + 2*t^2)*
          HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((4*I)*(2*s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s^2*t*(s + t)) - (8*Pi*(2*s + t)*HPL[{1}, -(t/s)]^2)/
         (s^2*(s + t)) - ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((4*I)*(2*s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s^2*t*(s + t)) - ((4*I)*HPL[{1}, -(t/s)]^3)/s^2 +
        b0*nc*((12*I)/(t*(s + t)) - ((I/6)*Pi^2*(s^2 + 12*s*t + 12*t^2))/
           (s^2*t*(s + t)) + ((4*I)*Pi^2*HPL[{0}, s])/s^2 -
          ((12*I)*HPL[{0}, s])/(t*(s + t)) + ((6*I)*HPL[{0}, s]^2)/
           (t*(s + t)) + ((3*I)*Pi^2*HPL[{0}, -(t/s)])/s^2 -
          ((2*I)*(5*s + 4*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*(5*s + 4*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*(2*s - t)*HPL[{0}, -(t/s)]^2)/(s^2*t) +
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/s^2 +
          (((7*I)/3)*HPL[{0}, -(t/s)]^3)/s^2 - ((3*I)*Pi^2*HPL[{1}, -(t/s)])/
           s^2 + ((2*I)*(s - 4*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((2*I)*(s - 4*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((2*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s^2*t*(s + t)) + ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/s^2 + (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           s^2 - ((2*I)*(3*s + t)*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) +
          ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/s^2 -
          ((3*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 -
          (((7*I)/3)*HPL[{1}, -(t/s)]^3)/s^2 + ((4*I)*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/s^2 - ((4*I)*HPL[{3}, -(t/s)])/s^2 +
          ((4*I)*HPL[{2, 1}, -(t/s)])/s^2 - ((4*I)*Zeta[3])/s^2) +
        nc^2*(((10*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) -
          (((32*I)/3)*HPL[{0}, s]^3)/(t*(s + t)) +
          ((7*I)*Pi^2*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t + t^2) +
          (((4*I)/3)*HPL[{0}, -(t/s)]^3)/(t*(s + t)) -
          ((7*I)*Pi^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (t*(s + t)) + ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           (s*t + t^2) - ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((8*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) -
          ((8*I)*HPL[{3}, -(t/s)])/(s*t + t^2) + ((8*I)*HPL[{2, 1}, -(t/s)])/
           (s*t + t^2) - (((130*I)/3)*Zeta[3])/(t*(s + t)))))/ep +
    k[{2, 4}, {2, 4}]*(((I/90)*Pi^4*(120*s^2 + 59*s*t - 552*t^2))/
       (s*t*(s + t)^2) - (4*Pi^3*(4*s^2 - 3*s*t - 8*t^2))/(3*s*t*(s + t)^2) -
      ((16*I)*Pi^2*HPL[{0}, s]^2)/(t*(s + t)) -
      (((28*I)/3)*Pi^2*(2*s - t)*HPL[{0}, -(t/s)])/(s*(s + t)^2) +
      (2*Pi^3*(s^2 - 3*s*t - 32*t^2)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)^2) -
      ((32*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
       (s*t*(s + t)^2) - (8*Pi*(s - 2*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
       (s*t*(s + t)) - (4*Pi*(3*s - 4*t)*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) -
      (((2*I)/3)*Pi^2*(24*s^2 + 23*s*t + 11*t^2)*HPL[{0}, -(t/s)]^2)/
       (s*t*(s + t)^2) - (16*Pi*(s^2 + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/
       (s*t*(s + t)^2) - ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/
       (s^2 + s*t) + (((4*I)/3)*(2*s - 3*t)*HPL[{0}, -(t/s)]^3)/
       (s*(s + t)^2) - (4*Pi*(2*s^2 + s*t + 3*t^2)*HPL[{0}, -(t/s)]^3)/
       (s*t*(s + t)^2) - ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s + t)^2 -
      ((I/6)*(13*s - 12*t)*HPL[{0}, -(t/s)]^4)/(s*(s + t)^2) -
      (((4*I)/3)*Pi^2*(11*s - 13*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
      (2*Pi^3*(29*s^2 + 51*s*t + 24*t^2)*HPL[{1}, -(t/s)])/
       (3*s*t*(s + t)^2) - ((32*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/
       (s^2 + s*t) + (8*Pi*(3*s + 2*t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) - (8*Pi*(2*s^2 - 3*s*t - 4*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
      (((2*I)/3)*Pi^2*(35*s^2 + 41*s*t + 48*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
      (16*Pi*(3*s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (t*(s + t)^2) - ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t + t^2) +
      ((4*I)*(2*s^2 - t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
       (s*t*(s + t)^2) - (4*Pi*(5*s^2 + 7*s*t + 5*t^2)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
      ((8*I)*(2*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
       (t*(s + t)^2) + (((4*I)/3)*(4*s^2 + 7*s*t + 2*t^2)*HPL[{0}, -(t/s)]^3*
        HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
      (((2*I)/3)*Pi^2*(13*s - 11*t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
      (12*Pi*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
      (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
      ((8*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
      ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
      (4*Pi*(s^2 - 3*s*t - 5*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
       (s*t*(s + t)^2) + ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]^2)/(s*t + t^2) + ((2*I)*(2*s^2 + s*t - 2*t^2)*
        HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)^2) +
      ((4*I)*HPL[{1}, -(t/s)]^3)/(s*t) - (4*Pi*(s + 3*t)*HPL[{1}, -(t/s)]^3)/
       (s*t*(s + t)) - ((4*I)*(s - t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
       (s*t*(s + t)) - ((2*I)*HPL[{1}, -(t/s)]^4)/(s*t) +
      (8*Pi*(s^2 - 2*s*t - 4*t^2)*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
      (((2*I)/3)*Pi^2*(48*s^2 + 101*s*t + 96*t^2)*HPL[{2}, -(t/s)])/
       (s*t*(s + t)^2) - ((8*I)*(2*s^2 + s*t - 2*t^2)*HPL[{0}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
      (24*Pi*(3*s^2 + 4*s*t + 2*t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)^2) - ((24*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
       (s*t + t^2) - (8*Pi*(2*s^2 + 7*s*t + 4*t^2)*HPL[{1}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
      ((8*I)*(s^2 + s*t - t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
      (I*(8*s^2 + 13*s*t + 16*t^2)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)^2) -
      (8*Pi*(7*s + 2*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
      ((8*I)*(2*s^2 + s*t - 2*t^2)*HPL[{3}, -(t/s)])/(s*t*(s + t)^2) +
      ((4*I)*(4*s^2 + 3*s*t - 10*t^2)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s*t*(s + t)^2) - ((8*I)*(s^2 + s*t - t^2)*HPL[{1}, -(t/s)]*
        HPL[{3}, -(t/s)])/(s*t*(s + t)^2) +
      ((8*I)*(2*s^2 + 3*s*t + 10*t^2)*HPL[{4}, -(t/s)])/(s*t*(s + t)^2) -
      ((8*I)*(s + 2*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
      (8*Pi*(5*s^2 + 7*s*t - 2*t^2)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)^2) +
      ((8*I)*(2*s^2 + 5*s*t + 7*t^2)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s*t*(s + t)^2) - ((8*I)*(s + 5*t)*HPL[{1}, -(t/s)]*
        HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
      ((2*I)*(8*s^2 + 13*s*t + 16*t^2)*HPL[{2, 2}, -(t/s)])/(s*t*(s + t)^2) +
      ((16*I)*(4*s + 5*t)*HPL[{2, 1, 1}, -(t/s)])/(s*t*(s + t)) -
      (8*Pi*(3*s^2 + 5*s*t - 2*t^2)*Zeta[3])/(s*t*(s + t)^2) +
      ((4*I)*(3*s^2 + 5*s*t + 4*t^2)*Zeta[3])/(s*t*(s + t)^2) -
      ((4*I)*(3*s + 2*t)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)^2) +
      ((8*I)*(s^2 + 5*s*t + 3*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
       (s*t*(s + t)^2) + nc^2*(((-I/90)*Pi^4*(4*s - 13*t))/(t*(s + t)^2) -
        ((10*I)*Pi^2*HPL[{0}, s]^2)/(s*t + t^2) + (((16*I)/3)*HPL[{0}, s]^4)/
         (t*(s + t)) - ((14*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/
         (s*t + t^2) + (((32*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/
         (t*(s + t)) - ((I/3)*Pi^2*(13*s + 11*t)*HPL[{0}, -(t/s)]^2)/
         (t*(s + t)^2) + ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/
         (t*(s + t)) - (((8*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/
         (t*(s + t)) - ((I/6)*(8*s + 7*t)*HPL[{0}, -(t/s)]^4)/(t*(s + t)^2) +
        ((14*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t + t^2) -
        (((32*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(t*(s + t)) +
        (((34*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) -
        ((24*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t + t^2) - ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s*t + t^2) + ((2*I)*HPL[{0}, -(t/s)]^3*
          HPL[{1}, -(t/s)])/(s*t + t^2) -
        (((13*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s*t + t^2) + ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
         (s*t + t^2) + (((8*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/
         (t*(s + t)) - (((8*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
         (t*(s + t)) - (((4*I)/3)*HPL[{1}, -(t/s)]^4)/(t*(s + t)) -
        (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/(s + t)^2 -
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) -
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t + t^2) +
        ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t + t^2) + (I*HPL[{2}, -(t/s)]^2)/(s + t)^2 +
        ((16*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t + t^2) +
        ((4*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(t*(s + t)^2) -
        ((12*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t + t^2) +
        ((8*I)*s*HPL[{4}, -(t/s)])/(t*(s + t)^2) -
        ((16*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) -
        ((12*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) +
        ((12*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) -
        ((2*I)*HPL[{2, 2}, -(t/s)])/(s + t)^2 -
        ((8*I)*HPL[{2, 1, 1}, -(t/s)])/(s*t + t^2) + ((12*I)*Zeta[3])/
         (s*t + t^2) + (((260*I)/3)*HPL[{0}, s]*Zeta[3])/(t*(s + t)) +
        (((2*I)/3)*(71*s + 65*t)*HPL[{0}, -(t/s)]*Zeta[3])/(t*(s + t)^2) -
        (((142*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(t*(s + t))) +
      b0*(((((-17*I)/180)*Pi^4)/(s + t)^2 - ((I/3)*Pi^2*HPL[{0}, -(t/s)]^2)/
           (s + t)^2 - ((I/12)*HPL[{0}, -(t/s)]^4)/(s + t)^2 +
          ((I/3)*Pi^2*HPL[{2}, -(t/s)])/(s + t)^2 -
          ((I/2)*HPL[{2}, -(t/s)]^2)/(s + t)^2 - ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{3}, -(t/s)])/(s + t)^2 + ((4*I)*HPL[{4}, -(t/s)])/
           (s + t)^2 + (I*HPL[{2, 2}, -(t/s)])/(s + t)^2 -
          ((6*I)*Zeta[3])/(s*t + t^2) + ((2*I)*HPL[{0}, -(t/s)]*Zeta[3])/
           (s + t)^2)/nc + nc*((((-17*I)/90)*Pi^4)/(s + t)^2 -
          ((I/3)*Pi^2*(s - 12*t))/(s*t*(s + t)) + (24*I)/(s*t + t^2) +
          ((I/3)*Pi^2*(s - 12*t)*HPL[{0}, s])/(s*t*(s + t)) -
          ((24*I)*HPL[{0}, s])/(s*t + t^2) + ((12*I)*HPL[{0}, s]^2)/
           (s*t + t^2) - ((4*I)*HPL[{0}, s]^3)/(s*t + t^2) +
          ((I/6)*Pi^2*(s - 18*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((20*I)*HPL[{0}, -(t/s)])/(s*t + t^2) +
          ((20*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t + t^2) -
          ((10*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t + t^2) -
          (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
          ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) -
          ((4*I)*(2*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) -
          ((I/3)*(6*s + 7*t)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) -
          ((I/6)*HPL[{0}, -(t/s)]^4)/(s + t)^2 + ((I/6)*Pi^2*(5*s + 18*t)*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) + ((4*I)*HPL[{1}, -(t/s)])/
           (s*t + t^2) - ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t + t^2) -
          ((4*I)*(s - 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((4*I)*(s - 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + (I*(3*s - t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + ((4*I)*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
          ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
          (I*(s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
          ((I/3)*(s + 7*t)*HPL[{1}, -(t/s)]^3)/(s*t*(s + t)) +
          (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/(s + t)^2 -
          ((2*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          (I*HPL[{2}, -(t/s)]^2)/(s + t)^2 + ((2*I)*(s + 2*t)*
            HPL[{3}, -(t/s)])/(s*t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)]*
            HPL[{3}, -(t/s)])/(s + t)^2 + ((8*I)*HPL[{4}, -(t/s)])/
           (s + t)^2 - ((2*I)*(s + 2*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*HPL[{2, 2}, -(t/s)])/(s + t)^2 - ((2*I)*(5*s - 2*t)*Zeta[3])/
           (s*t*(s + t)) + ((4*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s + t)^2))) +
    k[{1, 3}, {1, 3}]*(((I/90)*Pi^4*(120*s^2 + 59*s*t - 552*t^2))/
       (s*t*(s + t)^2) - (4*Pi^3*(4*s^2 - 3*s*t - 8*t^2))/(3*s*t*(s + t)^2) -
      ((16*I)*Pi^2*HPL[{0}, s]^2)/(s*t + t^2) -
      (((28*I)/3)*Pi^2*(2*s - t)*HPL[{0}, -(t/s)])/(s*(s + t)^2) +
      (2*Pi^3*(s^2 - 3*s*t - 32*t^2)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)^2) -
      ((32*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
       (s*t*(s + t)^2) - (8*Pi*(s - 2*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
       (s*t*(s + t)) - (4*Pi*(3*s - 4*t)*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) -
      (((2*I)/3)*Pi^2*(24*s^2 + 23*s*t + 11*t^2)*HPL[{0}, -(t/s)]^2)/
       (s*t*(s + t)^2) - (16*Pi*(s^2 + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/
       (s*t*(s + t)^2) - ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/
       (s^2 + s*t) + (((4*I)/3)*(2*s - 3*t)*HPL[{0}, -(t/s)]^3)/
       (s*(s + t)^2) - (4*Pi*(2*s^2 + s*t + 3*t^2)*HPL[{0}, -(t/s)]^3)/
       (s*t*(s + t)^2) - ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s + t)^2 -
      ((I/6)*(13*s - 12*t)*HPL[{0}, -(t/s)]^4)/(s*(s + t)^2) -
      (((4*I)/3)*Pi^2*(11*s - 13*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
      (2*Pi^3*(29*s^2 + 51*s*t + 24*t^2)*HPL[{1}, -(t/s)])/
       (3*s*t*(s + t)^2) - ((32*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/
       (s^2 + s*t) + (8*Pi*(3*s + 2*t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) - (8*Pi*(2*s^2 - 3*s*t - 4*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
      (((2*I)/3)*Pi^2*(35*s^2 + 41*s*t + 48*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
      (16*Pi*(3*s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (t*(s + t)^2) - ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t + t^2) +
      ((4*I)*(2*s^2 - t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
       (s*t*(s + t)^2) - (4*Pi*(5*s^2 + 7*s*t + 5*t^2)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
      ((8*I)*(2*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
       (t*(s + t)^2) + (((4*I)/3)*(4*s^2 + 7*s*t + 2*t^2)*HPL[{0}, -(t/s)]^3*
        HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
      (((2*I)/3)*Pi^2*(13*s - 11*t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
      (12*Pi*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
      (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
      ((8*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
      ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
      (4*Pi*(s^2 - 3*s*t - 5*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
       (s*t*(s + t)^2) + ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]^2)/(s*t + t^2) + ((2*I)*(2*s^2 + s*t - 2*t^2)*
        HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)^2) +
      ((4*I)*HPL[{1}, -(t/s)]^3)/(s*t) - (4*Pi*(s + 3*t)*HPL[{1}, -(t/s)]^3)/
       (s*t*(s + t)) - ((4*I)*(s - t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
       (s*t*(s + t)) - ((2*I)*HPL[{1}, -(t/s)]^4)/(s*t) +
      (8*Pi*(s^2 - 2*s*t - 4*t^2)*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
      (((2*I)/3)*Pi^2*(48*s^2 + 101*s*t + 96*t^2)*HPL[{2}, -(t/s)])/
       (s*t*(s + t)^2) - ((8*I)*(2*s^2 + s*t - 2*t^2)*HPL[{0}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
      (24*Pi*(3*s^2 + 4*s*t + 2*t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)^2) - ((24*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
       (s*t + t^2) - (8*Pi*(2*s^2 + 7*s*t + 4*t^2)*HPL[{1}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
      ((8*I)*(s^2 + s*t - t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
      (I*(8*s^2 + 13*s*t + 16*t^2)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)^2) -
      (8*Pi*(7*s + 2*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
      ((8*I)*(2*s^2 + s*t - 2*t^2)*HPL[{3}, -(t/s)])/(s*t*(s + t)^2) +
      ((4*I)*(4*s^2 + 3*s*t - 10*t^2)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s*t*(s + t)^2) - ((8*I)*(s^2 + s*t - t^2)*HPL[{1}, -(t/s)]*
        HPL[{3}, -(t/s)])/(s*t*(s + t)^2) +
      ((8*I)*(2*s^2 + 3*s*t + 10*t^2)*HPL[{4}, -(t/s)])/(s*t*(s + t)^2) -
      ((8*I)*(s + 2*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
      (8*Pi*(5*s^2 + 7*s*t - 2*t^2)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)^2) +
      ((8*I)*(2*s^2 + 5*s*t + 7*t^2)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s*t*(s + t)^2) - ((8*I)*(s + 5*t)*HPL[{1}, -(t/s)]*
        HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
      ((2*I)*(8*s^2 + 13*s*t + 16*t^2)*HPL[{2, 2}, -(t/s)])/(s*t*(s + t)^2) +
      ((16*I)*(4*s + 5*t)*HPL[{2, 1, 1}, -(t/s)])/(s*t*(s + t)) -
      (8*Pi*(3*s^2 + 5*s*t - 2*t^2)*Zeta[3])/(s*t*(s + t)^2) +
      ((4*I)*(3*s^2 + 5*s*t + 4*t^2)*Zeta[3])/(s*t*(s + t)^2) -
      ((4*I)*(3*s + 2*t)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)^2) +
      ((8*I)*(s^2 + 5*s*t + 3*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
       (s*t*(s + t)^2) + nc^2*(((-I/90)*Pi^4*(4*s - 13*t))/(t*(s + t)^2) -
        ((10*I)*Pi^2*HPL[{0}, s]^2)/(s*t + t^2) + (((16*I)/3)*HPL[{0}, s]^4)/
         (t*(s + t)) - ((14*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/
         (s*t + t^2) + (((32*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/
         (t*(s + t)) - ((I/3)*Pi^2*(13*s + 11*t)*HPL[{0}, -(t/s)]^2)/
         (t*(s + t)^2) + ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/
         (s*t + t^2) - (((8*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/
         (t*(s + t)) - ((I/6)*(8*s + 7*t)*HPL[{0}, -(t/s)]^4)/(t*(s + t)^2) +
        ((14*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t + t^2) -
        (((32*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(t*(s + t)) +
        (((34*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) -
        ((24*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t + t^2) - ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s*t + t^2) + ((2*I)*HPL[{0}, -(t/s)]^3*
          HPL[{1}, -(t/s)])/(s*t + t^2) -
        (((13*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s*t + t^2) + ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
         (s*t + t^2) + (((8*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/
         (t*(s + t)) - (((8*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
         (t*(s + t)) - (((4*I)/3)*HPL[{1}, -(t/s)]^4)/(t*(s + t)) -
        (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/(s + t)^2 -
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) -
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t + t^2) +
        ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t + t^2) + (I*HPL[{2}, -(t/s)]^2)/(s + t)^2 +
        ((16*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t + t^2) +
        ((4*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(t*(s + t)^2) -
        ((12*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t + t^2) +
        ((8*I)*s*HPL[{4}, -(t/s)])/(t*(s + t)^2) -
        ((16*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) -
        ((12*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) +
        ((12*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) -
        ((2*I)*HPL[{2, 2}, -(t/s)])/(s + t)^2 -
        ((8*I)*HPL[{2, 1, 1}, -(t/s)])/(s*t + t^2) + ((12*I)*Zeta[3])/
         (s*t + t^2) + (((260*I)/3)*HPL[{0}, s]*Zeta[3])/(t*(s + t)) +
        (((2*I)/3)*(71*s + 65*t)*HPL[{0}, -(t/s)]*Zeta[3])/(t*(s + t)^2) -
        (((142*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(t*(s + t))) +
      b0*(((((-17*I)/180)*Pi^4)/(s + t)^2 - ((I/3)*Pi^2*HPL[{0}, -(t/s)]^2)/
           (s + t)^2 - ((I/12)*HPL[{0}, -(t/s)]^4)/(s + t)^2 +
          ((I/3)*Pi^2*HPL[{2}, -(t/s)])/(s + t)^2 -
          ((I/2)*HPL[{2}, -(t/s)]^2)/(s + t)^2 - ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{3}, -(t/s)])/(s + t)^2 + ((4*I)*HPL[{4}, -(t/s)])/
           (s + t)^2 + (I*HPL[{2, 2}, -(t/s)])/(s + t)^2 -
          ((6*I)*Zeta[3])/(s*t + t^2) + ((2*I)*HPL[{0}, -(t/s)]*Zeta[3])/
           (s + t)^2)/nc + nc*((((-17*I)/90)*Pi^4)/(s + t)^2 -
          ((I/3)*Pi^2*(s - 12*t))/(s*t*(s + t)) + (24*I)/(s*t + t^2) +
          ((I/3)*Pi^2*(s - 12*t)*HPL[{0}, s])/(s*t*(s + t)) -
          ((24*I)*HPL[{0}, s])/(s*t + t^2) + ((12*I)*HPL[{0}, s]^2)/
           (s*t + t^2) - ((4*I)*HPL[{0}, s]^3)/(s*t + t^2) +
          ((I/6)*Pi^2*(s - 18*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((20*I)*HPL[{0}, -(t/s)])/(s*t + t^2) +
          ((20*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t + t^2) -
          ((10*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t + t^2) -
          (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
          ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) -
          ((4*I)*(2*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) -
          ((I/3)*(6*s + 7*t)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) -
          ((I/6)*HPL[{0}, -(t/s)]^4)/(s + t)^2 + ((I/6)*Pi^2*(5*s + 18*t)*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) + ((4*I)*HPL[{1}, -(t/s)])/
           (s*t + t^2) - ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t + t^2) -
          ((4*I)*(s - 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((4*I)*(s - 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + (I*(3*s - t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + ((4*I)*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
          ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
          (I*(s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
          ((I/3)*(s + 7*t)*HPL[{1}, -(t/s)]^3)/(s*t*(s + t)) +
          (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/(s + t)^2 -
          ((2*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          (I*HPL[{2}, -(t/s)]^2)/(s + t)^2 + ((2*I)*(s + 2*t)*
            HPL[{3}, -(t/s)])/(s*t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)]*
            HPL[{3}, -(t/s)])/(s + t)^2 + ((8*I)*HPL[{4}, -(t/s)])/
           (s + t)^2 - ((2*I)*(s + 2*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*HPL[{2, 2}, -(t/s)])/(s + t)^2 - ((2*I)*(5*s - 2*t)*Zeta[3])/
           (s*t*(s + t)) + ((4*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s + t)^2))) +
    k[{1, 2}, {1, 2}]*((-4*Pi^3*(4*s^2 + 13*s*t + 12*t^2))/
       (3*s^2*t*(s + t)) + ((I/30)*Pi^4*(40*s^2 - 149*s*t + 35*t^2))/
       (s^2*t*(s + t)) + (16*Pi^3*HPL[{0}, s])/s^2 -
      ((16*I)*Pi^2*HPL[{0}, s]^2)/(t*(s + t)) +
      (((4*I)/3)*Pi^2*(16*s + 3*t)*HPL[{0}, -(t/s)])/(s^2*(s + t)) +
      (2*Pi^3*(s^2 - 6*s*t + 26*t^2)*HPL[{0}, -(t/s)])/(3*s^2*t*(s + t)) -
      ((8*I)*Pi^2*(4*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2*t) -
      (8*Pi*(s - 2*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
      (4*Pi*(s - 4*t)*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) -
      ((I/3)*Pi^2*(48*s^2 + 41*s*t + 19*t^2)*HPL[{0}, -(t/s)]^2)/
       (s^2*t*(s + t)) + (16*Pi*(-s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/
       (s^2*t) - ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
      (((4*I)/3)*(2*s + 5*t)*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) -
      (4*Pi*(6*s^2 + 2*s*t - 7*t^2)*HPL[{0}, -(t/s)]^3)/(3*s^2*t*(s + t)) -
      ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/s^2 -
      ((I/6)*(13*s + 25*t)*HPL[{0}, -(t/s)]^4)/(s^2*(s + t)) +
      (((4*I)/3)*Pi^2*(13*s - 3*t)*HPL[{1}, -(t/s)])/(s^2*t) -
      (2*Pi^3*(29*s^2 + 46*s*t + 22*t^2)*HPL[{1}, -(t/s)])/
       (3*s^2*t*(s + t)) - ((8*I)*Pi^2*(3*s - t)*HPL[{0}, s]*
        HPL[{1}, -(t/s)])/(s^2*(s + t)) + (8*Pi*(3*s + 2*t)*HPL[{0}, s]^2*
        HPL[{1}, -(t/s)])/(s*t*(s + t)) - (8*Pi*(5*s + 4*t)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s^2*(s + t)) -
      (((2*I)/3)*Pi^2*(35*s^2 + 37*s*t - 11*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
      (16*Pi*(3*s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
      ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) -
      (4*Pi*(5*s + t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2*t) +
      ((4*I)*(2*s^2 + 6*s*t + 3*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
       (s^2*t*(s + t)) - ((8*I)*(2*s^2 + s*t + t^2)*HPL[{0}, s]*
        HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
      (((2*I)/3)*(8*s^2 + 13*s*t + 9*t^2)*HPL[{0}, -(t/s)]^3*
        HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
      (4*Pi*(5*s + 4*t)*HPL[{1}, -(t/s)]^2)/(s^2*t) -
      ((I/3)*Pi^2*(26*s^2 - 3*s*t + 19*t^2)*HPL[{1}, -(t/s)]^2)/
       (s^2*t*(s + t)) + (16*Pi*(2*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/
       (s^2*(s + t)) + ((8*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
      ((4*I)*(2*s - t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2*t) -
      (4*Pi*(s^2 - 2*s*t + 3*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
       (s^2*t*(s + t)) + ((8*I)*(2*s^2 + s*t + t^2)*HPL[{0}, s]*
        HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2*t*(s + t)) +
      (I*(4*s^2 + 7*s*t + 11*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
       (s^2*t*(s + t)) - (((4*I)/3)*(3*s + 5*t)*HPL[{1}, -(t/s)]^3)/(s^2*t) -
      (4*Pi*(3*s^2 + 16*s*t + 7*t^2)*HPL[{1}, -(t/s)]^3)/(3*s^2*t*(s + t)) +
      ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/s^2 -
      (((2*I)/3)*(6*s^2 - 7*s*t - t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
       (s^2*t*(s + t)) - ((I/6)*(12*s + 25*t)*HPL[{1}, -(t/s)]^4)/(s^2*t) +
      (8*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
      ((32*I)*Pi^2*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
      ((8*I)*(2*s^2 + 3*s*t + 2*t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s^2*t*(s + t)) + (24*Pi*(3*s^2 + 4*s*t + 2*t^2)*HPL[{0}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s^2*t*(s + t)) -
      ((24*I)*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
       (s^2*t*(s + t)) - (16*Pi*(s^2 + 3*s*t + t^2)*HPL[{1}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s^2*t*(s + t)) +
      ((8*I)*(s - t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)) - ((8*I)*(s + 2*t)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)) +
      ((8*I)*(2*s^2 + 3*s*t + 2*t^2)*HPL[{3}, -(t/s)])/(s^2*t*(s + t)) -
      (8*Pi*(7*s^2 + 10*s*t + 8*t^2)*HPL[{3}, -(t/s)])/(s^2*t*(s + t)) +
      ((8*I)*(2*s^2 + 3*s*t + 8*t^2)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s^2*t*(s + t)) - ((8*I)*(s - t)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s*t*(s + t)) + ((16*I)*(s^2 - 5*t^2)*HPL[{4}, -(t/s)])/
       (s^2*t*(s + t)) - ((8*I)*(s^2 + s*t + 2*t^2)*HPL[{2, 1}, -(t/s)])/
       (s^2*t*(s + t)) + (8*Pi*(5*s^2 + 6*s*t + 8*t^2)*HPL[{2, 1}, -(t/s)])/
       (s^2*t*(s + t)) + ((8*I)*(2*s + 7*t)*HPL[{0}, -(t/s)]*
        HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
      ((8*I)*(s^2 + 7*s*t + 2*t^2)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s^2*t*(s + t)) + ((16*I)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/
       (s*t*(s + t)) + ((16*I)*(4*s^2 + 10*s*t + 5*t^2)*
        HPL[{2, 1, 1}, -(t/s)])/(s^2*t*(s + t)) +
      ((4*I)*(3*s^2 + 2*s*t + 4*t^2)*Zeta[3])/(s^2*t*(s + t)) -
      (8*Pi*(3*s^2 + 6*s*t + 8*t^2)*Zeta[3])/(s^2*t*(s + t)) -
      ((8*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) +
      ((8*I)*(s^2 + 5*s*t + 2*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
       (s^2*t*(s + t)) + nc^2*(((-I/90)*Pi^4*(4*s^2 - 15*s*t - 15*t^2))/
         (s^2*t*(s + t)) - ((10*I)*Pi^2*HPL[{0}, s]^2)/(t*(s + t)) +
        (((16*I)/3)*HPL[{0}, s]^4)/(t*(s + t)) -
        ((14*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) +
        (((32*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(t*(s + t)) -
        ((I/3)*Pi^2*(13*s^2 - s*t - t^2)*HPL[{0}, -(t/s)]^2)/
         (s^2*t*(s + t)) + ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/
         (s*t + t^2) - (((8*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/
         (t*(s + t)) - ((I/6)*(8*s^2 - s*t - t^2)*HPL[{0}, -(t/s)]^4)/
         (s^2*t*(s + t)) + ((14*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (t*(s + t)) - (((32*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/
         (t*(s + t)) + (((2*I)/3)*Pi^2*(17*s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
        ((24*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (t*(s + t)) - ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(t*(s + t)) + (((2*I)/3)*(3*s^2 + s*t + t^2)*
          HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
        ((I/3)*Pi^2*(13*s^2 - s*t - t^2)*HPL[{1}, -(t/s)]^2)/
         (s^2*t*(s + t)) + ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/
         (t*(s + t)) + ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/(t*(s + t)) + (I*(4*s^2 + s*t + t^2)*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s^2*t*(s + t)) +
        (((8*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) -
        (((2*I)/3)*(4*s^2 - s*t - t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
         (s^2*t*(s + t)) - ((I/6)*(8*s^2 - s*t - t^2)*HPL[{1}, -(t/s)]^4)/
         (s^2*t*(s + t)) - ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t + t^2) - ((8*I)*HPL[{0}, -(t/s)]^2*
          HPL[{2}, -(t/s)])/(t*(s + t)) + ((12*I)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(t*(s + t)) +
        ((16*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t + t^2) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(t*(s + t)) -
        ((12*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(t*(s + t)) +
        ((8*I)*HPL[{4}, -(t/s)])/(t*(s + t)) -
        ((16*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) -
        ((12*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(t*(s + t)) +
        ((12*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(t*(s + t)) -
        ((8*I)*HPL[{2, 1, 1}, -(t/s)])/(t*(s + t)) + ((12*I)*Zeta[3])/
         (t*(s + t)) + (((260*I)/3)*HPL[{0}, s]*Zeta[3])/(t*(s + t)) +
        (((142*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(t*(s + t)) -
        (((142*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(t*(s + t))) +
      b0*((((-I/12)*Pi^4)/s^2 - ((I/6)*Pi^2*HPL[{0}, -(t/s)]^2)/s^2 -
          ((I/12)*HPL[{0}, -(t/s)]^4)/s^2 - ((I/3)*Pi^2*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/s^2 - ((I/3)*HPL[{0}, -(t/s)]^3*
            HPL[{1}, -(t/s)])/s^2 - ((I/6)*Pi^2*HPL[{1}, -(t/s)]^2)/s^2 -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/s^2 -
          ((I/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/s^2 -
          ((I/12)*HPL[{1}, -(t/s)]^4)/s^2 - ((6*I)*Zeta[3])/(t*(s + t)))/nc +
        nc*((((7*I)/60)*Pi^4)/s^2 + (24*I)/(t*(s + t)) -
          ((I/3)*Pi^2*(s^2 + 12*s*t + 12*t^2))/(s^2*t*(s + t)) -
          ((24*I)*HPL[{0}, s])/(t*(s + t)) +
          ((I/3)*Pi^2*(s^2 + 12*s*t + 12*t^2)*HPL[{0}, s])/(s^2*t*(s + t)) -
          ((4*I)*Pi^2*HPL[{0}, s]^2)/s^2 + ((12*I)*HPL[{0}, s]^2)/
           (t*(s + t)) - ((4*I)*HPL[{0}, s]^3)/(t*(s + t)) -
          ((4*I)*(5*s + 4*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
          ((I/6)*Pi^2*(s^2 + 24*s*t + 18*t^2)*HPL[{0}, -(t/s)])/
           (s^2*t*(s + t)) - ((6*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/s^2 +
          ((4*I)*(5*s + 4*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((2*I)*(5*s + 4*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((2*I)*Pi^2*HPL[{0}, -(t/s)]^2)/s^2 +
          ((4*I)*(2*s - t)*HPL[{0}, -(t/s)]^2)/(s^2*t) -
          ((4*I)*(2*s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2*t) -
          ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/s^2 -
          ((I/3)*(6*s^2 - 2*s*t - 7*t^2)*HPL[{0}, -(t/s)]^3)/
           (s^2*t*(s + t)) - (((14*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/
           s^2 - (((17*I)/12)*HPL[{0}, -(t/s)]^4)/s^2 +
          ((4*I)*(s - 4*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((I/6)*Pi^2*(5*s^2 - 12*s*t - 18*t^2)*HPL[{1}, -(t/s)])/
           (s^2*t*(s + t)) + ((6*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/s^2 -
          ((4*I)*(s - 4*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*(s - 4*t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((5*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
          ((4*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s^2*t*(s + t)) + ((4*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*
            HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
          ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
          (I*(3*s + t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2*t) -
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/s^2 +
          (((4*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/s^2 -
          ((2*I)*Pi^2*HPL[{1}, -(t/s)]^2)/s^2 -
          ((4*I)*(3*s + t)*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) +
          ((4*I)*(3*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) -
          ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/s^2 +
          (I*(s^2 - 3*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
           (s^2*t*(s + t)) + ((6*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]^2)/s^2 + (((3*I)/2)*HPL[{0}, -(t/s)]^2*
            HPL[{1}, -(t/s)]^2)/s^2 + ((I/3)*(s^2 - 12*s*t - 7*t^2)*
            HPL[{1}, -(t/s)]^3)/(s^2*t*(s + t)) +
          (((14*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/s^2 -
          (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/s^2 -
          (((17*I)/12)*HPL[{1}, -(t/s)]^4)/s^2 - ((2*I)*(s^2 - 2*s*t - 2*t^2)*
            HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*t*(s + t)) -
          ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/s^2 -
          ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/s^2 +
          ((6*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/s^2 +
          ((2*I)*(s^2 - 2*s*t - 2*t^2)*HPL[{3}, -(t/s)])/(s^2*t*(s + t)) +
          ((8*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/s^2 +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/s^2 -
          ((6*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/s^2 +
          ((4*I)*HPL[{4}, -(t/s)])/s^2 - ((2*I)*(s^2 - 2*s*t - 2*t^2)*
            HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) -
          ((8*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/s^2 -
          ((6*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/s^2 +
          ((6*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/s^2 -
          ((4*I)*HPL[{2, 1, 1}, -(t/s)])/s^2 - ((2*I)*(5*s^2 + 2*s*t + 2*t^2)*
            Zeta[3])/(s^2*t*(s + t)) + ((8*I)*HPL[{0}, s]*Zeta[3])/s^2 +
          ((6*I)*HPL[{0}, -(t/s)]*Zeta[3])/s^2 - ((6*I)*HPL[{1}, -(t/s)]*
            Zeta[3])/s^2))) + k[{3, 4}, {3, 4}]*
     ((-4*Pi^3*(4*s^2 + 13*s*t + 12*t^2))/(3*s^2*t*(s + t)) +
      ((I/30)*Pi^4*(40*s^2 - 149*s*t + 35*t^2))/(s^2*t*(s + t)) +
      (16*Pi^3*HPL[{0}, s])/s^2 - ((16*I)*Pi^2*HPL[{0}, s]^2)/(t*(s + t)) +
      (((4*I)/3)*Pi^2*(16*s + 3*t)*HPL[{0}, -(t/s)])/(s^2*(s + t)) +
      (2*Pi^3*(s^2 - 6*s*t + 26*t^2)*HPL[{0}, -(t/s)])/(3*s^2*t*(s + t)) -
      ((8*I)*Pi^2*(4*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2*t) -
      (8*Pi*(s - 2*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
      (4*Pi*(s - 4*t)*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) -
      ((I/3)*Pi^2*(48*s^2 + 41*s*t + 19*t^2)*HPL[{0}, -(t/s)]^2)/
       (s^2*t*(s + t)) + (16*Pi*(-s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/
       (s^2*t) - ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
      (((4*I)/3)*(2*s + 5*t)*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) -
      (4*Pi*(6*s^2 + 2*s*t - 7*t^2)*HPL[{0}, -(t/s)]^3)/(3*s^2*t*(s + t)) -
      ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/s^2 -
      ((I/6)*(13*s + 25*t)*HPL[{0}, -(t/s)]^4)/(s^2*(s + t)) +
      (((4*I)/3)*Pi^2*(13*s - 3*t)*HPL[{1}, -(t/s)])/(s^2*t) -
      (2*Pi^3*(29*s^2 + 46*s*t + 22*t^2)*HPL[{1}, -(t/s)])/
       (3*s^2*t*(s + t)) - ((8*I)*Pi^2*(3*s - t)*HPL[{0}, s]*
        HPL[{1}, -(t/s)])/(s^2*(s + t)) + (8*Pi*(3*s + 2*t)*HPL[{0}, s]^2*
        HPL[{1}, -(t/s)])/(s*t*(s + t)) - (8*Pi*(5*s + 4*t)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s^2*(s + t)) -
      (((2*I)/3)*Pi^2*(35*s^2 + 37*s*t - 11*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
      (16*Pi*(3*s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
      ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) -
      (4*Pi*(5*s + t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2*t) +
      ((4*I)*(2*s^2 + 6*s*t + 3*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
       (s^2*t*(s + t)) - ((8*I)*(2*s^2 + s*t + t^2)*HPL[{0}, s]*
        HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
      (((2*I)/3)*(8*s^2 + 13*s*t + 9*t^2)*HPL[{0}, -(t/s)]^3*
        HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
      (4*Pi*(5*s + 4*t)*HPL[{1}, -(t/s)]^2)/(s^2*t) -
      ((I/3)*Pi^2*(26*s^2 - 3*s*t + 19*t^2)*HPL[{1}, -(t/s)]^2)/
       (s^2*t*(s + t)) + (16*Pi*(2*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/
       (s^2*(s + t)) + ((8*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
      ((4*I)*(2*s - t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2*t) -
      (4*Pi*(s^2 - 2*s*t + 3*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
       (s^2*t*(s + t)) + ((8*I)*(2*s^2 + s*t + t^2)*HPL[{0}, s]*
        HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2*t*(s + t)) +
      (I*(4*s^2 + 7*s*t + 11*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
       (s^2*t*(s + t)) - (((4*I)/3)*(3*s + 5*t)*HPL[{1}, -(t/s)]^3)/(s^2*t) -
      (4*Pi*(3*s^2 + 16*s*t + 7*t^2)*HPL[{1}, -(t/s)]^3)/(3*s^2*t*(s + t)) +
      ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/s^2 -
      (((2*I)/3)*(6*s^2 - 7*s*t - t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
       (s^2*t*(s + t)) - ((I/6)*(12*s + 25*t)*HPL[{1}, -(t/s)]^4)/(s^2*t) +
      (8*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
      ((32*I)*Pi^2*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
      ((8*I)*(2*s^2 + 3*s*t + 2*t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s^2*t*(s + t)) + (24*Pi*(3*s^2 + 4*s*t + 2*t^2)*HPL[{0}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s^2*t*(s + t)) -
      ((24*I)*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
       (s^2*t*(s + t)) - (16*Pi*(s^2 + 3*s*t + t^2)*HPL[{1}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s^2*t*(s + t)) +
      ((8*I)*(s - t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)) - ((8*I)*(s + 2*t)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)) +
      ((8*I)*(2*s^2 + 3*s*t + 2*t^2)*HPL[{3}, -(t/s)])/(s^2*t*(s + t)) -
      (8*Pi*(7*s^2 + 10*s*t + 8*t^2)*HPL[{3}, -(t/s)])/(s^2*t*(s + t)) +
      ((8*I)*(2*s^2 + 3*s*t + 8*t^2)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s^2*t*(s + t)) - ((8*I)*(s - t)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s*t*(s + t)) + ((16*I)*(s^2 - 5*t^2)*HPL[{4}, -(t/s)])/
       (s^2*t*(s + t)) - ((8*I)*(s^2 + s*t + 2*t^2)*HPL[{2, 1}, -(t/s)])/
       (s^2*t*(s + t)) + (8*Pi*(5*s^2 + 6*s*t + 8*t^2)*HPL[{2, 1}, -(t/s)])/
       (s^2*t*(s + t)) + ((8*I)*(2*s + 7*t)*HPL[{0}, -(t/s)]*
        HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
      ((8*I)*(s^2 + 7*s*t + 2*t^2)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s^2*t*(s + t)) + ((16*I)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/
       (s*t*(s + t)) + ((16*I)*(4*s^2 + 10*s*t + 5*t^2)*
        HPL[{2, 1, 1}, -(t/s)])/(s^2*t*(s + t)) +
      ((4*I)*(3*s^2 + 2*s*t + 4*t^2)*Zeta[3])/(s^2*t*(s + t)) -
      (8*Pi*(3*s^2 + 6*s*t + 8*t^2)*Zeta[3])/(s^2*t*(s + t)) -
      ((8*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) +
      ((8*I)*(s^2 + 5*s*t + 2*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
       (s^2*t*(s + t)) + nc^2*(((-I/90)*Pi^4*(4*s^2 - 15*s*t - 15*t^2))/
         (s^2*t*(s + t)) - ((10*I)*Pi^2*HPL[{0}, s]^2)/(t*(s + t)) +
        (((16*I)/3)*HPL[{0}, s]^4)/(t*(s + t)) -
        ((14*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) +
        (((32*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(t*(s + t)) -
        ((I/3)*Pi^2*(13*s^2 - s*t - t^2)*HPL[{0}, -(t/s)]^2)/
         (s^2*t*(s + t)) + ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/
         (s*t + t^2) - (((8*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/
         (t*(s + t)) - ((I/6)*(8*s^2 - s*t - t^2)*HPL[{0}, -(t/s)]^4)/
         (s^2*t*(s + t)) + ((14*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (t*(s + t)) - (((32*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/
         (t*(s + t)) + (((2*I)/3)*Pi^2*(17*s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
        ((24*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (t*(s + t)) - ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(t*(s + t)) + (((2*I)/3)*(3*s^2 + s*t + t^2)*
          HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
        ((I/3)*Pi^2*(13*s^2 - s*t - t^2)*HPL[{1}, -(t/s)]^2)/
         (s^2*t*(s + t)) + ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/
         (t*(s + t)) + ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/(s*t + t^2) + (I*(4*s^2 + s*t + t^2)*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s^2*t*(s + t)) +
        (((8*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) -
        (((2*I)/3)*(4*s^2 - s*t - t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
         (s^2*t*(s + t)) - ((I/6)*(8*s^2 - s*t - t^2)*HPL[{1}, -(t/s)]^4)/
         (s^2*t*(s + t)) - ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t + t^2) - ((8*I)*HPL[{0}, -(t/s)]^2*
          HPL[{2}, -(t/s)])/(t*(s + t)) + ((12*I)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(t*(s + t)) +
        ((16*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t + t^2) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(t*(s + t)) -
        ((12*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(t*(s + t)) +
        ((8*I)*HPL[{4}, -(t/s)])/(t*(s + t)) -
        ((16*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) -
        ((12*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(t*(s + t)) +
        ((12*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(t*(s + t)) -
        ((8*I)*HPL[{2, 1, 1}, -(t/s)])/(t*(s + t)) + ((12*I)*Zeta[3])/
         (t*(s + t)) + (((260*I)/3)*HPL[{0}, s]*Zeta[3])/(t*(s + t)) +
        (((142*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(t*(s + t)) -
        (((142*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(t*(s + t))) +
      b0*((((-I/12)*Pi^4)/s^2 - ((I/6)*Pi^2*HPL[{0}, -(t/s)]^2)/s^2 -
          ((I/12)*HPL[{0}, -(t/s)]^4)/s^2 - ((I/3)*Pi^2*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/s^2 - ((I/3)*HPL[{0}, -(t/s)]^3*
            HPL[{1}, -(t/s)])/s^2 - ((I/6)*Pi^2*HPL[{1}, -(t/s)]^2)/s^2 -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/s^2 -
          ((I/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/s^2 -
          ((I/12)*HPL[{1}, -(t/s)]^4)/s^2 - ((6*I)*Zeta[3])/(t*(s + t)))/nc +
        nc*((((7*I)/60)*Pi^4)/s^2 + (24*I)/(t*(s + t)) -
          ((I/3)*Pi^2*(s^2 + 12*s*t + 12*t^2))/(s^2*t*(s + t)) -
          ((24*I)*HPL[{0}, s])/(t*(s + t)) +
          ((I/3)*Pi^2*(s^2 + 12*s*t + 12*t^2)*HPL[{0}, s])/(s^2*t*(s + t)) -
          ((4*I)*Pi^2*HPL[{0}, s]^2)/s^2 + ((12*I)*HPL[{0}, s]^2)/
           (t*(s + t)) - ((4*I)*HPL[{0}, s]^3)/(t*(s + t)) -
          ((4*I)*(5*s + 4*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
          ((I/6)*Pi^2*(s^2 + 24*s*t + 18*t^2)*HPL[{0}, -(t/s)])/
           (s^2*t*(s + t)) - ((6*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/s^2 +
          ((4*I)*(5*s + 4*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((2*I)*(5*s + 4*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((2*I)*Pi^2*HPL[{0}, -(t/s)]^2)/s^2 +
          ((4*I)*(2*s - t)*HPL[{0}, -(t/s)]^2)/(s^2*t) -
          ((4*I)*(2*s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2*t) -
          ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/s^2 -
          ((I/3)*(6*s^2 - 2*s*t - 7*t^2)*HPL[{0}, -(t/s)]^3)/
           (s^2*t*(s + t)) - (((14*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/
           s^2 - (((17*I)/12)*HPL[{0}, -(t/s)]^4)/s^2 +
          ((4*I)*(s - 4*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((I/6)*Pi^2*(5*s^2 - 12*s*t - 18*t^2)*HPL[{1}, -(t/s)])/
           (s^2*t*(s + t)) + ((6*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/s^2 -
          ((4*I)*(s - 4*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*(s - 4*t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((5*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
          ((4*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s^2*t*(s + t)) + ((4*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*
            HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
          ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
          (I*(3*s + t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2*t) -
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/s^2 +
          (((4*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/s^2 -
          ((2*I)*Pi^2*HPL[{1}, -(t/s)]^2)/s^2 -
          ((4*I)*(3*s + t)*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) +
          ((4*I)*(3*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) -
          ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/s^2 +
          (I*(s^2 - 3*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
           (s^2*t*(s + t)) + ((6*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]^2)/s^2 + (((3*I)/2)*HPL[{0}, -(t/s)]^2*
            HPL[{1}, -(t/s)]^2)/s^2 + ((I/3)*(s^2 - 12*s*t - 7*t^2)*
            HPL[{1}, -(t/s)]^3)/(s^2*t*(s + t)) +
          (((14*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/s^2 -
          (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/s^2 -
          (((17*I)/12)*HPL[{1}, -(t/s)]^4)/s^2 - ((2*I)*(s^2 - 2*s*t - 2*t^2)*
            HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*t*(s + t)) -
          ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/s^2 -
          ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/s^2 +
          ((6*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/s^2 +
          ((2*I)*(s^2 - 2*s*t - 2*t^2)*HPL[{3}, -(t/s)])/(s^2*t*(s + t)) +
          ((8*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/s^2 +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/s^2 -
          ((6*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/s^2 +
          ((4*I)*HPL[{4}, -(t/s)])/s^2 - ((2*I)*(s^2 - 2*s*t - 2*t^2)*
            HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) -
          ((8*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/s^2 -
          ((6*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/s^2 +
          ((6*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/s^2 -
          ((4*I)*HPL[{2, 1, 1}, -(t/s)])/s^2 - ((2*I)*(5*s^2 + 2*s*t + 2*t^2)*
            Zeta[3])/(s^2*t*(s + t)) + ((8*I)*HPL[{0}, s]*Zeta[3])/s^2 +
          ((6*I)*HPL[{0}, -(t/s)]*Zeta[3])/s^2 - ((6*I)*HPL[{1}, -(t/s)]*
            Zeta[3])/s^2))) + k[{1, 4}, {1, 4}]*
     ((((4*I)/15)*Pi^4*(5*s - 23*t))/(s*t*(s + t)) -
      (4*Pi^3*(7*s + 4*t))/(3*s*t*(s + t)) - ((16*I)*Pi^2*HPL[{0}, s]^2)/
       (t*(s + t)) + (2*Pi^3*(s - 32*t)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)) +
      (((4*I)/3)*Pi^2*(24*s + 13*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
      ((32*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
      (8*Pi*(s - 2*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
      (12*Pi*HPL[{0}, -(t/s)]^2)/(t*(s + t)) -
      (((2*I)/3)*Pi^2*(24*s + 11*t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) -
      (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
      ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
      ((4*I)*HPL[{0}, -(t/s)]^3)/(s*(s + t)) -
      (4*Pi*(2*s + 3*t)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) +
      ((2*I)*HPL[{0}, -(t/s)]^4)/(s*(s + t)) +
      (((28*I)/3)*Pi^2*(3*s + t)*HPL[{1}, -(t/s)])/(s*t^2) -
      (2*Pi^3*(22*s^2 + 51*s*t + 24*t^2)*HPL[{1}, -(t/s)])/
       (3*s*t^2*(s + t)) - ((32*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{0}, s]*
        HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
      (8*Pi*(3*s + 2*t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
      (8*Pi*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t^2*(s + t)) -
      (((2*I)/3)*Pi^2*(s^2 + 36*s*t + 48*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t^2*(s + t)) -
      (16*Pi*(s - 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (t^2*(s + t)) - ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(t*(s + t)) + ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s*t*(s + t)) - (4*Pi*(s + 5*t)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s*t^2) - ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(t*(s + t)) +
      (((8*I)/3)*(2*s + t)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) - (4*Pi*(7*s + 4*t)*HPL[{1}, -(t/s)]^2)/(s*t^2) +
      (((2*I)/3)*Pi^2*(12*s^2 - s*t + 11*t^2)*HPL[{1}, -(t/s)]^2)/
       (s*t^2*(s + t)) + (16*Pi*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*
        HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) +
      ((8*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
      ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t^2) +
      (4*Pi*(3*s^2 + 2*s*t + 5*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
       (s*t^2*(s + t)) - ((8*I)*(s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) +
      (I*(s^2 + 5*s*t - 4*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
       (s*t^2*(s + t)) - (((4*I)/3)*(5*s + 3*t)*HPL[{1}, -(t/s)]^3)/(s*t^2) -
      (4*Pi*(4*s^2 + 5*s*t + 3*t^2)*HPL[{1}, -(t/s)]^3)/(s*t^2*(s + t)) +
      ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/t^2 +
      (((2*I)/3)*(11*s^2 + 5*s*t + 6*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]^3)/(s*t^2*(s + t)) -
      ((I/6)*(25*s + 12*t)*HPL[{1}, -(t/s)]^4)/(s*t^2) -
      (8*Pi*(s^2 + 6*s*t + 4*t^2)*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) +
      (((2*I)/3)*Pi^2*(43*s^2 + 91*s*t + 96*t^2)*HPL[{2}, -(t/s)])/
       (s*t^2*(s + t)) + ((8*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)) + (24*Pi*(s^2 + 4*s*t + 2*t^2)*HPL[{0}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
      ((24*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(t*(s + t)) -
      (8*Pi*(3*s^2 + 5*s*t + 4*t^2)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t^2*(s + t)) - ((4*I)*(3*s^2 + s*t + 2*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
      (I*(11*s^2 + 19*s*t + 16*t^2)*HPL[{2}, -(t/s)]^2)/(s*t^2*(s + t)) -
      ((8*I)*(s + 2*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
      (8*Pi*(4*s^2 + 11*s*t + 2*t^2)*HPL[{3}, -(t/s)])/(s*t^2*(s + t)) +
      ((8*I)*(2*s - 5*t)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
      ((4*I)*(3*s^2 + s*t + 2*t^2)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s*t^2*(s + t)) + ((16*I)*(s + 5*t)*HPL[{4}, -(t/s)])/(s*t*(s + t)) +
      (8*Pi*(5*s - 2*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
      ((8*I)*(s^2 + 5*s*t + 2*t^2)*HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) +
      ((4*I)*(9*s^2 + 13*s*t + 14*t^2)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s*t^2*(s + t)) - ((4*I)*(9*s^2 + 11*s*t + 10*t^2)*HPL[{1}, -(t/s)]*
        HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) +
      ((2*I)*(11*s^2 + 19*s*t + 16*t^2)*HPL[{2, 2}, -(t/s)])/
       (s*t^2*(s + t)) + ((8*I)*(9*s^2 + 17*s*t + 10*t^2)*
        HPL[{2, 1, 1}, -(t/s)])/(s*t^2*(s + t)) - (8*Pi*(3*s - 2*t)*Zeta[3])/
       (s*t*(s + t)) + ((4*I)*(9*s + 4*t)*Zeta[3])/(s*t*(s + t)) -
      ((8*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) +
      ((4*I)*(7*s^2 + 9*s*t + 6*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
       (s*t^2*(s + t)) + nc^2*((((-2*I)/45)*Pi^4)/(t*(s + t)) -
        ((10*I)*Pi^2*HPL[{0}, s]^2)/(t*(s + t)) + (((16*I)/3)*HPL[{0}, s]^4)/
         (t*(s + t)) - ((14*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/
         (t*(s + t)) + (((32*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/
         (t*(s + t)) - (((13*I)/3)*Pi^2*HPL[{0}, -(t/s)]^2)/(t*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(t*(s + t)) -
        (((8*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(t*(s + t)) -
        (((4*I)/3)*HPL[{0}, -(t/s)]^4)/(t*(s + t)) +
        ((14*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) -
        (((32*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(t*(s + t)) -
        (((2*I)/3)*Pi^2*(s - 16*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (t^2*(s + t)) - ((24*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(t*(s + t)) - ((8*I)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((2*I)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((I/3)*Pi^2*(2*s - 11*t)*HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (t*(s + t)) + (I*(s + 5*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
         (t^2*(s + t)) + (((8*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/
         (t*(s + t)) + (((2*I)/3)*(s - 3*t)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^3)/(t^2*(s + t)) +
        ((I/6)*(s - 7*t)*HPL[{1}, -(t/s)]^4)/(t^2*(s + t)) +
        (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/t^2 -
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(t*(s + t)) -
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(t*(s + t)) -
        ((4*I)*(s - 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (t^2*(s + t)) - (I*HPL[{2}, -(t/s)]^2)/t^2 +
        ((16*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(t*(s + t)) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(t*(s + t)) +
        ((4*I)*(s - 2*t)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(t^2*(s + t)) +
        ((8*I)*HPL[{4}, -(t/s)])/(t*(s + t)) -
        ((16*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(t*(s + t)) +
        ((4*I)*(s - 2*t)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (t^2*(s + t)) - ((4*I)*(s - 2*t)*HPL[{1}, -(t/s)]*
          HPL[{2, 1}, -(t/s)])/(t^2*(s + t)) + ((2*I)*HPL[{2, 2}, -(t/s)])/
         t^2 + ((8*I)*s*HPL[{2, 1, 1}, -(t/s)])/(t^2*(s + t)) +
        ((12*I)*Zeta[3])/(t*(s + t)) + (((260*I)/3)*HPL[{0}, s]*Zeta[3])/
         (t*(s + t)) + (((142*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(t*(s + t)) +
        (((2*I)/3)*(6*s - 65*t)*HPL[{1}, -(t/s)]*Zeta[3])/(t^2*(s + t))) +
      b0*((((I/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/t^2 -
          ((I/3)*Pi^2*HPL[{1}, -(t/s)]^2)/t^2 - ((I/2)*HPL[{0}, -(t/s)]^2*
            HPL[{1}, -(t/s)]^2)/t^2 - ((I/3)*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]^3)/t^2 - ((I/12)*HPL[{1}, -(t/s)]^4)/t^2 -
          ((I/3)*Pi^2*HPL[{2}, -(t/s)])/t^2 + ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/t^2 +
          ((I/2)*HPL[{2}, -(t/s)]^2)/t^2 - ((2*I)*HPL[{1}, -(t/s)]*
            HPL[{3}, -(t/s)])/t^2 - ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{2, 1}, -(t/s)])/t^2 + ((2*I)*HPL[{1}, -(t/s)]*
            HPL[{2, 1}, -(t/s)])/t^2 - (I*HPL[{2, 2}, -(t/s)])/t^2 -
          ((4*I)*HPL[{2, 1, 1}, -(t/s)])/t^2 - ((6*I)*Zeta[3])/(t*(s + t)) -
          ((2*I)*HPL[{1}, -(t/s)]*Zeta[3])/t^2)/nc +
        nc*((24*I)/(t*(s + t)) - ((I/3)*Pi^2*(13*s + 12*t))/(s*t*(s + t)) -
          ((24*I)*HPL[{0}, s])/(t*(s + t)) + ((I/3)*Pi^2*(13*s + 12*t)*
            HPL[{0}, s])/(s*t*(s + t)) + ((12*I)*HPL[{0}, s]^2)/(t*(s + t)) -
          ((4*I)*HPL[{0}, s]^3)/(t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)])/
           (t*(s + t)) + ((I/6)*Pi^2*(13*s + 18*t)*HPL[{0}, -(t/s)])/
           (s*t*(s + t)) + ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((4*I)*HPL[{0}, -(t/s)]^2)/(s*t) + ((4*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)]^2)/(s*t) + ((I/3)*(6*s + 7*t)*HPL[{0}, -(t/s)]^
             3)/(s*t*(s + t)) + ((20*I)*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((I/6)*Pi^2*(19*s + 18*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((20*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((10*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/t^2 -
          ((4*I)*(3*s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + ((4*I)*(3*s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) + (I*HPL[{0}, -(t/s)]^2*
            HPL[{1}, -(t/s)])/(s*t) - (((2*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2)/
           t^2 + ((4*I)*(s - t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
          ((4*I)*(s - t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
          (I*(5*s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
          (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/t^2 -
          ((I/3)*(s + 7*t)*HPL[{1}, -(t/s)]^3)/(s*t*(s + t)) -
          (((2*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/t^2 -
          ((I/6)*HPL[{1}, -(t/s)]^4)/t^2 - (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/
           t^2 + ((2*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s*t*(s + t)) + ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
            HPL[{2}, -(t/s)])/t^2 + (I*HPL[{2}, -(t/s)]^2)/t^2 -
          ((2*I)*(s + 2*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
          ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/t^2 +
          ((2*I)*(s + 2*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/t^2 +
          ((4*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/t^2 -
          ((2*I)*HPL[{2, 2}, -(t/s)])/t^2 - ((8*I)*HPL[{2, 1, 1}, -(t/s)])/
           t^2 - ((2*I)*(7*s + 2*t)*Zeta[3])/(s*t*(s + t)) -
          ((4*I)*HPL[{1}, -(t/s)]*Zeta[3])/t^2))) +
    k[{2, 3}, {2, 3}]*((((4*I)/15)*Pi^4*(5*s - 23*t))/(s*t*(s + t)) -
      (4*Pi^3*(7*s + 4*t))/(3*s*t*(s + t)) - ((16*I)*Pi^2*HPL[{0}, s]^2)/
       (t*(s + t)) + (2*Pi^3*(s - 32*t)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)) +
      (((4*I)/3)*Pi^2*(24*s + 13*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
      ((32*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
      (8*Pi*(s - 2*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
      (12*Pi*HPL[{0}, -(t/s)]^2)/(t*(s + t)) -
      (((2*I)/3)*Pi^2*(24*s + 11*t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) -
      (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
      ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
      ((4*I)*HPL[{0}, -(t/s)]^3)/(s*(s + t)) -
      (4*Pi*(2*s + 3*t)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) +
      ((2*I)*HPL[{0}, -(t/s)]^4)/(s*(s + t)) +
      (((28*I)/3)*Pi^2*(3*s + t)*HPL[{1}, -(t/s)])/(s*t^2) -
      (2*Pi^3*(22*s^2 + 51*s*t + 24*t^2)*HPL[{1}, -(t/s)])/
       (3*s*t^2*(s + t)) - ((32*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{0}, s]*
        HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
      (8*Pi*(3*s + 2*t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
      (8*Pi*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t^2*(s + t)) -
      (((2*I)/3)*Pi^2*(s^2 + 36*s*t + 48*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t^2*(s + t)) -
      (16*Pi*(s - 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (t^2*(s + t)) - ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(t*(s + t)) + ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s*t*(s + t)) - (4*Pi*(s + 5*t)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s*t^2) - ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(t*(s + t)) +
      (((8*I)/3)*(2*s + t)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) - (4*Pi*(7*s + 4*t)*HPL[{1}, -(t/s)]^2)/(s*t^2) +
      (((2*I)/3)*Pi^2*(12*s^2 - s*t + 11*t^2)*HPL[{1}, -(t/s)]^2)/
       (s*t^2*(s + t)) + (16*Pi*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*
        HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) +
      ((8*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
      ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t^2) +
      (4*Pi*(3*s^2 + 2*s*t + 5*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
       (s*t^2*(s + t)) - ((8*I)*(s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) +
      (I*(s^2 + 5*s*t - 4*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
       (s*t^2*(s + t)) - (((4*I)/3)*(5*s + 3*t)*HPL[{1}, -(t/s)]^3)/(s*t^2) -
      (4*Pi*(4*s^2 + 5*s*t + 3*t^2)*HPL[{1}, -(t/s)]^3)/(s*t^2*(s + t)) +
      ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/t^2 +
      (((2*I)/3)*(11*s^2 + 5*s*t + 6*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]^3)/(s*t^2*(s + t)) -
      ((I/6)*(25*s + 12*t)*HPL[{1}, -(t/s)]^4)/(s*t^2) -
      (8*Pi*(s^2 + 6*s*t + 4*t^2)*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) +
      (((2*I)/3)*Pi^2*(43*s^2 + 91*s*t + 96*t^2)*HPL[{2}, -(t/s)])/
       (s*t^2*(s + t)) + ((8*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)) + (24*Pi*(s^2 + 4*s*t + 2*t^2)*HPL[{0}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
      ((24*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(t*(s + t)) -
      (8*Pi*(3*s^2 + 5*s*t + 4*t^2)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t^2*(s + t)) - ((4*I)*(3*s^2 + s*t + 2*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
      (I*(11*s^2 + 19*s*t + 16*t^2)*HPL[{2}, -(t/s)]^2)/(s*t^2*(s + t)) -
      ((8*I)*(s + 2*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
      (8*Pi*(4*s^2 + 11*s*t + 2*t^2)*HPL[{3}, -(t/s)])/(s*t^2*(s + t)) +
      ((8*I)*(2*s - 5*t)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
      ((4*I)*(3*s^2 + s*t + 2*t^2)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s*t^2*(s + t)) + ((16*I)*(s + 5*t)*HPL[{4}, -(t/s)])/(s*t*(s + t)) +
      (8*Pi*(5*s - 2*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
      ((8*I)*(s^2 + 5*s*t + 2*t^2)*HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) +
      ((4*I)*(9*s^2 + 13*s*t + 14*t^2)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s*t^2*(s + t)) - ((4*I)*(9*s^2 + 11*s*t + 10*t^2)*HPL[{1}, -(t/s)]*
        HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) +
      ((2*I)*(11*s^2 + 19*s*t + 16*t^2)*HPL[{2, 2}, -(t/s)])/
       (s*t^2*(s + t)) + ((8*I)*(9*s^2 + 17*s*t + 10*t^2)*
        HPL[{2, 1, 1}, -(t/s)])/(s*t^2*(s + t)) - (8*Pi*(3*s - 2*t)*Zeta[3])/
       (s*t*(s + t)) + ((4*I)*(9*s + 4*t)*Zeta[3])/(s*t*(s + t)) -
      ((8*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) +
      ((4*I)*(7*s^2 + 9*s*t + 6*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
       (s*t^2*(s + t)) + nc^2*((((-2*I)/45)*Pi^4)/(t*(s + t)) -
        ((10*I)*Pi^2*HPL[{0}, s]^2)/(t*(s + t)) + (((16*I)/3)*HPL[{0}, s]^4)/
         (t*(s + t)) - ((14*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/
         (t*(s + t)) + (((32*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/
         (t*(s + t)) - (((13*I)/3)*Pi^2*HPL[{0}, -(t/s)]^2)/(t*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(t*(s + t)) -
        (((8*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(t*(s + t)) -
        (((4*I)/3)*HPL[{0}, -(t/s)]^4)/(t*(s + t)) +
        ((14*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) -
        (((32*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(t*(s + t)) -
        (((2*I)/3)*Pi^2*(s - 16*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (t^2*(s + t)) - ((24*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(t*(s + t)) - ((8*I)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((2*I)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((I/3)*Pi^2*(2*s - 11*t)*HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (t*(s + t)) + (I*(s + 5*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
         (t^2*(s + t)) + (((8*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/
         (t*(s + t)) + (((2*I)/3)*(s - 3*t)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^3)/(t^2*(s + t)) +
        ((I/6)*(s - 7*t)*HPL[{1}, -(t/s)]^4)/(t^2*(s + t)) +
        (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/t^2 -
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(t*(s + t)) -
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(t*(s + t)) -
        ((4*I)*(s - 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (t^2*(s + t)) - (I*HPL[{2}, -(t/s)]^2)/t^2 +
        ((16*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(t*(s + t)) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(t*(s + t)) +
        ((4*I)*(s - 2*t)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(t^2*(s + t)) +
        ((8*I)*HPL[{4}, -(t/s)])/(t*(s + t)) -
        ((16*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(t*(s + t)) +
        ((4*I)*(s - 2*t)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (t^2*(s + t)) - ((4*I)*(s - 2*t)*HPL[{1}, -(t/s)]*
          HPL[{2, 1}, -(t/s)])/(t^2*(s + t)) + ((2*I)*HPL[{2, 2}, -(t/s)])/
         t^2 + ((8*I)*s*HPL[{2, 1, 1}, -(t/s)])/(t^2*(s + t)) +
        ((12*I)*Zeta[3])/(t*(s + t)) + (((260*I)/3)*HPL[{0}, s]*Zeta[3])/
         (t*(s + t)) + (((142*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(t*(s + t)) +
        (((2*I)/3)*(6*s - 65*t)*HPL[{1}, -(t/s)]*Zeta[3])/(t^2*(s + t))) +
      b0*((((I/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/t^2 -
          ((I/3)*Pi^2*HPL[{1}, -(t/s)]^2)/t^2 - ((I/2)*HPL[{0}, -(t/s)]^2*
            HPL[{1}, -(t/s)]^2)/t^2 - ((I/3)*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]^3)/t^2 - ((I/12)*HPL[{1}, -(t/s)]^4)/t^2 -
          ((I/3)*Pi^2*HPL[{2}, -(t/s)])/t^2 + ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/t^2 +
          ((I/2)*HPL[{2}, -(t/s)]^2)/t^2 - ((2*I)*HPL[{1}, -(t/s)]*
            HPL[{3}, -(t/s)])/t^2 - ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{2, 1}, -(t/s)])/t^2 + ((2*I)*HPL[{1}, -(t/s)]*
            HPL[{2, 1}, -(t/s)])/t^2 - (I*HPL[{2, 2}, -(t/s)])/t^2 -
          ((4*I)*HPL[{2, 1, 1}, -(t/s)])/t^2 - ((6*I)*Zeta[3])/(t*(s + t)) -
          ((2*I)*HPL[{1}, -(t/s)]*Zeta[3])/t^2)/nc +
        nc*((24*I)/(t*(s + t)) - ((I/3)*Pi^2*(13*s + 12*t))/(s*t*(s + t)) -
          ((24*I)*HPL[{0}, s])/(t*(s + t)) + ((I/3)*Pi^2*(13*s + 12*t)*
            HPL[{0}, s])/(s*t*(s + t)) + ((12*I)*HPL[{0}, s]^2)/(t*(s + t)) -
          ((4*I)*HPL[{0}, s]^3)/(t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)])/
           (t*(s + t)) + ((I/6)*Pi^2*(13*s + 18*t)*HPL[{0}, -(t/s)])/
           (s*t*(s + t)) + ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((4*I)*HPL[{0}, -(t/s)]^2)/(s*t) + ((4*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)]^2)/(s*t) + ((I/3)*(6*s + 7*t)*HPL[{0}, -(t/s)]^
             3)/(s*t*(s + t)) + ((20*I)*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((I/6)*Pi^2*(19*s + 18*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((20*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((10*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/t^2 -
          ((4*I)*(3*s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + ((4*I)*(3*s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) + (I*HPL[{0}, -(t/s)]^2*
            HPL[{1}, -(t/s)])/(s*t) - (((2*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2)/
           t^2 + ((4*I)*(s - t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
          ((4*I)*(s - t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
          (I*(5*s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
          (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/t^2 -
          ((I/3)*(s + 7*t)*HPL[{1}, -(t/s)]^3)/(s*t*(s + t)) -
          (((2*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/t^2 -
          ((I/6)*HPL[{1}, -(t/s)]^4)/t^2 - (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/
           t^2 + ((2*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s*t*(s + t)) + ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
            HPL[{2}, -(t/s)])/t^2 + (I*HPL[{2}, -(t/s)]^2)/t^2 -
          ((2*I)*(s + 2*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
          ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/t^2 +
          ((2*I)*(s + 2*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/t^2 +
          ((4*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/t^2 -
          ((2*I)*HPL[{2, 2}, -(t/s)])/t^2 - ((8*I)*HPL[{2, 1, 1}, -(t/s)])/
           t^2 - ((2*I)*(7*s + 2*t)*Zeta[3])/(s*t*(s + t)) -
          ((4*I)*HPL[{1}, -(t/s)]*Zeta[3])/t^2)))

M2V[1, 3, 4, 2] = (((8*I)*nc^2*k[{1, 2}, {1, 2}])/(s*(s + t)) +
      ((8*I)*nc^2*k[{1, 3}, {1, 3}])/(s*(s + t)) +
      ((8*I)*nc^2*k[{1, 4}, {1, 4}])/(s*(s + t)) +
      ((8*I)*nc^2*k[{2, 3}, {2, 3}])/(s*(s + t)) +
      ((8*I)*nc^2*k[{2, 4}, {2, 4}])/(s*(s + t)) +
      ((8*I)*nc^2*k[{3, 4}, {3, 4}])/(s*(s + t)))/ep^4 +
    ((((3*I)*b0*nc)/(s*(s + t)) + nc^2*((-8*Pi)/(s*(s + t)) -
          ((16*I)*HPL[{0}, s])/(s*(s + t)) + ((8*I)*HPL[{1}, -(t/s)])/
           (s*(s + t))))*k[{1, 2}, {1, 2}] +
      (((3*I)*b0*nc)/(s*(s + t)) + nc^2*((-8*Pi)/(s*(s + t)) -
          ((16*I)*HPL[{0}, s])/(s*(s + t)) + ((8*I)*HPL[{1}, -(t/s)])/
           (s*(s + t))))*k[{1, 3}, {1, 3}] +
      (((3*I)*b0*nc)/(s*(s + t)) + nc^2*((-8*Pi)/(s*(s + t)) -
          ((16*I)*HPL[{0}, s])/(s*(s + t)) + ((8*I)*HPL[{1}, -(t/s)])/
           (s*(s + t))))*k[{1, 4}, {1, 4}] +
      (((3*I)*b0*nc)/(s*(s + t)) + nc^2*((-8*Pi)/(s*(s + t)) -
          ((16*I)*HPL[{0}, s])/(s*(s + t)) + ((8*I)*HPL[{1}, -(t/s)])/
           (s*(s + t))))*k[{2, 3}, {2, 3}] +
      (((3*I)*b0*nc)/(s*(s + t)) + nc^2*((-8*Pi)/(s*(s + t)) -
          ((16*I)*HPL[{0}, s])/(s*(s + t)) + ((8*I)*HPL[{1}, -(t/s)])/
           (s*(s + t))))*k[{2, 4}, {2, 4}] +
      (((3*I)*b0*nc)/(s*(s + t)) + nc^2*((-8*Pi)/(s*(s + t)) -
          ((16*I)*HPL[{0}, s])/(s*(s + t)) + ((8*I)*HPL[{1}, -(t/s)])/
           (s*(s + t))))*k[{3, 4}, {3, 4}])/ep^3 +
    ((((4*I)*Pi^2)/(t*(s + t)) + (4*Pi*(2*s - t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) + ((8*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        (4*Pi*HPL[{1}, -(t/s)])/(s*(s + t)) +
        ((4*I)*(2*s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*HPL[{1}, -(t/s)]^2)/(s*t) + b0*nc*((6*I)/(s*(s + t)) -
          Pi/(s*(s + t)) - ((6*I)*HPL[{0}, s])/(s*(s + t)) +
          ((5*I)*HPL[{1}, -(t/s)])/(s*(s + t))) +
        nc^2*(((-7*I)*Pi^2)/(s*(s + t)) + (16*Pi*HPL[{0}, s])/(s*(s + t)) +
          ((16*I)*HPL[{0}, s]^2)/(s*(s + t)) - (12*Pi*HPL[{1}, -(t/s)])/
           (s*(s + t)) - ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)]^2)/(s*(s + t))))*k[{1, 2}, {1, 2}] +
      (((4*I)*Pi^2)/(t*(s + t)) + (4*Pi*(2*s - t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) + ((8*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        (4*Pi*HPL[{1}, -(t/s)])/(s*(s + t)) +
        ((4*I)*(2*s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*HPL[{1}, -(t/s)]^2)/(s*t) + b0*nc*((6*I)/(s*(s + t)) -
          (5*Pi)/(s^2 + s*t) - ((6*I)*HPL[{0}, s])/(s*(s + t)) +
          (I*HPL[{1}, -(t/s)])/(s^2 + s*t)) +
        nc^2*(((-7*I)*Pi^2)/(s*(s + t)) + (16*Pi*HPL[{0}, s])/(s*(s + t)) +
          ((16*I)*HPL[{0}, s]^2)/(s^2 + s*t) - (12*Pi*HPL[{1}, -(t/s)])/
           (s*(s + t)) - ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)]^2)/(s*(s + t))))*k[{1, 3}, {1, 3}] +
      (((4*I)*Pi^2)/(t*(s + t)) + (4*Pi*(2*s - t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) + ((8*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        (4*Pi*HPL[{1}, -(t/s)])/(s*(s + t)) +
        ((4*I)*(2*s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*HPL[{1}, -(t/s)]^2)/(s*t) + b0*nc*((6*I)/(s*(s + t)) -
          (Pi*(4*s + 5*t))/(s*t*(s + t)) - ((6*I)*HPL[{0}, s])/(s*(s + t)) -
          (4*Pi*HPL[{1}, -(t/s)])/t^2 - (I*(4*s - t)*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) - ((2*I)*HPL[{1}, -(t/s)]^2)/t^2) +
        nc^2*(((-7*I)*Pi^2)/(s*(s + t)) + (16*Pi*HPL[{0}, s])/(s*(s + t)) +
          ((16*I)*HPL[{0}, s]^2)/(s*(s + t)) - (12*Pi*HPL[{1}, -(t/s)])/
           (s*(s + t)) - ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)]^2)/(s*(s + t))))*k[{1, 4}, {1, 4}] +
      (((4*I)*Pi^2)/(t*(s + t)) + (4*Pi*(2*s - t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) + ((8*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        (4*Pi*HPL[{1}, -(t/s)])/(s*(s + t)) +
        ((4*I)*(2*s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*HPL[{1}, -(t/s)]^2)/(s*t) + b0*nc*((6*I)/(s*(s + t)) -
          (Pi*(4*s + 5*t))/(s*t*(s + t)) - ((6*I)*HPL[{0}, s])/(s*(s + t)) -
          (4*Pi*HPL[{1}, -(t/s)])/t^2 - (I*(4*s - t)*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) - ((2*I)*HPL[{1}, -(t/s)]^2)/t^2) +
        nc^2*(((-7*I)*Pi^2)/(s*(s + t)) + (16*Pi*HPL[{0}, s])/(s*(s + t)) +
          ((16*I)*HPL[{0}, s]^2)/(s*(s + t)) - (12*Pi*HPL[{1}, -(t/s)])/
           (s*(s + t)) - ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)]^2)/(s*(s + t))))*k[{2, 3}, {2, 3}] +
      (((4*I)*Pi^2)/(t*(s + t)) + (4*Pi*(2*s - t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) + ((8*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        (4*Pi*HPL[{1}, -(t/s)])/(s*(s + t)) +
        ((4*I)*(2*s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*HPL[{1}, -(t/s)]^2)/(s*t) + b0*nc*((6*I)/(s*(s + t)) -
          (5*Pi)/(s^2 + s*t) - ((6*I)*HPL[{0}, s])/(s*(s + t)) +
          (I*HPL[{1}, -(t/s)])/(s^2 + s*t)) +
        nc^2*(((-7*I)*Pi^2)/(s*(s + t)) + (16*Pi*HPL[{0}, s])/(s*(s + t)) +
          ((16*I)*HPL[{0}, s]^2)/(s^2 + s*t) - (12*Pi*HPL[{1}, -(t/s)])/
           (s*(s + t)) - ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)]^2)/(s*(s + t))))*k[{2, 4}, {2, 4}] +
      (((4*I)*Pi^2)/(t*(s + t)) + (4*Pi*(2*s - t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) + ((8*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        (4*Pi*HPL[{1}, -(t/s)])/(s*(s + t)) +
        ((4*I)*(2*s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*HPL[{1}, -(t/s)]^2)/(s*t) + b0*nc*((6*I)/(s*(s + t)) -
          Pi/(s*(s + t)) - ((6*I)*HPL[{0}, s])/(s*(s + t)) +
          ((5*I)*HPL[{1}, -(t/s)])/(s*(s + t))) +
        nc^2*(((-7*I)*Pi^2)/(s*(s + t)) + (16*Pi*HPL[{0}, s])/(s*(s + t)) +
          ((16*I)*HPL[{0}, s]^2)/(s^2 + s*t) - (12*Pi*HPL[{1}, -(t/s)])/
           (s*(s + t)) - ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)]^2)/(s*(s + t))))*k[{3, 4}, {3, 4}])/ep^2 +
    k[{1, 4}, {1, 4}]*((((-2*I)/15)*Pi^4*(5*s - 17*t))/(s*t*(s + t)) -
      (4*Pi^3*(s - 2*t))/(3*s*t*(s + t)) + ((8*I)*Pi^2*HPL[{0}, s]^2)/
       (t*(s + t)) - (2*Pi^3*(2*s - 19*t)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)) -
      (((4*I)/3)*Pi^2*(18*s + 11*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
      ((16*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
      (8*Pi*(2*s - t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
      (24*Pi*HPL[{0}, -(t/s)]^2)/(t*(s + t)) +
      (((4*I)/3)*Pi^2*(6*s - 7*t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) +
      (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) +
      ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
      (16*Pi*HPL[{0}, -(t/s)]^3)/(s*t) - ((8*I)*HPL[{0}, -(t/s)]^3)/
       (s*(s + t)) - ((4*I)*HPL[{0}, -(t/s)]^4)/(s^2 + s*t) -
      (((16*I)/3)*Pi^2*(3*s + 2*t)*HPL[{1}, -(t/s)])/(s*t^2) +
      (2*Pi^3*(14*s^2 + 24*s*t + 15*t^2)*HPL[{1}, -(t/s)])/
       (3*s*t^2*(s + t)) + ((16*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{0}, s]*
        HPL[{1}, -(t/s)])/(s*t^2*(s + t)) -
      (8*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
      (8*Pi*(4*s + 5*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t^2*(s + t)) -
      (((2*I)/3)*Pi^2*(12*s^2 + 14*s*t + 15*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
      (16*Pi*(2*s^2 + 2*s*t + 3*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
      ((8*I)*(2*s + 3*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) + (8*Pi*(s + 5*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
       (s*t^2) - ((4*I)*(4*s + 5*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) + ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(t*(s + t)) - (((8*I)/3)*(4*s + 5*t)*
        HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
      (4*Pi*(s - 2*t)*HPL[{1}, -(t/s)]^2)/(s*t^2) -
      (((2*I)/3)*Pi^2*(26*s^2 + 39*s*t + 25*t^2)*HPL[{1}, -(t/s)]^2)/
       (s*t^2*(s + t)) + (8*Pi*(s^2 + s*t + 2*t^2)*HPL[{0}, s]*
        HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) +
      ((8*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) -
      ((4*I)*(4*s + 5*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t^2) -
      (4*Pi*(3*s^2 - 2*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
       (s*t^2*(s + t)) + ((16*I)*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) -
      ((4*I)*(5*s + t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
      (((4*I)/3)*(5*s + 3*t)*HPL[{1}, -(t/s)]^3)/(s*t^2) +
      (2*Pi*(s^2 + 7*s*t - 6*t^2)*HPL[{1}, -(t/s)]^3)/(3*s*t^2*(s + t)) +
      ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/t^2 -
      (((4*I)/3)*(7*s^2 + 16*s*t + 3*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]^3)/(s*t^2*(s + t)) -
      ((I/6)*(25*s + 12*t)*HPL[{1}, -(t/s)]^4)/(s*t^2) +
      (8*Pi*(2*s^2 + 3*s*t + 2*t^2)*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
      ((8*I)*Pi^2*(3*s^2 + 5*s*t + 4*t^2)*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
      ((8*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
      (24*Pi*(2*s^2 + 4*s*t + 3*t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t^2*(s + t)) + ((24*I)*(2*s + t)*HPL[{0}, -(t/s)]^2*
        HPL[{2}, -(t/s)])/(s*t*(s + t)) + (8*Pi*(s - t)*HPL[{1}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s*t*(s + t)) + ((16*I)*(s^2 + 3*s*t + t^2)*
        HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) +
      ((4*I)*(5*s^2 + 6*s*t + 2*t^2)*HPL[{2}, -(t/s)]^2)/(s*t^2*(s + t)) +
      ((8*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
      (16*Pi*(4*s^2 + 5*s*t + 2*t^2)*HPL[{3}, -(t/s)])/(s*t^2*(s + t)) -
      ((16*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
      ((16*I)*(s^2 + 3*s*t + t^2)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s*t^2*(s + t)) - ((16*I)*(2*s + t)*HPL[{4}, -(t/s)])/(s*t*(s + t)) -
      (8*Pi*(7*s + 2*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
      ((8*I)*(2*s^2 + s*t + t^2)*HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) -
      ((8*I)*(8*s^2 + 6*s*t + 5*t^2)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s*t^2*(s + t)) + ((8*I)*(2*s^2 + 7*s*t + t^2)*HPL[{1}, -(t/s)]*
        HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) -
      ((8*I)*(5*s^2 + 6*s*t + 2*t^2)*HPL[{2, 2}, -(t/s)])/(s*t^2*(s + t)) -
      ((16*I)*(5*s^2 + 10*s*t + 4*t^2)*HPL[{2, 1, 1}, -(t/s)])/
       (s*t^2*(s + t)) + ((4*I)*Zeta[3])/(s*(s + t)) +
      (16*Pi*(3*s + t)*Zeta[3])/(s*t*(s + t)) +
      ((16*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s^2 + s*t) -
      ((16*I)*HPL[{1}, -(t/s)]*Zeta[3])/(t*(s + t)) +
      nc^2*((((14*I)/9)*Pi^4)/(s*(s + t)) - (26*Pi^3*HPL[{0}, s])/
         (3*s*(s + t)) - ((14*I)*Pi^2*HPL[{0}, s]^2)/(s*(s + t)) +
        (32*Pi*HPL[{0}, s]^3)/(3*s*(s + t)) + (((16*I)/3)*HPL[{0}, s]^4)/
         (s*(s + t)) + (22*Pi^3*HPL[{1}, -(t/s)])/(3*s*(s + t)) +
        ((22*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (24*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (((32*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*(s + t)) -
        ((I/3)*Pi^2*(2*s^2 + 2*s*t + 25*t^2)*HPL[{1}, -(t/s)]^2)/
         (s*t^2*(s + t)) + (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/
         (s*(s + t)) + ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        (2*Pi*(s^2 + s*t - 4*t^2)*HPL[{1}, -(t/s)]^3)/(3*s*t^2*(s + t)) +
        (((8*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*(s + t)) +
        ((I/6)*(s^2 + s*t - 8*t^2)*HPL[{1}, -(t/s)]^4)/(s*t^2*(s + t)) -
        ((8*I)*Pi^2*HPL[{2}, -(t/s)])/(s*(s + t)) +
        (16*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        (12*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        ((2*I)*HPL[{2}, -(t/s)]^2)/(s*(s + t)) - (8*Pi*HPL[{3}, -(t/s)])/
         (s*(s + t)) + (12*Pi*HPL[{2, 1}, -(t/s)])/(s*(s + t)) +
        ((16*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) -
        ((12*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*(s + t)) +
        ((4*I)*HPL[{2, 2}, -(t/s)])/(s*(s + t)) +
        ((8*I)*HPL[{2, 1, 1}, -(t/s)])/(s*(s + t)) + ((12*I)*Zeta[3])/
         (s*(s + t)) + (106*Pi*Zeta[3])/(3*s*(s + t)) +
        (((212*I)/3)*HPL[{0}, s]*Zeta[3])/(s*(s + t)) -
        (((106*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(s*(s + t))) +
      b0*((((I/3)*Pi^2*HPL[{1}, -(t/s)]^2)/t^2 - (Pi*HPL[{1}, -(t/s)]^3)/
           (3*t^2) - ((I/12)*HPL[{1}, -(t/s)]^4)/t^2 - ((6*I)*Zeta[3])/
           (s*(s + t)))/nc + nc*((24*I)/(s*(s + t)) - (4*Pi*(4*s + 5*t))/
           (s*t*(s + t)) + (Pi^3*(16*s + 15*t))/(6*s*t*(s + t)) -
          ((I/3)*Pi^2*(24*s + 25*t))/(s*t*(s + t)) - ((24*I)*HPL[{0}, s])/
           (s*(s + t)) + (4*Pi*(4*s + 5*t)*HPL[{0}, s])/(s*t*(s + t)) +
          ((I/3)*Pi^2*(24*s + 25*t)*HPL[{0}, s])/(s*t*(s + t)) +
          ((12*I)*HPL[{0}, s]^2)/(s*(s + t)) -
          (2*Pi*(4*s + 5*t)*HPL[{0}, s]^2)/(s*t*(s + t)) -
          ((4*I)*HPL[{0}, s]^3)/(s*(s + t)) + (8*Pi^3*HPL[{1}, -(t/s)])/
           (3*t^2) - ((4*I)*(4*s - t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          (4*Pi*(2*s^2 + 2*s*t + t^2)*HPL[{1}, -(t/s)])/(s*t^2*(s + t)) -
          ((I/6)*Pi^2*(24*s^2 + 36*s*t + 13*t^2)*HPL[{1}, -(t/s)])/
           (s*t^2*(s + t)) + ((8*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/t^2 +
          ((4*I)*(4*s - t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          (4*Pi*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
           (s*t^2*(s + t)) - (8*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/t^2 -
          ((2*I)*(4*s - t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          (((7*I)/2)*Pi^2*HPL[{1}, -(t/s)]^2)/t^2 -
          ((4*I)*(s + 3*t)*HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) +
          (Pi*(-3*s^2 + t^2)*HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) +
          (6*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/t^2 +
          ((4*I)*(s + 3*t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) -
          ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/t^2 -
          (Pi*HPL[{1}, -(t/s)]^3)/t^2 - ((I/3)*(7*s^2 + 12*s*t - t^2)*
            HPL[{1}, -(t/s)]^3)/(s*t^2*(s + t)) +
          (((14*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/t^2 -
          (((17*I)/12)*HPL[{1}, -(t/s)]^4)/t^2 -
          ((4*I)*Pi^2*HPL[{2}, -(t/s)])/t^2 - (2*Pi*(2*s^2 + 2*s*t - t^2)*
            HPL[{2}, -(t/s)])/(s*t^2*(s + t)) +
          (8*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/t^2 -
          (6*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/t^2 -
          (I*HPL[{2}, -(t/s)]^2)/t^2 - (4*Pi*HPL[{3}, -(t/s)])/t^2 +
          (6*Pi*HPL[{2, 1}, -(t/s)])/t^2 - ((2*I)*(2*s^2 + 2*s*t - t^2)*
            HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) +
          ((8*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/t^2 -
          ((6*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/t^2 +
          ((2*I)*HPL[{2, 2}, -(t/s)])/t^2 + ((4*I)*HPL[{2, 1, 1}, -(t/s)])/
           t^2 - ((12*I)*Zeta[3])/(s*(s + t))))) +
    k[{2, 3}, {2, 3}]*((((-2*I)/15)*Pi^4*(5*s - 17*t))/(s*t*(s + t)) -
      (4*Pi^3*(s - 2*t))/(3*s*t*(s + t)) + ((8*I)*Pi^2*HPL[{0}, s]^2)/
       (t*(s + t)) - (2*Pi^3*(2*s - 19*t)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)) -
      (((4*I)/3)*Pi^2*(18*s + 11*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
      ((16*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
      (8*Pi*(2*s - t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
      (24*Pi*HPL[{0}, -(t/s)]^2)/(t*(s + t)) +
      (((4*I)/3)*Pi^2*(6*s - 7*t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) +
      (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) +
      ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
      (16*Pi*HPL[{0}, -(t/s)]^3)/(s*t) - ((8*I)*HPL[{0}, -(t/s)]^3)/
       (s*(s + t)) - ((4*I)*HPL[{0}, -(t/s)]^4)/(s^2 + s*t) -
      (((16*I)/3)*Pi^2*(3*s + 2*t)*HPL[{1}, -(t/s)])/(s*t^2) +
      (2*Pi^3*(14*s^2 + 24*s*t + 15*t^2)*HPL[{1}, -(t/s)])/
       (3*s*t^2*(s + t)) + ((16*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{0}, s]*
        HPL[{1}, -(t/s)])/(s*t^2*(s + t)) -
      (8*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
      (8*Pi*(4*s + 5*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t^2*(s + t)) -
      (((2*I)/3)*Pi^2*(12*s^2 + 14*s*t + 15*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
      (16*Pi*(2*s^2 + 2*s*t + 3*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
      ((8*I)*(2*s + 3*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) + (8*Pi*(s + 5*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
       (s*t^2) - ((4*I)*(4*s + 5*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) + ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(t*(s + t)) - (((8*I)/3)*(4*s + 5*t)*
        HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
      (4*Pi*(s - 2*t)*HPL[{1}, -(t/s)]^2)/(s*t^2) -
      (((2*I)/3)*Pi^2*(26*s^2 + 39*s*t + 25*t^2)*HPL[{1}, -(t/s)]^2)/
       (s*t^2*(s + t)) + (8*Pi*(s^2 + s*t + 2*t^2)*HPL[{0}, s]*
        HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) +
      ((8*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) -
      ((4*I)*(4*s + 5*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t^2) -
      (4*Pi*(3*s^2 - 2*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
       (s*t^2*(s + t)) + ((16*I)*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) -
      ((4*I)*(5*s + t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
      (((4*I)/3)*(5*s + 3*t)*HPL[{1}, -(t/s)]^3)/(s*t^2) +
      (2*Pi*(s^2 + 7*s*t - 6*t^2)*HPL[{1}, -(t/s)]^3)/(3*s*t^2*(s + t)) +
      ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/t^2 -
      (((4*I)/3)*(7*s^2 + 16*s*t + 3*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]^3)/(s*t^2*(s + t)) -
      ((I/6)*(25*s + 12*t)*HPL[{1}, -(t/s)]^4)/(s*t^2) +
      (8*Pi*(2*s^2 + 3*s*t + 2*t^2)*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
      ((8*I)*Pi^2*(3*s^2 + 5*s*t + 4*t^2)*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
      ((8*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
      (24*Pi*(2*s^2 + 4*s*t + 3*t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t^2*(s + t)) + ((24*I)*(2*s + t)*HPL[{0}, -(t/s)]^2*
        HPL[{2}, -(t/s)])/(s*t*(s + t)) + (8*Pi*(s - t)*HPL[{1}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s*t*(s + t)) + ((16*I)*(s^2 + 3*s*t + t^2)*
        HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) +
      ((4*I)*(5*s^2 + 6*s*t + 2*t^2)*HPL[{2}, -(t/s)]^2)/(s*t^2*(s + t)) +
      ((8*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
      (16*Pi*(4*s^2 + 5*s*t + 2*t^2)*HPL[{3}, -(t/s)])/(s*t^2*(s + t)) -
      ((16*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
      ((16*I)*(s^2 + 3*s*t + t^2)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s*t^2*(s + t)) - ((16*I)*(2*s + t)*HPL[{4}, -(t/s)])/(s*t*(s + t)) -
      (8*Pi*(7*s + 2*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
      ((8*I)*(2*s^2 + s*t + t^2)*HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) -
      ((8*I)*(8*s^2 + 6*s*t + 5*t^2)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s*t^2*(s + t)) + ((8*I)*(2*s^2 + 7*s*t + t^2)*HPL[{1}, -(t/s)]*
        HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) -
      ((8*I)*(5*s^2 + 6*s*t + 2*t^2)*HPL[{2, 2}, -(t/s)])/(s*t^2*(s + t)) -
      ((16*I)*(5*s^2 + 10*s*t + 4*t^2)*HPL[{2, 1, 1}, -(t/s)])/
       (s*t^2*(s + t)) + ((4*I)*Zeta[3])/(s*(s + t)) +
      (16*Pi*(3*s + t)*Zeta[3])/(s*t*(s + t)) +
      ((16*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s^2 + s*t) -
      ((16*I)*HPL[{1}, -(t/s)]*Zeta[3])/(t*(s + t)) +
      nc^2*((((14*I)/9)*Pi^4)/(s*(s + t)) - (26*Pi^3*HPL[{0}, s])/
         (3*s*(s + t)) - ((14*I)*Pi^2*HPL[{0}, s]^2)/(s*(s + t)) +
        (32*Pi*HPL[{0}, s]^3)/(3*s*(s + t)) + (((16*I)/3)*HPL[{0}, s]^4)/
         (s*(s + t)) + (22*Pi^3*HPL[{1}, -(t/s)])/(3*s*(s + t)) +
        ((22*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (24*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (((32*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*(s + t)) -
        ((I/3)*Pi^2*(2*s^2 + 2*s*t + 25*t^2)*HPL[{1}, -(t/s)]^2)/
         (s*t^2*(s + t)) + (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/
         (s*(s + t)) + ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        (2*Pi*(s^2 + s*t - 4*t^2)*HPL[{1}, -(t/s)]^3)/(3*s*t^2*(s + t)) +
        (((8*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*(s + t)) +
        ((I/6)*(s^2 + s*t - 8*t^2)*HPL[{1}, -(t/s)]^4)/(s*t^2*(s + t)) -
        ((8*I)*Pi^2*HPL[{2}, -(t/s)])/(s*(s + t)) +
        (16*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        (12*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        ((2*I)*HPL[{2}, -(t/s)]^2)/(s*(s + t)) - (8*Pi*HPL[{3}, -(t/s)])/
         (s*(s + t)) + (12*Pi*HPL[{2, 1}, -(t/s)])/(s*(s + t)) +
        ((16*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) -
        ((12*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*(s + t)) +
        ((4*I)*HPL[{2, 2}, -(t/s)])/(s*(s + t)) +
        ((8*I)*HPL[{2, 1, 1}, -(t/s)])/(s*(s + t)) + ((12*I)*Zeta[3])/
         (s*(s + t)) + (106*Pi*Zeta[3])/(3*s*(s + t)) +
        (((212*I)/3)*HPL[{0}, s]*Zeta[3])/(s*(s + t)) -
        (((106*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(s*(s + t))) +
      b0*((((I/3)*Pi^2*HPL[{1}, -(t/s)]^2)/t^2 - (Pi*HPL[{1}, -(t/s)]^3)/
           (3*t^2) - ((I/12)*HPL[{1}, -(t/s)]^4)/t^2 - ((6*I)*Zeta[3])/
           (s*(s + t)))/nc + nc*((24*I)/(s*(s + t)) - (4*Pi*(4*s + 5*t))/
           (s*t*(s + t)) + (Pi^3*(16*s + 15*t))/(6*s*t*(s + t)) -
          ((I/3)*Pi^2*(24*s + 25*t))/(s*t*(s + t)) - ((24*I)*HPL[{0}, s])/
           (s*(s + t)) + (4*Pi*(4*s + 5*t)*HPL[{0}, s])/(s*t*(s + t)) +
          ((I/3)*Pi^2*(24*s + 25*t)*HPL[{0}, s])/(s*t*(s + t)) +
          ((12*I)*HPL[{0}, s]^2)/(s*(s + t)) -
          (2*Pi*(4*s + 5*t)*HPL[{0}, s]^2)/(s*t*(s + t)) -
          ((4*I)*HPL[{0}, s]^3)/(s*(s + t)) + (8*Pi^3*HPL[{1}, -(t/s)])/
           (3*t^2) - ((4*I)*(4*s - t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          (4*Pi*(2*s^2 + 2*s*t + t^2)*HPL[{1}, -(t/s)])/(s*t^2*(s + t)) -
          ((I/6)*Pi^2*(24*s^2 + 36*s*t + 13*t^2)*HPL[{1}, -(t/s)])/
           (s*t^2*(s + t)) + ((8*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/t^2 +
          ((4*I)*(4*s - t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          (4*Pi*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
           (s*t^2*(s + t)) - (8*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/t^2 -
          ((2*I)*(4*s - t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          (((7*I)/2)*Pi^2*HPL[{1}, -(t/s)]^2)/t^2 -
          ((4*I)*(s + 3*t)*HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) +
          (Pi*(-3*s^2 + t^2)*HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) +
          (6*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/t^2 +
          ((4*I)*(s + 3*t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) -
          ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/t^2 -
          (Pi*HPL[{1}, -(t/s)]^3)/t^2 - ((I/3)*(7*s^2 + 12*s*t - t^2)*
            HPL[{1}, -(t/s)]^3)/(s*t^2*(s + t)) +
          (((14*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/t^2 -
          (((17*I)/12)*HPL[{1}, -(t/s)]^4)/t^2 -
          ((4*I)*Pi^2*HPL[{2}, -(t/s)])/t^2 - (2*Pi*(2*s^2 + 2*s*t - t^2)*
            HPL[{2}, -(t/s)])/(s*t^2*(s + t)) +
          (8*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/t^2 -
          (6*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/t^2 -
          (I*HPL[{2}, -(t/s)]^2)/t^2 - (4*Pi*HPL[{3}, -(t/s)])/t^2 +
          (6*Pi*HPL[{2, 1}, -(t/s)])/t^2 - ((2*I)*(2*s^2 + 2*s*t - t^2)*
            HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) +
          ((8*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/t^2 -
          ((6*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/t^2 +
          ((2*I)*HPL[{2, 2}, -(t/s)])/t^2 + ((4*I)*HPL[{2, 1, 1}, -(t/s)])/
           t^2 - ((12*I)*Zeta[3])/(s*(s + t))))) +
    k[{1, 2}, {1, 2}]*(((-I/90)*Pi^4*(60*s^2 - 199*s*t + 5*t^2))/
       (s^2*t*(s + t)) + (4*Pi^3*(8*s^2 + 17*s*t + 6*t^2))/
       (3*s^2*t*(s + t)) - (8*Pi^3*HPL[{0}, s])/s^2 +
      ((8*I)*Pi^2*HPL[{0}, s]^2)/(t*(s + t)) -
      (((4*I)/3)*Pi^2*(14*s + 9*t)*HPL[{0}, -(t/s)])/(s^2*(s + t)) -
      (2*Pi^3*(2*s^2 - 9*s*t + 10*t^2)*HPL[{0}, -(t/s)])/(3*s^2*t*(s + t)) +
      ((16*I)*Pi^2*(s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2*t) +
      (8*Pi*(2*s - t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
      (8*Pi*(s - t)*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
      (((4*I)/3)*Pi^2*(6*s^2 + 3*s*t + 10*t^2)*HPL[{0}, -(t/s)]^2)/
       (s^2*t*(s + t)) + (8*Pi*(4*s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/
       (s^2*t) + ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
      (8*Pi*(6*s - t)*HPL[{0}, -(t/s)]^3)/(3*s^2*t) -
      (((8*I)/3)*(2*s + 5*t)*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) +
      ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/s^2 +
      (((2*I)/3)*(7*s + 13*t)*HPL[{0}, -(t/s)]^4)/(s^2*(s + t)) -
      (((8*I)/3)*Pi^2*(4*s + 3*t)*HPL[{1}, -(t/s)])/(s^2*t) +
      (2*Pi^3*(10*s^2 + 29*s*t + 14*t^2)*HPL[{1}, -(t/s)])/
       (3*s^2*t*(s + t)) + ((8*I)*Pi^2*(3*s + t)*HPL[{0}, s]*
        HPL[{1}, -(t/s)])/(s^2*(s + t)) -
      (8*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
      (8*Pi*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*(s + t)) -
      (((2*I)/3)*Pi^2*(2*s^2 + 17*s*t + 2*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
      (16*Pi*(2*s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s^2*(s + t)) + ((8*I)*(2*s + 3*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t*(s + t)) + (8*Pi*(5*s + t)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s^2*t) - ((4*I)*(2*s + 3*t)^2*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
      ((8*I)*(4*s^2 + 5*s*t + 5*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
      (((8*I)/3)*(4*s^2 + 3*s*t - 2*t^2)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
       (s^2*t*(s + t)) + (4*Pi*(s + 2*t)*HPL[{1}, -(t/s)]^2)/(s^2*t) -
      ((I/3)*Pi^2*(26*s^2 + 71*s*t + 21*t^2)*HPL[{1}, -(t/s)]^2)/
       (s^2*t*(s + t)) + (8*Pi*(s - t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/
       (s^2*(s + t)) + ((8*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) -
      ((4*I)*(4*s + 7*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2*t) +
      (4*Pi*(5*s^2 + 2*s*t + 3*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
       (s^2*t*(s + t)) + ((16*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*
        HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2*t*(s + t)) -
      ((2*I)*(10*s^2 + 9*s*t + 7*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
       (s^2*t*(s + t)) - (((4*I)/3)*(3*s + 5*t)*HPL[{1}, -(t/s)]^3)/(s^2*t) +
      (2*Pi*(6*s^2 + 5*s*t + 11*t^2)*HPL[{1}, -(t/s)]^3)/(3*s^2*t*(s + t)) +
      ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/s^2 -
      ((4*I)*(3*s^2 + 5*s*t + 4*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
       (s^2*t*(s + t)) - ((I/6)*(12*s + 25*t)*HPL[{1}, -(t/s)]^4)/(s^2*t) -
      (8*Pi*(2*s + t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
      (((2*I)/3)*Pi^2*(24*s^2 + 55*s*t + 7*t^2)*HPL[{2}, -(t/s)])/
       (s^2*t*(s + t)) - (24*Pi*(2*s^2 + 4*s*t + t^2)*HPL[{0}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s^2*t*(s + t)) +
      ((8*I)*(4*s^2 + 6*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s^2*t*(s + t)) + ((24*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, -(t/s)]^2*
        HPL[{2}, -(t/s)])/(s^2*t*(s + t)) +
      (4*Pi*(2*s^2 + s*t + 3*t^2)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s^2*t*(s + t)) + ((8*I)*(4*s^2 + 5*s*t + 3*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*t*(s + t)) +
      (I*(4*s^2 + 15*s*t + 7*t^2)*HPL[{2}, -(t/s)]^2)/(s^2*t*(s + t)) -
      ((8*I)*(4*s^2 + 6*s*t + t^2)*HPL[{3}, -(t/s)])/(s^2*t*(s + t)) +
      (4*Pi*(4*s^2 + 17*s*t + 9*t^2)*HPL[{3}, -(t/s)])/(s^2*t*(s + t)) -
      ((16*I)*(2*s^2 + 3*s*t + 2*t^2)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s^2*t*(s + t)) - ((8*I)*(4*s^2 + 5*s*t + 3*t^2)*HPL[{1}, -(t/s)]*
        HPL[{3}, -(t/s)])/(s^2*t*(s + t)) +
      ((16*I)*(-2*s^2 + t^2)*HPL[{4}, -(t/s)])/(s^2*t*(s + t)) +
      ((8*I)*(2*s^2 + 5*s*t + t^2)*HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) -
      (4*Pi*(14*s^2 + 13*s*t + 9*t^2)*HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) +
      ((8*I)*(2*s - 5*t)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s*t*(s + t)) + ((4*I)*(10*s^2 + 11*s*t + 9*t^2)*HPL[{1}, -(t/s)]*
        HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) -
      ((2*I)*(4*s^2 + 15*s*t + 7*t^2)*HPL[{2, 2}, -(t/s)])/(s^2*t*(s + t)) -
      ((8*I)*(10*s^2 + 17*s*t + 9*t^2)*HPL[{2, 1, 1}, -(t/s)])/
       (s^2*t*(s + t)) - ((4*I)*(s + 2*t)*Zeta[3])/(s^2*(s + t)) +
      (4*Pi*(12*s^2 + 13*s*t + 9*t^2)*Zeta[3])/(s^2*t*(s + t)) +
      ((16*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) -
      ((8*I)*(2*s^2 + s*t + t^2)*HPL[{1}, -(t/s)]*Zeta[3])/(s^2*t*(s + t)) +
      nc^2*(((I/90)*Pi^4*(129*s - 11*t))/(s^2*(s + t)) -
        (26*Pi^3*HPL[{0}, s])/(3*s*(s + t)) - ((14*I)*Pi^2*HPL[{0}, s]^2)/
         (s*(s + t)) + (32*Pi*HPL[{0}, s]^3)/(3*s*(s + t)) +
        (((16*I)/3)*HPL[{0}, s]^4)/(s*(s + t)) + (22*Pi^3*HPL[{1}, -(t/s)])/
         (3*s*(s + t)) + ((22*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s*(s + t)) - (24*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (((32*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*(s + t)) -
        ((I/3)*Pi^2*(26*s + t)*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) +
        (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
        (2*Pi*(3*s - t)*HPL[{1}, -(t/s)]^3)/(3*s^2*(s + t)) +
        (((8*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*(s + t)) -
        ((I/6)*(7*s - t)*HPL[{1}, -(t/s)]^4)/(s^2*(s + t)) -
        (((2*I)/3)*Pi^2*(13*s + t)*HPL[{2}, -(t/s)])/(s^2*(s + t)) +
        (16*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*(s + t)) -
        (4*Pi*(2*s - t)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*(s + t)) -
        (I*(s - t)*HPL[{2}, -(t/s)]^2)/(s^2*(s + t)) -
        (4*Pi*(s - t)*HPL[{3}, -(t/s)])/(s^2*(s + t)) +
        (4*Pi*(2*s - t)*HPL[{2, 1}, -(t/s)])/(s^2*(s + t)) +
        ((16*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*(s + t)) -
        ((4*I)*(2*s - t)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s^2*(s + t)) + ((2*I)*(s - t)*HPL[{2, 2}, -(t/s)])/(s^2*(s + t)) -
        ((8*I)*t*HPL[{2, 1, 1}, -(t/s)])/(s^2*(s + t)) +
        ((12*I)*Zeta[3])/(s*(s + t)) + (2*Pi*(59*s + 6*t)*Zeta[3])/
         (3*s^2*(s + t)) + (((212*I)/3)*HPL[{0}, s]*Zeta[3])/(s*(s + t)) -
        (((106*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(s*(s + t))) +
      b0*(((((11*I)/180)*Pi^4)/s^2 + ((I/6)*Pi^2*HPL[{1}, -(t/s)]^2)/s^2 -
          (Pi*HPL[{1}, -(t/s)]^3)/(3*s^2) - ((I/12)*HPL[{1}, -(t/s)]^4)/s^2 +
          ((I/3)*Pi^2*HPL[{2}, -(t/s)])/s^2 - (2*Pi*HPL[{1}, -(t/s)]*
            HPL[{2}, -(t/s)])/s^2 - ((I/2)*HPL[{2}, -(t/s)]^2)/s^2 -
          (2*Pi*HPL[{3}, -(t/s)])/s^2 + (2*Pi*HPL[{2, 1}, -(t/s)])/s^2 -
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/s^2 +
          (I*HPL[{2, 2}, -(t/s)])/s^2 + ((4*I)*HPL[{2, 1, 1}, -(t/s)])/s^2 -
          (2*Pi*Zeta[3])/s^2 - ((6*I)*Zeta[3])/(s*(s + t)))/nc +
        nc*((((11*I)/90)*Pi^4)/s^2 + (24*I)/(s*(s + t)) -
          (4*Pi)/(s*(s + t)) - ((I/3)*Pi^2)/(s*(s + t)) -
          Pi^3/(6*s*(s + t)) - ((24*I)*HPL[{0}, s])/(s*(s + t)) +
          (4*Pi*HPL[{0}, s])/(s*(s + t)) + ((I/3)*Pi^2*HPL[{0}, s])/
           (s*(s + t)) + ((12*I)*HPL[{0}, s]^2)/(s*(s + t)) -
          (2*Pi*HPL[{0}, s]^2)/(s*(s + t)) - ((4*I)*HPL[{0}, s]^3)/
           (s*(s + t)) + ((20*I)*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (4*Pi*(2*s + 3*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((I/6)*Pi^2*(24*s + 25*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((20*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (4*Pi*(2*s + 3*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((10*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((I/3)*Pi^2*HPL[{1}, -(t/s)]^2)/s^2 -
          ((4*I)*(s - t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
          (Pi*(3*s + 5*t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
          ((4*I)*(s - t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
          (2*Pi*HPL[{1}, -(t/s)]^3)/(3*s^2) -
          ((I/3)*(7*s + t)*HPL[{1}, -(t/s)]^3)/(s*t*(s + t)) -
          ((I/6)*HPL[{1}, -(t/s)]^4)/s^2 + (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/
           s^2 - (2*Pi*(2*s + t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/s^2 -
          (I*HPL[{2}, -(t/s)]^2)/s^2 - (4*Pi*HPL[{3}, -(t/s)])/s^2 +
          (4*Pi*HPL[{2, 1}, -(t/s)])/s^2 - ((2*I)*(2*s + t)*
            HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) - ((4*I)*HPL[{1}, -(t/s)]*
            HPL[{2, 1}, -(t/s)])/s^2 + ((2*I)*HPL[{2, 2}, -(t/s)])/s^2 +
          ((8*I)*HPL[{2, 1, 1}, -(t/s)])/s^2 - (4*Pi*Zeta[3])/s^2 -
          ((12*I)*Zeta[3])/(s*(s + t))))) + k[{3, 4}, {3, 4}]*
     (((-I/90)*Pi^4*(60*s^2 - 199*s*t + 5*t^2))/(s^2*t*(s + t)) +
      (4*Pi^3*(8*s^2 + 17*s*t + 6*t^2))/(3*s^2*t*(s + t)) -
      (8*Pi^3*HPL[{0}, s])/s^2 + ((8*I)*Pi^2*HPL[{0}, s]^2)/(t*(s + t)) -
      (((4*I)/3)*Pi^2*(14*s + 9*t)*HPL[{0}, -(t/s)])/(s^2*(s + t)) -
      (2*Pi^3*(2*s^2 - 9*s*t + 10*t^2)*HPL[{0}, -(t/s)])/(3*s^2*t*(s + t)) +
      ((16*I)*Pi^2*(s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2*t) +
      (8*Pi*(2*s - t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
      (8*Pi*(s - t)*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
      (((4*I)/3)*Pi^2*(6*s^2 + 3*s*t + 10*t^2)*HPL[{0}, -(t/s)]^2)/
       (s^2*t*(s + t)) + (8*Pi*(4*s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/
       (s^2*t) + ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
      (8*Pi*(6*s - t)*HPL[{0}, -(t/s)]^3)/(3*s^2*t) -
      (((8*I)/3)*(2*s + 5*t)*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) +
      ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/s^2 +
      (((2*I)/3)*(7*s + 13*t)*HPL[{0}, -(t/s)]^4)/(s^2*(s + t)) -
      (((8*I)/3)*Pi^2*(4*s + 3*t)*HPL[{1}, -(t/s)])/(s^2*t) +
      (2*Pi^3*(10*s^2 + 29*s*t + 14*t^2)*HPL[{1}, -(t/s)])/
       (3*s^2*t*(s + t)) + ((8*I)*Pi^2*(3*s + t)*HPL[{0}, s]*
        HPL[{1}, -(t/s)])/(s^2*(s + t)) -
      (8*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
      (8*Pi*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*(s + t)) -
      (((2*I)/3)*Pi^2*(2*s^2 + 17*s*t + 2*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
      (16*Pi*(2*s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s^2*(s + t)) + ((8*I)*(2*s + 3*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t*(s + t)) + (8*Pi*(5*s + t)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s^2*t) - ((4*I)*(2*s + 3*t)^2*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
      ((8*I)*(4*s^2 + 5*s*t + 5*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
      (((8*I)/3)*(4*s^2 + 3*s*t - 2*t^2)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
       (s^2*t*(s + t)) + (4*Pi*(s + 2*t)*HPL[{1}, -(t/s)]^2)/(s^2*t) -
      ((I/3)*Pi^2*(26*s^2 + 71*s*t + 21*t^2)*HPL[{1}, -(t/s)]^2)/
       (s^2*t*(s + t)) + (8*Pi*(s - t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/
       (s^2*(s + t)) + ((8*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) -
      ((4*I)*(4*s + 7*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2*t) +
      (4*Pi*(5*s^2 + 2*s*t + 3*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
       (s^2*t*(s + t)) + ((16*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*
        HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2*t*(s + t)) -
      ((2*I)*(10*s^2 + 9*s*t + 7*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
       (s^2*t*(s + t)) - (((4*I)/3)*(3*s + 5*t)*HPL[{1}, -(t/s)]^3)/(s^2*t) +
      (2*Pi*(6*s^2 + 5*s*t + 11*t^2)*HPL[{1}, -(t/s)]^3)/(3*s^2*t*(s + t)) +
      ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/s^2 -
      ((4*I)*(3*s^2 + 5*s*t + 4*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
       (s^2*t*(s + t)) - ((I/6)*(12*s + 25*t)*HPL[{1}, -(t/s)]^4)/(s^2*t) -
      (8*Pi*(2*s + t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
      (((2*I)/3)*Pi^2*(24*s^2 + 55*s*t + 7*t^2)*HPL[{2}, -(t/s)])/
       (s^2*t*(s + t)) - (24*Pi*(2*s^2 + 4*s*t + t^2)*HPL[{0}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s^2*t*(s + t)) +
      ((8*I)*(4*s^2 + 6*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s^2*t*(s + t)) + ((24*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, -(t/s)]^2*
        HPL[{2}, -(t/s)])/(s^2*t*(s + t)) +
      (4*Pi*(2*s^2 + s*t + 3*t^2)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s^2*t*(s + t)) + ((8*I)*(4*s^2 + 5*s*t + 3*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*t*(s + t)) +
      (I*(4*s^2 + 15*s*t + 7*t^2)*HPL[{2}, -(t/s)]^2)/(s^2*t*(s + t)) -
      ((8*I)*(4*s^2 + 6*s*t + t^2)*HPL[{3}, -(t/s)])/(s^2*t*(s + t)) +
      (4*Pi*(4*s^2 + 17*s*t + 9*t^2)*HPL[{3}, -(t/s)])/(s^2*t*(s + t)) -
      ((16*I)*(2*s^2 + 3*s*t + 2*t^2)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s^2*t*(s + t)) - ((8*I)*(4*s^2 + 5*s*t + 3*t^2)*HPL[{1}, -(t/s)]*
        HPL[{3}, -(t/s)])/(s^2*t*(s + t)) +
      ((16*I)*(-2*s^2 + t^2)*HPL[{4}, -(t/s)])/(s^2*t*(s + t)) +
      ((8*I)*(2*s^2 + 5*s*t + t^2)*HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) -
      (4*Pi*(14*s^2 + 13*s*t + 9*t^2)*HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) +
      ((8*I)*(2*s - 5*t)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s*t*(s + t)) + ((4*I)*(10*s^2 + 11*s*t + 9*t^2)*HPL[{1}, -(t/s)]*
        HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) -
      ((2*I)*(4*s^2 + 15*s*t + 7*t^2)*HPL[{2, 2}, -(t/s)])/(s^2*t*(s + t)) -
      ((8*I)*(10*s^2 + 17*s*t + 9*t^2)*HPL[{2, 1, 1}, -(t/s)])/
       (s^2*t*(s + t)) - ((4*I)*(s + 2*t)*Zeta[3])/(s^2*(s + t)) +
      (4*Pi*(12*s^2 + 13*s*t + 9*t^2)*Zeta[3])/(s^2*t*(s + t)) +
      ((16*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) -
      ((8*I)*(2*s^2 + s*t + t^2)*HPL[{1}, -(t/s)]*Zeta[3])/(s^2*t*(s + t)) +
      nc^2*(((I/90)*Pi^4*(129*s - 11*t))/(s^2*(s + t)) -
        (26*Pi^3*HPL[{0}, s])/(3*s*(s + t)) - ((14*I)*Pi^2*HPL[{0}, s]^2)/
         (s*(s + t)) + (32*Pi*HPL[{0}, s]^3)/(3*s*(s + t)) +
        (((16*I)/3)*HPL[{0}, s]^4)/(s*(s + t)) + (22*Pi^3*HPL[{1}, -(t/s)])/
         (3*s*(s + t)) + ((22*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s*(s + t)) - (24*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (((32*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*(s + t)) -
        ((I/3)*Pi^2*(26*s + t)*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) +
        (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
        (2*Pi*(3*s - t)*HPL[{1}, -(t/s)]^3)/(3*s^2*(s + t)) +
        (((8*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*(s + t)) -
        ((I/6)*(7*s - t)*HPL[{1}, -(t/s)]^4)/(s^2*(s + t)) -
        (((2*I)/3)*Pi^2*(13*s + t)*HPL[{2}, -(t/s)])/(s^2*(s + t)) +
        (16*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        (4*Pi*(2*s - t)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*(s + t)) -
        (I*(s - t)*HPL[{2}, -(t/s)]^2)/(s^2*(s + t)) -
        (4*Pi*(s - t)*HPL[{3}, -(t/s)])/(s^2*(s + t)) +
        (4*Pi*(2*s - t)*HPL[{2, 1}, -(t/s)])/(s^2*(s + t)) +
        ((16*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*(s + t)) -
        ((4*I)*(2*s - t)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s^2*(s + t)) + ((2*I)*(s - t)*HPL[{2, 2}, -(t/s)])/(s^2*(s + t)) -
        ((8*I)*t*HPL[{2, 1, 1}, -(t/s)])/(s^2*(s + t)) +
        ((12*I)*Zeta[3])/(s*(s + t)) + (2*Pi*(59*s + 6*t)*Zeta[3])/
         (3*s^2*(s + t)) + (((212*I)/3)*HPL[{0}, s]*Zeta[3])/(s*(s + t)) -
        (((106*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(s*(s + t))) +
      b0*(((((11*I)/180)*Pi^4)/s^2 + ((I/6)*Pi^2*HPL[{1}, -(t/s)]^2)/s^2 -
          (Pi*HPL[{1}, -(t/s)]^3)/(3*s^2) - ((I/12)*HPL[{1}, -(t/s)]^4)/s^2 +
          ((I/3)*Pi^2*HPL[{2}, -(t/s)])/s^2 - (2*Pi*HPL[{1}, -(t/s)]*
            HPL[{2}, -(t/s)])/s^2 - ((I/2)*HPL[{2}, -(t/s)]^2)/s^2 -
          (2*Pi*HPL[{3}, -(t/s)])/s^2 + (2*Pi*HPL[{2, 1}, -(t/s)])/s^2 -
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/s^2 +
          (I*HPL[{2, 2}, -(t/s)])/s^2 + ((4*I)*HPL[{2, 1, 1}, -(t/s)])/s^2 -
          (2*Pi*Zeta[3])/s^2 - ((6*I)*Zeta[3])/(s*(s + t)))/nc +
        nc*((((11*I)/90)*Pi^4)/s^2 + (24*I)/(s*(s + t)) -
          (4*Pi)/(s*(s + t)) - ((I/3)*Pi^2)/(s*(s + t)) -
          Pi^3/(6*s*(s + t)) - ((24*I)*HPL[{0}, s])/(s*(s + t)) +
          (4*Pi*HPL[{0}, s])/(s*(s + t)) + ((I/3)*Pi^2*HPL[{0}, s])/
           (s*(s + t)) + ((12*I)*HPL[{0}, s]^2)/(s*(s + t)) -
          (2*Pi*HPL[{0}, s]^2)/(s*(s + t)) - ((4*I)*HPL[{0}, s]^3)/
           (s*(s + t)) + ((20*I)*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (4*Pi*(2*s + 3*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((I/6)*Pi^2*(24*s + 25*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((20*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (4*Pi*(2*s + 3*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((10*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((I/3)*Pi^2*HPL[{1}, -(t/s)]^2)/s^2 -
          ((4*I)*(s - t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
          (Pi*(3*s + 5*t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
          ((4*I)*(s - t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
          (2*Pi*HPL[{1}, -(t/s)]^3)/(3*s^2) -
          ((I/3)*(7*s + t)*HPL[{1}, -(t/s)]^3)/(s*t*(s + t)) -
          ((I/6)*HPL[{1}, -(t/s)]^4)/s^2 + (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/
           s^2 - (2*Pi*(2*s + t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/s^2 -
          (I*HPL[{2}, -(t/s)]^2)/s^2 - (4*Pi*HPL[{3}, -(t/s)])/s^2 +
          (4*Pi*HPL[{2, 1}, -(t/s)])/s^2 - ((2*I)*(2*s + t)*
            HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) - ((4*I)*HPL[{1}, -(t/s)]*
            HPL[{2, 1}, -(t/s)])/s^2 + ((2*I)*HPL[{2, 2}, -(t/s)])/s^2 +
          ((8*I)*HPL[{2, 1, 1}, -(t/s)])/s^2 - (4*Pi*Zeta[3])/s^2 -
          ((12*I)*Zeta[3])/(s*(s + t))))) +
    (k[{1, 2}, {1, 2}]*((4*Pi^3)/s^2 - ((8*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) -
        ((8*I)*Pi^2*(s + t)*HPL[{0}, -(t/s)])/(s^2*t) -
        (8*Pi*(2*s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
        (4*Pi*(4*s - t)*HPL[{0}, -(t/s)]^2)/(s^2*t) -
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        ((8*I)*HPL[{0}, -(t/s)]^3)/s^2 - ((4*I)*Pi^2*(3*s + t)*
          HPL[{1}, -(t/s)])/(s^2*(s + t)) +
        (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (8*Pi*(2*s - t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*(s + t)) -
        ((8*I)*(2*s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - ((4*I)*(4*s^2 + 5*s*t + 5*t^2)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
        (4*Pi*(s - t)*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) -
        ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((8*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s^2*t*(s + t)) - ((4*I)*HPL[{1}, -(t/s)]^3)/s^2 +
        b0*nc*((12*I)/(s*(s + t)) - (2*Pi)/(s*(s + t)) -
          ((I/6)*Pi^2)/(s*(s + t)) - ((12*I)*HPL[{0}, s])/(s*(s + t)) +
          (2*Pi*HPL[{0}, s])/(s*(s + t)) + ((6*I)*HPL[{0}, s]^2)/
           (s*(s + t)) + ((10*I)*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (2*Pi*(2*s + 3*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((10*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) -
          ((2*I)*(s - t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t))) +
        nc^2*((13*Pi^3)/(3*s*(s + t)) + ((14*I)*Pi^2*HPL[{0}, s])/
           (s*(s + t)) - (16*Pi*HPL[{0}, s]^2)/(s*(s + t)) -
          (((32*I)/3)*HPL[{0}, s]^3)/(s*(s + t)) -
          ((11*I)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (24*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (8*Pi*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
          (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(s*(s + t)) -
          (8*Pi*HPL[{2}, -(t/s)])/(s*(s + t)) - ((8*I)*HPL[{2, 1}, -(t/s)])/
           (s*(s + t)) - (((106*I)/3)*Zeta[3])/(s*(s + t)))) +
      k[{3, 4}, {3, 4}]*((4*Pi^3)/s^2 - ((8*I)*Pi^2*HPL[{0}, s])/
         (t*(s + t)) - ((8*I)*Pi^2*(s + t)*HPL[{0}, -(t/s)])/(s^2*t) -
        (8*Pi*(2*s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
        (4*Pi*(4*s - t)*HPL[{0}, -(t/s)]^2)/(s^2*t) -
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        ((8*I)*HPL[{0}, -(t/s)]^3)/s^2 - ((4*I)*Pi^2*(3*s + t)*
          HPL[{1}, -(t/s)])/(s^2*(s + t)) +
        (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (8*Pi*(2*s - t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*(s + t)) -
        ((8*I)*(2*s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - ((4*I)*(4*s^2 + 5*s*t + 5*t^2)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
        (4*Pi*(s - t)*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) -
        ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((8*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s^2*t*(s + t)) - ((4*I)*HPL[{1}, -(t/s)]^3)/s^2 +
        b0*nc*((12*I)/(s*(s + t)) - (2*Pi)/(s*(s + t)) -
          ((I/6)*Pi^2)/(s*(s + t)) - ((12*I)*HPL[{0}, s])/(s*(s + t)) +
          (2*Pi*HPL[{0}, s])/(s*(s + t)) + ((6*I)*HPL[{0}, s]^2)/
           (s*(s + t)) + ((10*I)*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (2*Pi*(2*s + 3*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((10*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) -
          ((2*I)*(s - t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t))) +
        nc^2*((13*Pi^3)/(3*s*(s + t)) + ((14*I)*Pi^2*HPL[{0}, s])/
           (s*(s + t)) - (16*Pi*HPL[{0}, s]^2)/(s*(s + t)) -
          (((32*I)/3)*HPL[{0}, s]^3)/(s*(s + t)) -
          ((11*I)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (24*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (8*Pi*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
          (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(s*(s + t)) -
          (8*Pi*HPL[{2}, -(t/s)])/(s*(s + t)) - ((8*I)*HPL[{2, 1}, -(t/s)])/
           (s*(s + t)) - (((106*I)/3)*Zeta[3])/(s*(s + t)))) +
      k[{1, 4}, {1, 4}]*(((-8*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) -
        ((8*I)*Pi^2*HPL[{0}, -(t/s)])/(s*t) - (8*Pi*(2*s - t)*HPL[{0}, s]*
          HPL[{0}, -(t/s)])/(s*t*(s + t)) - (16*Pi*HPL[{0}, -(t/s)]^2)/
         (s*t) - ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        ((8*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
        (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (8*Pi*(2*s^2 + 2*s*t + 3*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t^2*(s + t)) - ((8*I)*(2*s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)) - ((16*I)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(t*(s + t)) - (4*Pi*(s^2 + s*t + 2*t^2)*
          HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) -
        ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((8*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) -
        ((4*I)*HPL[{1}, -(t/s)]^3)/t^2 + b0*nc*((12*I)/(s*(s + t)) -
          (2*Pi*(4*s + 5*t))/(s*t*(s + t)) - ((I/6)*Pi^2*(24*s + 25*t))/
           (s*t*(s + t)) - ((12*I)*HPL[{0}, s])/(s*(s + t)) +
          (2*Pi*(4*s + 5*t)*HPL[{0}, s])/(s*t*(s + t)) +
          ((6*I)*HPL[{0}, s]^2)/(s*(s + t)) - ((4*I)*Pi^2*HPL[{1}, -(t/s)])/
           t^2 - ((2*I)*(4*s - t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          (2*Pi*(2*s^2 + 2*s*t + t^2)*HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
          (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/t^2 +
          ((2*I)*(4*s - t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          (3*Pi*HPL[{1}, -(t/s)]^2)/t^2 - ((2*I)*(s + 3*t)*HPL[{1}, -(t/s)]^
             2)/(t^2*(s + t)) + ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/t^2 -
          (((7*I)/3)*HPL[{1}, -(t/s)]^3)/t^2 - (4*Pi*HPL[{2}, -(t/s)])/t^2 -
          ((4*I)*HPL[{2, 1}, -(t/s)])/t^2) + nc^2*((13*Pi^3)/(3*s*(s + t)) +
          ((14*I)*Pi^2*HPL[{0}, s])/(s*(s + t)) - (16*Pi*HPL[{0}, s]^2)/
           (s*(s + t)) - (((32*I)/3)*HPL[{0}, s]^3)/(s*(s + t)) -
          ((11*I)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (24*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (8*Pi*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
          (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(s*(s + t)) -
          (8*Pi*HPL[{2}, -(t/s)])/(s^2 + s*t) - ((8*I)*HPL[{2, 1}, -(t/s)])/
           (s*(s + t)) - (((106*I)/3)*Zeta[3])/(s*(s + t)))) +
      k[{2, 3}, {2, 3}]*(((-8*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) -
        ((8*I)*Pi^2*HPL[{0}, -(t/s)])/(s*t) - (8*Pi*(2*s - t)*HPL[{0}, s]*
          HPL[{0}, -(t/s)])/(s*t*(s + t)) - (16*Pi*HPL[{0}, -(t/s)]^2)/
         (s*t) - ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        ((8*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
        (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (8*Pi*(2*s^2 + 2*s*t + 3*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t^2*(s + t)) - ((8*I)*(2*s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)) - ((16*I)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(t*(s + t)) - (4*Pi*(s^2 + s*t + 2*t^2)*
          HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) -
        ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((8*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) -
        ((4*I)*HPL[{1}, -(t/s)]^3)/t^2 + b0*nc*((12*I)/(s*(s + t)) -
          (2*Pi*(4*s + 5*t))/(s*t*(s + t)) - ((I/6)*Pi^2*(24*s + 25*t))/
           (s*t*(s + t)) - ((12*I)*HPL[{0}, s])/(s*(s + t)) +
          (2*Pi*(4*s + 5*t)*HPL[{0}, s])/(s*t*(s + t)) +
          ((6*I)*HPL[{0}, s]^2)/(s*(s + t)) - ((4*I)*Pi^2*HPL[{1}, -(t/s)])/
           t^2 - ((2*I)*(4*s - t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          (2*Pi*(2*s^2 + 2*s*t + t^2)*HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
          (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/t^2 +
          ((2*I)*(4*s - t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          (3*Pi*HPL[{1}, -(t/s)]^2)/t^2 - ((2*I)*(s + 3*t)*HPL[{1}, -(t/s)]^
             2)/(t^2*(s + t)) + ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/t^2 -
          (((7*I)/3)*HPL[{1}, -(t/s)]^3)/t^2 - (4*Pi*HPL[{2}, -(t/s)])/t^2 -
          ((4*I)*HPL[{2, 1}, -(t/s)])/t^2) + nc^2*((13*Pi^3)/(3*s*(s + t)) +
          ((14*I)*Pi^2*HPL[{0}, s])/(s*(s + t)) - (16*Pi*HPL[{0}, s]^2)/
           (s*(s + t)) - (((32*I)/3)*HPL[{0}, s]^3)/(s*(s + t)) -
          ((11*I)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (24*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (8*Pi*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
          (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(s*(s + t)) -
          (8*Pi*HPL[{2}, -(t/s)])/(s^2 + s*t) - ((8*I)*HPL[{2, 1}, -(t/s)])/
           (s*(s + t)) - (((106*I)/3)*Zeta[3])/(s*(s + t)))) +
      k[{1, 3}, {1, 3}]*(((-8*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) -
        ((8*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)])/(s*t*(s + t)^2) -
        (8*Pi*(2*s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
        (4*Pi*(4*s^2 + 3*s*t + 4*t^2)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) -
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        ((8*I)*HPL[{0}, -(t/s)]^3)/(s + t)^2 - ((8*I)*Pi^2*HPL[{1}, -(t/s)])/
         (s^2 + s*t) + (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (8*Pi*(2*s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*(s + t)^2) -
        ((8*I)*(2*s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - ((4*I)*(4*s + 5*t)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(t*(s + t)^2) - (8*Pi*HPL[{1}, -(t/s)]^2)/
         (s^2 + s*t) - ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
        b0*nc*((12*I)/(s*(s + t)) - (((25*I)/6)*Pi^2)/(s*(s + t)) -
          (10*Pi)/(s^2 + s*t) - ((12*I)*HPL[{0}, s])/(s*(s + t)) +
          (10*Pi*HPL[{0}, s])/(s^2 + s*t) + ((6*I)*HPL[{0}, s]^2)/
           (s*(s + t)) + (2*Pi*(2*s - t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)])/(s^2 + s*t) -
          ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
          ((2*I)*HPL[{1}, -(t/s)]^2)/(s*t + t^2)) +
        nc^2*((13*Pi^3)/(3*s*(s + t)) + ((14*I)*Pi^2*HPL[{0}, s])/
           (s*(s + t)) - (16*Pi*HPL[{0}, s]^2)/(s*(s + t)) -
          (((32*I)/3)*HPL[{0}, s]^3)/(s*(s + t)) -
          ((11*I)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (24*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (8*Pi*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
          ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
          (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(s*(s + t)) -
          (8*Pi*HPL[{2}, -(t/s)])/(s^2 + s*t) - ((8*I)*HPL[{2, 1}, -(t/s)])/
           (s*(s + t)) - (((106*I)/3)*Zeta[3])/(s*(s + t)))) +
      k[{2, 4}, {2, 4}]*(((-8*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) -
        ((8*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)])/(s*t*(s + t)^2) -
        (8*Pi*(2*s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
        (4*Pi*(4*s^2 + 3*s*t + 4*t^2)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) -
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        ((8*I)*HPL[{0}, -(t/s)]^3)/(s + t)^2 - ((8*I)*Pi^2*HPL[{1}, -(t/s)])/
         (s^2 + s*t) + (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (8*Pi*(2*s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*(s + t)^2) -
        ((8*I)*(2*s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - ((4*I)*(4*s + 5*t)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(t*(s + t)^2) - (8*Pi*HPL[{1}, -(t/s)]^2)/
         (s^2 + s*t) - ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
        b0*nc*((12*I)/(s*(s + t)) - (((25*I)/6)*Pi^2)/(s*(s + t)) -
          (10*Pi)/(s^2 + s*t) - ((12*I)*HPL[{0}, s])/(s*(s + t)) +
          (10*Pi*HPL[{0}, s])/(s^2 + s*t) + ((6*I)*HPL[{0}, s]^2)/
           (s*(s + t)) + (2*Pi*(2*s - t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)])/(s^2 + s*t) -
          ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
          ((2*I)*HPL[{1}, -(t/s)]^2)/(s*t + t^2)) +
        nc^2*((13*Pi^3)/(3*s*(s + t)) + ((14*I)*Pi^2*HPL[{0}, s])/
           (s*(s + t)) - (16*Pi*HPL[{0}, s]^2)/(s*(s + t)) -
          (((32*I)/3)*HPL[{0}, s]^3)/(s*(s + t)) -
          ((11*I)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
          (24*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
          ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
          (8*Pi*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
          ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
          (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(s*(s + t)) -
          (8*Pi*HPL[{2}, -(t/s)])/(s^2 + s*t) - ((8*I)*HPL[{2, 1}, -(t/s)])/
           (s*(s + t)) - (((106*I)/3)*Zeta[3])/(s*(s + t)))))/ep +
    k[{2, 4}, {2, 4}]*(((-I/90)*Pi^4*(60*s^2 - 79*s*t - 204*t^2))/
       (s*t*(s + t)^2) + (4*Pi^3*(8*s^2 + 3*s*t - 4*t^2))/(3*s*t*(s + t)^2) +
      ((8*I)*Pi^2*HPL[{0}, s]^2)/(s*t + t^2) +
      (((4*I)/3)*Pi^2*(10*s + t)*HPL[{0}, -(t/s)])/(s*(s + t)^2) -
      (2*Pi^3*(2*s^2 - 3*s*t - 19*t^2)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)^2) +
      ((16*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
       (s*t*(s + t)^2) + (8*Pi*(2*s - t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
       (s*t*(s + t)) + (8*Pi*(3*s - t)*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) +
      (((4*I)/3)*Pi^2*(6*s^2 + 6*s*t - 7*t^2)*HPL[{0}, -(t/s)]^2)/
       (s*t*(s + t)^2) + (8*Pi*(4*s^2 + 3*s*t + 4*t^2)*HPL[{0}, s]*
        HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) +
      ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) -
      (((8*I)/3)*(2*s - 3*t)*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) +
      (16*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)^2) +
      ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s + t)^2 +
      (((2*I)/3)*(7*s - 6*t)*HPL[{0}, -(t/s)]^4)/(s*(s + t)^2) +
      (((8*I)/3)*Pi^2*(2*s - t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
      (2*Pi^3*(10*s^2 + 27*s*t + 15*t^2)*HPL[{1}, -(t/s)])/
       (3*s*t*(s + t)^2) + ((16*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/
       (s^2 + s*t) - (8*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
      (8*Pi*(4*s^2 + 3*s*t - 2*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s*t*(s + t)^2) - (((2*I)/3)*Pi^2*(2*s^2 + 11*s*t + 15*t^2)*
        HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
      (16*Pi*(2*s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s*(s + t)^2) + ((8*I)*(2*s + 3*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t*(s + t)) -
      ((4*I)*(4*s^2 - 5*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
       (s*t*(s + t)^2) + (8*Pi*(5*s^2 + 7*s*t + 5*t^2)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
      ((8*I)*(4*s + 5*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
       (t*(s + t)^2) - (((8*I)/3)*(4*s^2 + 4*s*t + 5*t^2)*HPL[{0}, -(t/s)]^3*
        HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
      (((2*I)/3)*Pi^2*(13*s + 25*t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
      (12*Pi*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
      (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
      ((8*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
      ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
      (4*Pi*(5*s^2 + 3*s*t - t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
       (s*t*(s + t)^2) + ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]^2)/(s*t + t^2) - ((2*I)*(10*s^2 + 11*s*t + 2*t^2)*
        HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)^2) +
      ((4*I)*HPL[{1}, -(t/s)]^3)/(s*t) + (4*Pi*(s - t)*HPL[{1}, -(t/s)]^3)/
       (s*t*(s + t)) - ((4*I)*(3*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
       (s*t*(s + t)) - ((2*I)*HPL[{1}, -(t/s)]^4)/(s*t) -
      (8*Pi*(2*s^2 - s*t - 2*t^2)*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
      (((2*I)/3)*Pi^2*(24*s^2 + 65*s*t + 48*t^2)*HPL[{2}, -(t/s)])/
       (s*t*(s + t)^2) + ((8*I)*(4*s^2 + 2*s*t - t^2)*HPL[{0}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
      (24*Pi*(2*s^2 + 4*s*t + 3*t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)^2) + ((24*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, -(t/s)]^2*
        HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
      (8*Pi*(s^2 - s*t - t^2)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)^2) + ((8*I)*(4*s^2 + 7*s*t + 2*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
      (I*(4*s^2 + 23*s*t + 8*t^2)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)^2) -
      ((8*I)*(4*s^2 + 2*s*t - t^2)*HPL[{3}, -(t/s)])/(s*t*(s + t)^2) +
      (4*Pi*(4*s^2 + 13*s*t + 8*t^2)*HPL[{3}, -(t/s)])/(s*t*(s + t)^2) -
      ((16*I)*(2*s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s*t*(s + t)^2) - ((8*I)*(4*s^2 + 7*s*t + 2*t^2)*HPL[{1}, -(t/s)]*
        HPL[{3}, -(t/s)])/(s*t*(s + t)^2) -
      ((16*I)*(2*s^2 + 4*s*t + t^2)*HPL[{4}, -(t/s)])/(s*t*(s + t)^2) +
      ((8*I)*(2*s + t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
      (8*Pi*(7*s^2 + 5*s*t + 2*t^2)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)^2) +
      ((8*I)*(2*s^2 - 7*s*t - 5*t^2)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s*t*(s + t)^2) + ((8*I)*(5*s + t)*HPL[{1}, -(t/s)]*
        HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
      ((2*I)*(4*s^2 + 23*s*t + 8*t^2)*HPL[{2, 2}, -(t/s)])/(s*t*(s + t)^2) -
      ((16*I)*(5*s + 4*t)*HPL[{2, 1, 1}, -(t/s)])/(s*t*(s + t)) -
      ((4*I)*(s - t)*Zeta[3])/(s*(s + t)^2) +
      (4*Pi*(12*s^2 + 7*s*t + 4*t^2)*Zeta[3])/(s*t*(s + t)^2) +
      ((16*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s^2 + s*t) -
      ((8*I)*(2*s + t)*HPL[{1}, -(t/s)]*Zeta[3])/(t*(s + t)^2) +
      nc^2*(((I/90)*Pi^4*(129*s + 140*t))/(s*(s + t)^2) -
        (26*Pi^3*HPL[{0}, s])/(3*s*(s + t)) - ((14*I)*Pi^2*HPL[{0}, s]^2)/
         (s^2 + s*t) + (32*Pi*HPL[{0}, s]^3)/(3*s*(s + t)) +
        (((16*I)/3)*HPL[{0}, s]^4)/(s*(s + t)) + (22*Pi^3*HPL[{1}, -(t/s)])/
         (3*s*(s + t)) + ((22*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s*(s + t)) - (24*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (((32*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (((25*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
        (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
        (8*Pi*HPL[{1}, -(t/s)]^3)/(3*s*(s + t)) +
        (((8*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*(s + t)) -
        (((4*I)/3)*HPL[{1}, -(t/s)]^4)/(s*(s + t)) -
        (((2*I)/3)*Pi^2*(11*s + 12*t)*HPL[{2}, -(t/s)])/(s*(s + t)^2) +
        (16*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        (12*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        (I*(s + 2*t)*HPL[{2}, -(t/s)]^2)/(s*(s + t)^2) -
        (4*Pi*(s + 2*t)*HPL[{3}, -(t/s)])/(s*(s + t)^2) +
        (12*Pi*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) +
        ((16*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) -
        ((12*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) +
        ((2*I)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/(s*(s + t)^2) +
        ((8*I)*HPL[{2, 1, 1}, -(t/s)])/(s^2 + s*t) +
        (2*Pi*(47*s + 53*t)*Zeta[3])/(3*s*(s + t)^2) +
        ((12*I)*Zeta[3])/(s^2 + s*t) + (((212*I)/3)*HPL[{0}, s]*Zeta[3])/
         (s*(s + t)) - (((106*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(s*(s + t))) +
      b0*(((((11*I)/180)*Pi^4)/(s + t)^2 - ((I/3)*Pi^2*HPL[{2}, -(t/s)])/
           (s + t)^2 - ((I/2)*HPL[{2}, -(t/s)]^2)/(s + t)^2 -
          (2*Pi*HPL[{3}, -(t/s)])/(s + t)^2 + (I*HPL[{2, 2}, -(t/s)])/
           (s + t)^2 + (2*Pi*Zeta[3])/(s + t)^2 - ((6*I)*Zeta[3])/
           (s^2 + s*t))/nc + nc*((((11*I)/90)*Pi^4)/(s + t)^2 -
          (((25*I)/3)*Pi^2)/(s*(s + t)) + (5*Pi^3)/(2*s*(s + t)) +
          (24*I)/(s^2 + s*t) - (20*Pi)/(s^2 + s*t) - ((24*I)*HPL[{0}, s])/
           (s*(s + t)) + (((25*I)/3)*Pi^2*HPL[{0}, s])/(s*(s + t)) +
          (20*Pi*HPL[{0}, s])/(s^2 + s*t) + ((12*I)*HPL[{0}, s]^2)/
           (s^2 + s*t) - (10*Pi*HPL[{0}, s]^2)/(s^2 + s*t) -
          ((4*I)*HPL[{0}, s]^3)/(s^2 + s*t) + ((I/6)*Pi^2*(24*s - 13*t)*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          (4*Pi*(2*s - t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((4*I)*HPL[{1}, -(t/s)])/(s^2 + s*t) - (4*Pi*(2*s - t)*HPL[{0}, s]*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) - ((4*I)*HPL[{0}, s]*
            HPL[{1}, -(t/s)])/(s^2 + s*t) + ((2*I)*HPL[{0}, s]^2*
            HPL[{1}, -(t/s)])/(s^2 + s*t) + (Pi*(3*s + t)*HPL[{1}, -(t/s)]^2)/
           (s*t*(s + t)) + ((4*I)*HPL[{1}, -(t/s)]^2)/(s*t + t^2) -
          ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
          ((I/3)*(7*s + t)*HPL[{1}, -(t/s)]^3)/(s*t*(s + t)) -
          (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/(s + t)^2 +
          (2*Pi*(2*s + t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          (I*HPL[{2}, -(t/s)]^2)/(s + t)^2 - (4*Pi*HPL[{3}, -(t/s)])/
           (s + t)^2 + ((2*I)*(2*s + t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*HPL[{2, 2}, -(t/s)])/(s + t)^2 + (4*Pi*Zeta[3])/(s + t)^2 -
          ((12*I)*Zeta[3])/(s^2 + s*t)))) + k[{1, 3}, {1, 3}]*
     (((-I/90)*Pi^4*(60*s^2 - 79*s*t - 204*t^2))/(s*t*(s + t)^2) +
      (4*Pi^3*(8*s^2 + 3*s*t - 4*t^2))/(3*s*t*(s + t)^2) +
      ((8*I)*Pi^2*HPL[{0}, s]^2)/(s*t + t^2) +
      (((4*I)/3)*Pi^2*(10*s + t)*HPL[{0}, -(t/s)])/(s*(s + t)^2) -
      (2*Pi^3*(2*s^2 - 3*s*t - 19*t^2)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)^2) +
      ((16*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
       (s*t*(s + t)^2) + (8*Pi*(2*s - t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
       (s*t*(s + t)) + (8*Pi*(3*s - t)*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) +
      (((4*I)/3)*Pi^2*(6*s^2 + 6*s*t - 7*t^2)*HPL[{0}, -(t/s)]^2)/
       (s*t*(s + t)^2) + (8*Pi*(4*s^2 + 3*s*t + 4*t^2)*HPL[{0}, s]*
        HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) +
      ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) -
      (((8*I)/3)*(2*s - 3*t)*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) +
      (16*Pi*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)^2) +
      ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s + t)^2 +
      (((2*I)/3)*(7*s - 6*t)*HPL[{0}, -(t/s)]^4)/(s*(s + t)^2) +
      (((8*I)/3)*Pi^2*(2*s - t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
      (2*Pi^3*(10*s^2 + 27*s*t + 15*t^2)*HPL[{1}, -(t/s)])/
       (3*s*t*(s + t)^2) + ((16*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/
       (s^2 + s*t) - (8*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
      (8*Pi*(4*s^2 + 3*s*t - 2*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s*t*(s + t)^2) - (((2*I)/3)*Pi^2*(2*s^2 + 11*s*t + 15*t^2)*
        HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
      (16*Pi*(2*s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s*(s + t)^2) + ((8*I)*(2*s + 3*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t*(s + t)) -
      ((4*I)*(4*s^2 - 5*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
       (s*t*(s + t)^2) + (8*Pi*(5*s^2 + 7*s*t + 5*t^2)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
      ((8*I)*(4*s + 5*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
       (t*(s + t)^2) - (((8*I)/3)*(4*s^2 + 4*s*t + 5*t^2)*HPL[{0}, -(t/s)]^3*
        HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
      (((2*I)/3)*Pi^2*(13*s + 25*t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
      (12*Pi*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
      (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
      ((8*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
      ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
      (4*Pi*(5*s^2 + 3*s*t - t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
       (s*t*(s + t)^2) + ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]^2)/(s*t + t^2) - ((2*I)*(10*s^2 + 11*s*t + 2*t^2)*
        HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)^2) +
      ((4*I)*HPL[{1}, -(t/s)]^3)/(s*t) + (4*Pi*(s - t)*HPL[{1}, -(t/s)]^3)/
       (s*t*(s + t)) - ((4*I)*(3*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
       (s*t*(s + t)) - ((2*I)*HPL[{1}, -(t/s)]^4)/(s*t) -
      (8*Pi*(2*s^2 - s*t - 2*t^2)*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
      (((2*I)/3)*Pi^2*(24*s^2 + 65*s*t + 48*t^2)*HPL[{2}, -(t/s)])/
       (s*t*(s + t)^2) + ((8*I)*(4*s^2 + 2*s*t - t^2)*HPL[{0}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
      (24*Pi*(2*s^2 + 4*s*t + 3*t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)^2) + ((24*I)*(2*s^2 + 2*s*t + t^2)*HPL[{0}, -(t/s)]^2*
        HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
      (8*Pi*(s^2 - s*t - t^2)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)^2) + ((8*I)*(4*s^2 + 7*s*t + 2*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
      (I*(4*s^2 + 23*s*t + 8*t^2)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)^2) -
      ((8*I)*(4*s^2 + 2*s*t - t^2)*HPL[{3}, -(t/s)])/(s*t*(s + t)^2) +
      (4*Pi*(4*s^2 + 13*s*t + 8*t^2)*HPL[{3}, -(t/s)])/(s*t*(s + t)^2) -
      ((16*I)*(2*s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s*t*(s + t)^2) - ((8*I)*(4*s^2 + 7*s*t + 2*t^2)*HPL[{1}, -(t/s)]*
        HPL[{3}, -(t/s)])/(s*t*(s + t)^2) -
      ((16*I)*(2*s^2 + 4*s*t + t^2)*HPL[{4}, -(t/s)])/(s*t*(s + t)^2) +
      ((8*I)*(2*s + t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
      (8*Pi*(7*s^2 + 5*s*t + 2*t^2)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)^2) +
      ((8*I)*(2*s^2 - 7*s*t - 5*t^2)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s*t*(s + t)^2) + ((8*I)*(5*s + t)*HPL[{1}, -(t/s)]*
        HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
      ((2*I)*(4*s^2 + 23*s*t + 8*t^2)*HPL[{2, 2}, -(t/s)])/(s*t*(s + t)^2) -
      ((16*I)*(5*s + 4*t)*HPL[{2, 1, 1}, -(t/s)])/(s*t*(s + t)) -
      ((4*I)*(s - t)*Zeta[3])/(s*(s + t)^2) +
      (4*Pi*(12*s^2 + 7*s*t + 4*t^2)*Zeta[3])/(s*t*(s + t)^2) +
      ((16*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s^2 + s*t) -
      ((8*I)*(2*s + t)*HPL[{1}, -(t/s)]*Zeta[3])/(t*(s + t)^2) +
      nc^2*(((I/90)*Pi^4*(129*s + 140*t))/(s*(s + t)^2) -
        (26*Pi^3*HPL[{0}, s])/(3*s*(s + t)) - ((14*I)*Pi^2*HPL[{0}, s]^2)/
         (s^2 + s*t) + (32*Pi*HPL[{0}, s]^3)/(3*s*(s + t)) +
        (((16*I)/3)*HPL[{0}, s]^4)/(s*(s + t)) + (22*Pi^3*HPL[{1}, -(t/s)])/
         (3*s*(s + t)) + ((22*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s^2 + s*t) - (24*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (((32*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (((25*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
        (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
        (8*Pi*HPL[{1}, -(t/s)]^3)/(3*s*(s + t)) +
        (((8*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*(s + t)) -
        (((4*I)/3)*HPL[{1}, -(t/s)]^4)/(s*(s + t)) -
        (((2*I)/3)*Pi^2*(11*s + 12*t)*HPL[{2}, -(t/s)])/(s*(s + t)^2) +
        (16*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        (12*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        (I*(s + 2*t)*HPL[{2}, -(t/s)]^2)/(s*(s + t)^2) -
        (4*Pi*(s + 2*t)*HPL[{3}, -(t/s)])/(s*(s + t)^2) +
        (12*Pi*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) +
        ((16*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) -
        ((12*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) +
        ((2*I)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/(s*(s + t)^2) +
        ((8*I)*HPL[{2, 1, 1}, -(t/s)])/(s^2 + s*t) +
        (2*Pi*(47*s + 53*t)*Zeta[3])/(3*s*(s + t)^2) +
        ((12*I)*Zeta[3])/(s^2 + s*t) + (((212*I)/3)*HPL[{0}, s]*Zeta[3])/
         (s*(s + t)) - (((106*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(s*(s + t))) +
      b0*(((((11*I)/180)*Pi^4)/(s + t)^2 - ((I/3)*Pi^2*HPL[{2}, -(t/s)])/
           (s + t)^2 - ((I/2)*HPL[{2}, -(t/s)]^2)/(s + t)^2 -
          (2*Pi*HPL[{3}, -(t/s)])/(s + t)^2 + (I*HPL[{2, 2}, -(t/s)])/
           (s + t)^2 + (2*Pi*Zeta[3])/(s + t)^2 - ((6*I)*Zeta[3])/
           (s^2 + s*t))/nc + nc*((((11*I)/90)*Pi^4)/(s + t)^2 -
          (((25*I)/3)*Pi^2)/(s*(s + t)) + (5*Pi^3)/(2*s*(s + t)) +
          (24*I)/(s^2 + s*t) - (20*Pi)/(s^2 + s*t) +
          (((25*I)/3)*Pi^2*HPL[{0}, s])/(s*(s + t)) - ((24*I)*HPL[{0}, s])/
           (s^2 + s*t) + (20*Pi*HPL[{0}, s])/(s^2 + s*t) +
          ((12*I)*HPL[{0}, s]^2)/(s^2 + s*t) - (10*Pi*HPL[{0}, s]^2)/
           (s^2 + s*t) - ((4*I)*HPL[{0}, s]^3)/(s^2 + s*t) +
          ((I/6)*Pi^2*(24*s - 13*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          (4*Pi*(2*s - t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((4*I)*HPL[{1}, -(t/s)])/(s^2 + s*t) - (4*Pi*(2*s - t)*HPL[{0}, s]*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) - ((4*I)*HPL[{0}, s]*
            HPL[{1}, -(t/s)])/(s^2 + s*t) + ((2*I)*HPL[{0}, s]^2*
            HPL[{1}, -(t/s)])/(s^2 + s*t) + (Pi*(3*s + t)*HPL[{1}, -(t/s)]^2)/
           (s*t*(s + t)) + ((4*I)*HPL[{1}, -(t/s)]^2)/(s*t + t^2) -
          ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
          ((I/3)*(7*s + t)*HPL[{1}, -(t/s)]^3)/(s*t*(s + t)) -
          (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/(s + t)^2 +
          (2*Pi*(2*s + t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          (I*HPL[{2}, -(t/s)]^2)/(s + t)^2 - (4*Pi*HPL[{3}, -(t/s)])/
           (s + t)^2 + ((2*I)*(2*s + t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*HPL[{2, 2}, -(t/s)])/(s + t)^2 + (4*Pi*Zeta[3])/(s + t)^2 -
          ((12*I)*Zeta[3])/(s^2 + s*t))))

M2V[1, 4, 2, 3] = (((8*I)*nc^2*k[{1, 2}, {1, 2}])/(t*(s + t)) +
      ((8*I)*nc^2*k[{1, 3}, {1, 3}])/(t*(s + t)) +
      ((8*I)*nc^2*k[{1, 4}, {1, 4}])/(t*(s + t)) +
      ((8*I)*nc^2*k[{2, 3}, {2, 3}])/(t*(s + t)) +
      ((8*I)*nc^2*k[{2, 4}, {2, 4}])/(t*(s + t)) +
      ((8*I)*nc^2*k[{3, 4}, {3, 4}])/(t*(s + t)))/ep^4 +
    ((((3*I)*b0*nc)/(t*(s + t)) + nc^2*(((-16*I)*HPL[{0}, s])/(t*(s + t)) -
          ((8*I)*HPL[{0}, -(t/s)])/(t*(s + t)) + ((8*I)*HPL[{1}, -(t/s)])/
           (t*(s + t))))*k[{1, 2}, {1, 2}] +
      (((3*I)*b0*nc)/(t*(s + t)) + nc^2*(((-16*I)*HPL[{0}, s])/(t*(s + t)) -
          ((8*I)*HPL[{0}, -(t/s)])/(t*(s + t)) + ((8*I)*HPL[{1}, -(t/s)])/
           (t*(s + t))))*k[{1, 3}, {1, 3}] +
      (((3*I)*b0*nc)/(t*(s + t)) + nc^2*(((-16*I)*HPL[{0}, s])/(t*(s + t)) -
          ((8*I)*HPL[{0}, -(t/s)])/(t*(s + t)) + ((8*I)*HPL[{1}, -(t/s)])/
           (t*(s + t))))*k[{1, 4}, {1, 4}] +
      (((3*I)*b0*nc)/(t*(s + t)) + nc^2*(((-16*I)*HPL[{0}, s])/(t*(s + t)) -
          ((8*I)*HPL[{0}, -(t/s)])/(t*(s + t)) + ((8*I)*HPL[{1}, -(t/s)])/
           (t*(s + t))))*k[{2, 3}, {2, 3}] +
      (((3*I)*b0*nc)/(t*(s + t)) + nc^2*(((-16*I)*HPL[{0}, s])/(t*(s + t)) -
          ((8*I)*HPL[{0}, -(t/s)])/(t*(s + t)) + ((8*I)*HPL[{1}, -(t/s)])/
           (t*(s + t))))*k[{2, 4}, {2, 4}] +
      (((3*I)*b0*nc)/(t*(s + t)) + nc^2*(((-16*I)*HPL[{0}, s])/(t*(s + t)) -
          ((8*I)*HPL[{0}, -(t/s)])/(t*(s + t)) + ((8*I)*HPL[{1}, -(t/s)])/
           (t*(s + t))))*k[{3, 4}, {3, 4}])/ep^3 +
    ((((-8*I)*Pi^2)/(t*(s + t)) - (4*Pi*(s - 2*t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        (4*Pi*(3*s + 2*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((4*I)*HPL[{1}, -(t/s)]^2)/(s*t) + b0*nc*(((-2*I)*Pi^2)/s^2 +
          (6*I)/(t*(s + t)) - ((6*I)*HPL[{0}, s])/(t*(s + t)) -
          (I*(5*s + 4*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((2*I)*HPL[{0}, -(t/s)]^2)/s^2 + (I*(s - 4*t)*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
          ((2*I)*HPL[{1}, -(t/s)]^2)/s^2) + nc^2*(((-5*I)*Pi^2)/(t*(s + t)) +
          ((16*I)*HPL[{0}, s]^2)/(t*(s + t)) + ((16*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)])/(t*(s + t)) + ((2*I)*HPL[{0}, -(t/s)]^2)/
           (s*t + t^2) - ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{1}, -(t/s)]^2)/(t*(s + t))))*k[{1, 2}, {1, 2}] +
      (((-8*I)*Pi^2)/(t*(s + t)) - (4*Pi*(s - 2*t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        (4*Pi*(3*s + 2*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((4*I)*HPL[{1}, -(t/s)]^2)/(s*t) + b0*nc*((6*I)/(t*(s + t)) -
          ((6*I)*HPL[{0}, s])/(t*(s + t)) - ((5*I)*HPL[{0}, -(t/s)])/
           (s*t + t^2) + (I*HPL[{1}, -(t/s)])/(s*t + t^2)) +
        nc^2*(((-5*I)*Pi^2)/(t*(s + t)) + ((16*I)*HPL[{0}, s]^2)/
           (t*(s + t)) + ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) +
          ((2*I)*HPL[{0}, -(t/s)]^2)/(s*t + t^2) -
          ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{1}, -(t/s)]^2)/(t*(s + t))))*k[{1, 3}, {1, 3}] +
      (((-8*I)*Pi^2)/(t*(s + t)) - (4*Pi*(s - 2*t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        (4*Pi*(3*s + 2*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((4*I)*HPL[{1}, -(t/s)]^2)/(s*t) + b0*nc*((6*I)/(t*(s + t)) -
          ((6*I)*HPL[{0}, s])/(t*(s + t)) - (I*HPL[{0}, -(t/s)])/
           (t*(s + t)) + ((5*I)*HPL[{1}, -(t/s)])/(t*(s + t))) +
        nc^2*(((-5*I)*Pi^2)/(t*(s + t)) + ((16*I)*HPL[{0}, s]^2)/
           (t*(s + t)) + ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) +
          ((2*I)*HPL[{0}, -(t/s)]^2)/(s*t + t^2) -
          ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{1}, -(t/s)]^2)/(t*(s + t))))*k[{1, 4}, {1, 4}] +
      (((-8*I)*Pi^2)/(t*(s + t)) - (4*Pi*(s - 2*t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        (4*Pi*(3*s + 2*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((4*I)*HPL[{1}, -(t/s)]^2)/(s*t) + b0*nc*((6*I)/(t*(s + t)) -
          ((6*I)*HPL[{0}, s])/(t*(s + t)) - (I*HPL[{0}, -(t/s)])/
           (t*(s + t)) + ((5*I)*HPL[{1}, -(t/s)])/(t*(s + t))) +
        nc^2*(((-5*I)*Pi^2)/(t*(s + t)) + ((16*I)*HPL[{0}, s]^2)/
           (t*(s + t)) + ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) +
          ((2*I)*HPL[{0}, -(t/s)]^2)/(s*t + t^2) -
          ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{1}, -(t/s)]^2)/(t*(s + t))))*k[{2, 3}, {2, 3}] +
      (((-8*I)*Pi^2)/(t*(s + t)) - (4*Pi*(s - 2*t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        (4*Pi*(3*s + 2*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((4*I)*HPL[{1}, -(t/s)]^2)/(s*t) + b0*nc*((6*I)/(t*(s + t)) -
          ((6*I)*HPL[{0}, s])/(t*(s + t)) - ((5*I)*HPL[{0}, -(t/s)])/
           (s*t + t^2) + (I*HPL[{1}, -(t/s)])/(s*t + t^2)) +
        nc^2*(((-5*I)*Pi^2)/(t*(s + t)) + ((16*I)*HPL[{0}, s]^2)/
           (t*(s + t)) + ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) +
          ((2*I)*HPL[{0}, -(t/s)]^2)/(s*t + t^2) -
          ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{1}, -(t/s)]^2)/(t*(s + t))))*k[{2, 4}, {2, 4}] +
      (((-8*I)*Pi^2)/(t*(s + t)) - (4*Pi*(s - 2*t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        (4*Pi*(3*s + 2*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((4*I)*HPL[{1}, -(t/s)]^2)/(s*t) + b0*nc*(((-2*I)*Pi^2)/s^2 +
          (6*I)/(t*(s + t)) - ((6*I)*HPL[{0}, s])/(t*(s + t)) -
          (I*(5*s + 4*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((2*I)*HPL[{0}, -(t/s)]^2)/s^2 + (I*(s - 4*t)*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
          ((2*I)*HPL[{1}, -(t/s)]^2)/s^2) + nc^2*(((-5*I)*Pi^2)/(t*(s + t)) +
          ((16*I)*HPL[{0}, s]^2)/(t*(s + t)) + ((16*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)])/(t*(s + t)) + ((2*I)*HPL[{0}, -(t/s)]^2)/
           (s*t + t^2) - ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{1}, -(t/s)]^2)/(t*(s + t))))*k[{3, 4}, {3, 4}])/ep^2 +
    (k[{1, 2}, {1, 2}]*((-8*Pi^3)/s^2 + ((16*I)*Pi^2*HPL[{0}, s])/
         (t*(s + t)) + ((4*I)*Pi^2*(4*s + t)*HPL[{0}, -(t/s)])/(s^2*t) +
        (8*Pi*(s - 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
        (8*Pi*(s - t)*HPL[{0}, -(t/s)]^2)/(s^2*t) +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        ((4*I)*HPL[{0}, -(t/s)]^3)/s^2 + ((4*I)*Pi^2*(3*s - t)*
          HPL[{1}, -(t/s)])/(s^2*(s + t)) - (8*Pi*(3*s + 2*t)*HPL[{0}, s]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)) - (8*Pi*(3*s^2 + 2*s*t + 2*t^2)*
          HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((4*I)*(2*s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s^2*t*(s + t)) - (8*Pi*(2*s + t)*HPL[{1}, -(t/s)]^2)/
         (s^2*(s + t)) - ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((4*I)*(2*s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s^2*t*(s + t)) - ((4*I)*HPL[{1}, -(t/s)]^3)/s^2 +
        b0*nc*((12*I)/(t*(s + t)) - ((I/6)*Pi^2*(s^2 + 12*s*t + 12*t^2))/
           (s^2*t*(s + t)) + ((4*I)*Pi^2*HPL[{0}, s])/s^2 -
          ((12*I)*HPL[{0}, s])/(t*(s + t)) + ((6*I)*HPL[{0}, s]^2)/
           (t*(s + t)) + ((3*I)*Pi^2*HPL[{0}, -(t/s)])/s^2 -
          ((2*I)*(5*s + 4*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*(5*s + 4*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*(2*s - t)*HPL[{0}, -(t/s)]^2)/(s^2*t) +
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/s^2 +
          (((7*I)/3)*HPL[{0}, -(t/s)]^3)/s^2 - ((3*I)*Pi^2*HPL[{1}, -(t/s)])/
           s^2 + ((2*I)*(s - 4*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((2*I)*(s - 4*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((2*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s^2*t*(s + t)) + ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/s^2 + (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           s^2 - ((2*I)*(3*s + t)*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) +
          ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/s^2 -
          ((3*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 -
          (((7*I)/3)*HPL[{1}, -(t/s)]^3)/s^2 + ((4*I)*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/s^2 - ((4*I)*HPL[{3}, -(t/s)])/s^2 +
          ((4*I)*HPL[{2, 1}, -(t/s)])/s^2 - ((4*I)*Zeta[3])/s^2) +
        nc^2*(((10*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) -
          (((32*I)/3)*HPL[{0}, s]^3)/(t*(s + t)) +
          ((7*I)*Pi^2*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t + t^2) +
          (((4*I)/3)*HPL[{0}, -(t/s)]^3)/(t*(s + t)) -
          ((7*I)*Pi^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (t*(s + t)) + ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           (t*(s + t)) - ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((8*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) -
          ((8*I)*HPL[{3}, -(t/s)])/(s*t + t^2) + ((8*I)*HPL[{2, 1}, -(t/s)])/
           (s*t + t^2) - (((130*I)/3)*Zeta[3])/(t*(s + t)))) +
      k[{1, 3}, {1, 3}]*(((16*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) +
        ((16*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)])/(s*t*(s + t)^2) +
        (8*Pi*(s - 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
        (8*Pi*(s^2 + t^2)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
        ((4*I)*HPL[{0}, -(t/s)]^3)/(s + t)^2 + ((16*I)*Pi^2*HPL[{1}, -(t/s)])/
         (s^2 + s*t) - (8*Pi*(3*s + 2*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - (8*Pi*(3*s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (t*(s + t)^2) + ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(t*(s + t)) + ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(t*(s + t)^2) - (8*Pi*HPL[{1}, -(t/s)]^2)/
         (s^2 + s*t) - ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
        b0*nc*((12*I)/(t*(s + t)) - ((I/6)*Pi^2*(s - 12*t))/(s*t*(s + t)) -
          ((12*I)*HPL[{0}, s])/(t*(s + t)) + ((6*I)*HPL[{0}, s]^2)/
           (t*(s + t)) - ((10*I)*HPL[{0}, -(t/s)])/(s*t + t^2) +
          ((10*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t + t^2) +
          ((2*I)*(2*s + t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t + t^2) -
          ((2*I)*(s - 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)]^2)/(s*(s + t))) +
        nc^2*(((10*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) -
          (((32*I)/3)*HPL[{0}, s]^3)/(t*(s + t)) +
          ((7*I)*Pi^2*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t + t^2) +
          (((4*I)/3)*HPL[{0}, -(t/s)]^3)/(t*(s + t)) -
          ((7*I)*Pi^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (t*(s + t)) + ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           (s*t + t^2) - ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((8*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) -
          ((8*I)*HPL[{3}, -(t/s)])/(s*t + t^2) + ((8*I)*HPL[{2, 1}, -(t/s)])/
           (s*t + t^2) - (((130*I)/3)*Zeta[3])/(t*(s + t)))) +
      k[{2, 4}, {2, 4}]*(((16*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) +
        ((16*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)])/(s*t*(s + t)^2) +
        (8*Pi*(s - 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
        (8*Pi*(s^2 + t^2)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
        ((4*I)*HPL[{0}, -(t/s)]^3)/(s + t)^2 + ((16*I)*Pi^2*HPL[{1}, -(t/s)])/
         (s^2 + s*t) - (8*Pi*(3*s + 2*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - (8*Pi*(3*s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (t*(s + t)^2) + ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(t*(s + t)) + ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(t*(s + t)^2) - (8*Pi*HPL[{1}, -(t/s)]^2)/
         (s^2 + s*t) - ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
        b0*nc*((12*I)/(t*(s + t)) - ((I/6)*Pi^2*(s - 12*t))/(s*t*(s + t)) -
          ((12*I)*HPL[{0}, s])/(t*(s + t)) + ((6*I)*HPL[{0}, s]^2)/
           (t*(s + t)) - ((10*I)*HPL[{0}, -(t/s)])/(s*t + t^2) +
          ((10*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t + t^2) +
          ((2*I)*(2*s + t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)])/(s*t + t^2) -
          ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t + t^2) -
          ((2*I)*(s - 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*HPL[{1}, -(t/s)]^2)/(s*(s + t))) +
        nc^2*(((10*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) -
          (((32*I)/3)*HPL[{0}, s]^3)/(t*(s + t)) +
          ((7*I)*Pi^2*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t + t^2) +
          (((4*I)/3)*HPL[{0}, -(t/s)]^3)/(t*(s + t)) -
          ((7*I)*Pi^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (t*(s + t)) + ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           (s*t + t^2) - ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((8*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) -
          ((8*I)*HPL[{3}, -(t/s)])/(s*t + t^2) + ((8*I)*HPL[{2, 1}, -(t/s)])/
           (s*t + t^2) - (((130*I)/3)*Zeta[3])/(t*(s + t)))) +
      k[{1, 4}, {1, 4}]*(((16*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) +
        ((16*I)*Pi^2*HPL[{0}, -(t/s)])/(s*t) +
        (8*Pi*(s - 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
        (8*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + ((8*I)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^2)/(s^2 + s*t) + ((16*I)*Pi^2*(s^2 + s*t + t^2)*
          HPL[{1}, -(t/s)])/(s*t^2*(s + t)) - (8*Pi*(3*s + 2*t)*HPL[{0}, s]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)) + (8*Pi*(s - 2*t)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(t^2*(s + t)) +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
        (8*Pi*(2*s^2 + 2*s*t + t^2)*HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) -
        ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) +
        ((4*I)*(s - t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) -
        ((4*I)*HPL[{1}, -(t/s)]^3)/t^2 + b0*nc*((12*I)/(t*(s + t)) -
          ((I/6)*Pi^2*(13*s + 12*t))/(s*t*(s + t)) - ((12*I)*HPL[{0}, s])/
           (t*(s + t)) + ((6*I)*HPL[{0}, s]^2)/(t*(s + t)) -
          ((2*I)*HPL[{0}, -(t/s)])/(t*(s + t)) +
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((2*I)*HPL[{0}, -(t/s)]^2)/(s*t) + ((10*I)*HPL[{1}, -(t/s)])/
           (t*(s + t)) - ((10*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((2*I)*(3*s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + ((2*I)*(s - t)*HPL[{1}, -(t/s)]^2)/
           (s*t*(s + t))) + nc^2*(((10*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) -
          (((32*I)/3)*HPL[{0}, s]^3)/(t*(s + t)) +
          ((7*I)*Pi^2*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t + t^2) +
          (((4*I)/3)*HPL[{0}, -(t/s)]^3)/(t*(s + t)) -
          ((7*I)*Pi^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (t*(s + t)) + ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           (s*t + t^2) - ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((8*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) -
          ((8*I)*HPL[{3}, -(t/s)])/(s*t + t^2) + ((8*I)*HPL[{2, 1}, -(t/s)])/
           (s*t + t^2) - (((130*I)/3)*Zeta[3])/(t*(s + t)))) +
      k[{2, 3}, {2, 3}]*(((16*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) +
        ((16*I)*Pi^2*HPL[{0}, -(t/s)])/(s*t) +
        (8*Pi*(s - 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
        (8*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + ((8*I)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^2)/(s^2 + s*t) + ((16*I)*Pi^2*(s^2 + s*t + t^2)*
          HPL[{1}, -(t/s)])/(s*t^2*(s + t)) - (8*Pi*(3*s + 2*t)*HPL[{0}, s]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)) + (8*Pi*(s - 2*t)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(t^2*(s + t)) +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
        (8*Pi*(2*s^2 + 2*s*t + t^2)*HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) -
        ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) +
        ((4*I)*(s - t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) -
        ((4*I)*HPL[{1}, -(t/s)]^3)/t^2 + b0*nc*((12*I)/(t*(s + t)) -
          ((I/6)*Pi^2*(13*s + 12*t))/(s*t*(s + t)) - ((12*I)*HPL[{0}, s])/
           (t*(s + t)) + ((6*I)*HPL[{0}, s]^2)/(t*(s + t)) -
          ((2*I)*HPL[{0}, -(t/s)])/(t*(s + t)) +
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((2*I)*HPL[{0}, -(t/s)]^2)/(s*t) + ((10*I)*HPL[{1}, -(t/s)])/
           (t*(s + t)) - ((10*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((2*I)*(3*s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + ((2*I)*(s - t)*HPL[{1}, -(t/s)]^2)/
           (s*t*(s + t))) + nc^2*(((10*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) -
          (((32*I)/3)*HPL[{0}, s]^3)/(t*(s + t)) +
          ((7*I)*Pi^2*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t + t^2) +
          (((4*I)/3)*HPL[{0}, -(t/s)]^3)/(t*(s + t)) -
          ((7*I)*Pi^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (t*(s + t)) + ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           (s*t + t^2) - ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((8*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) -
          ((8*I)*HPL[{3}, -(t/s)])/(s*t + t^2) + ((8*I)*HPL[{2, 1}, -(t/s)])/
           (s*t + t^2) - (((130*I)/3)*Zeta[3])/(t*(s + t)))) +
      k[{3, 4}, {3, 4}]*((-8*Pi^3)/s^2 + ((16*I)*Pi^2*HPL[{0}, s])/
         (t*(s + t)) + ((4*I)*Pi^2*(4*s + t)*HPL[{0}, -(t/s)])/(s^2*t) +
        (8*Pi*(s - 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
        (8*Pi*(s - t)*HPL[{0}, -(t/s)]^2)/(s^2*t) +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
        ((4*I)*HPL[{0}, -(t/s)]^3)/s^2 + ((4*I)*Pi^2*(3*s - t)*
          HPL[{1}, -(t/s)])/(s^2*(s + t)) - (8*Pi*(3*s + 2*t)*HPL[{0}, s]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)) - (8*Pi*(3*s^2 + 2*s*t + 2*t^2)*
          HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((4*I)*(2*s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s^2*t*(s + t)) - (8*Pi*(2*s + t)*HPL[{1}, -(t/s)]^2)/
         (s^2*(s + t)) - ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((4*I)*(2*s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s^2*t*(s + t)) - ((4*I)*HPL[{1}, -(t/s)]^3)/s^2 +
        b0*nc*((12*I)/(t*(s + t)) - ((I/6)*Pi^2*(s^2 + 12*s*t + 12*t^2))/
           (s^2*t*(s + t)) + ((4*I)*Pi^2*HPL[{0}, s])/s^2 -
          ((12*I)*HPL[{0}, s])/(t*(s + t)) + ((6*I)*HPL[{0}, s]^2)/
           (t*(s + t)) + ((3*I)*Pi^2*HPL[{0}, -(t/s)])/s^2 -
          ((2*I)*(5*s + 4*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*(5*s + 4*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*(2*s - t)*HPL[{0}, -(t/s)]^2)/(s^2*t) +
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/s^2 +
          (((7*I)/3)*HPL[{0}, -(t/s)]^3)/s^2 - ((3*I)*Pi^2*HPL[{1}, -(t/s)])/
           s^2 + ((2*I)*(s - 4*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((2*I)*(s - 4*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((2*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s^2*t*(s + t)) + ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/s^2 + (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           s^2 - ((2*I)*(3*s + t)*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) +
          ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/s^2 -
          ((3*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 -
          (((7*I)/3)*HPL[{1}, -(t/s)]^3)/s^2 + ((4*I)*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/s^2 - ((4*I)*HPL[{3}, -(t/s)])/s^2 +
          ((4*I)*HPL[{2, 1}, -(t/s)])/s^2 - ((4*I)*Zeta[3])/s^2) +
        nc^2*(((10*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) -
          (((32*I)/3)*HPL[{0}, s]^3)/(t*(s + t)) +
          ((7*I)*Pi^2*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t + t^2) +
          (((4*I)/3)*HPL[{0}, -(t/s)]^3)/(t*(s + t)) -
          ((7*I)*Pi^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (t*(s + t)) + ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           (s*t + t^2) - ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
          (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
          ((8*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) -
          ((8*I)*HPL[{3}, -(t/s)])/(s*t + t^2) + ((8*I)*HPL[{2, 1}, -(t/s)])/
           (s*t + t^2) - (((130*I)/3)*Zeta[3])/(t*(s + t)))))/ep +
    k[{2, 4}, {2, 4}]*(((I/90)*Pi^4*(120*s^2 + 59*s*t - 552*t^2))/
       (s*t*(s + t)^2) - (4*Pi^3*(4*s^2 - 3*s*t - 8*t^2))/(3*s*t*(s + t)^2) -
      ((16*I)*Pi^2*HPL[{0}, s]^2)/(t*(s + t)) -
      (((28*I)/3)*Pi^2*(2*s - t)*HPL[{0}, -(t/s)])/(s*(s + t)^2) +
      (2*Pi^3*(s^2 - 3*s*t - 32*t^2)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)^2) -
      ((32*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
       (s*t*(s + t)^2) - (8*Pi*(s - 2*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
       (s*t*(s + t)) - (4*Pi*(3*s - 4*t)*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) -
      (((2*I)/3)*Pi^2*(24*s^2 + 23*s*t + 11*t^2)*HPL[{0}, -(t/s)]^2)/
       (s*t*(s + t)^2) - (16*Pi*(s^2 + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/
       (s*t*(s + t)^2) - ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/
       (s^2 + s*t) + (((4*I)/3)*(2*s - 3*t)*HPL[{0}, -(t/s)]^3)/
       (s*(s + t)^2) - (4*Pi*(2*s^2 + s*t + 3*t^2)*HPL[{0}, -(t/s)]^3)/
       (s*t*(s + t)^2) - ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s + t)^2 -
      ((I/6)*(13*s - 12*t)*HPL[{0}, -(t/s)]^4)/(s*(s + t)^2) -
      (((4*I)/3)*Pi^2*(11*s - 13*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
      (2*Pi^3*(29*s^2 + 51*s*t + 24*t^2)*HPL[{1}, -(t/s)])/
       (3*s*t*(s + t)^2) - ((32*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/
       (s^2 + s*t) + (8*Pi*(3*s + 2*t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) - (8*Pi*(2*s^2 - 3*s*t - 4*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
      (((2*I)/3)*Pi^2*(35*s^2 + 41*s*t + 48*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
      (16*Pi*(3*s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (t*(s + t)^2) - ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t + t^2) +
      ((4*I)*(2*s^2 - t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
       (s*t*(s + t)^2) - (4*Pi*(5*s^2 + 7*s*t + 5*t^2)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
      ((8*I)*(2*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
       (t*(s + t)^2) + (((4*I)/3)*(4*s^2 + 7*s*t + 2*t^2)*HPL[{0}, -(t/s)]^3*
        HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
      (((2*I)/3)*Pi^2*(13*s - 11*t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
      (12*Pi*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
      (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
      ((8*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
      ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
      (4*Pi*(s^2 - 3*s*t - 5*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
       (s*t*(s + t)^2) + ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]^2)/(s*t + t^2) + ((2*I)*(2*s^2 + s*t - 2*t^2)*
        HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)^2) +
      ((4*I)*HPL[{1}, -(t/s)]^3)/(s*t) - (4*Pi*(s + 3*t)*HPL[{1}, -(t/s)]^3)/
       (s*t*(s + t)) - ((4*I)*(s - t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
       (s*t*(s + t)) - ((2*I)*HPL[{1}, -(t/s)]^4)/(s*t) +
      (8*Pi*(s^2 - 2*s*t - 4*t^2)*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
      (((2*I)/3)*Pi^2*(48*s^2 + 101*s*t + 96*t^2)*HPL[{2}, -(t/s)])/
       (s*t*(s + t)^2) - ((8*I)*(2*s^2 + s*t - 2*t^2)*HPL[{0}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
      (24*Pi*(3*s^2 + 4*s*t + 2*t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)^2) - ((24*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
       (s*t + t^2) - (8*Pi*(2*s^2 + 7*s*t + 4*t^2)*HPL[{1}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
      ((8*I)*(s^2 + s*t - t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
      (I*(8*s^2 + 13*s*t + 16*t^2)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)^2) -
      (8*Pi*(7*s + 2*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
      ((8*I)*(2*s^2 + s*t - 2*t^2)*HPL[{3}, -(t/s)])/(s*t*(s + t)^2) +
      ((4*I)*(4*s^2 + 3*s*t - 10*t^2)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s*t*(s + t)^2) - ((8*I)*(s^2 + s*t - t^2)*HPL[{1}, -(t/s)]*
        HPL[{3}, -(t/s)])/(s*t*(s + t)^2) +
      ((8*I)*(2*s^2 + 3*s*t + 10*t^2)*HPL[{4}, -(t/s)])/(s*t*(s + t)^2) -
      ((8*I)*(s + 2*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
      (8*Pi*(5*s^2 + 7*s*t - 2*t^2)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)^2) +
      ((8*I)*(2*s^2 + 5*s*t + 7*t^2)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s*t*(s + t)^2) - ((8*I)*(s + 5*t)*HPL[{1}, -(t/s)]*
        HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
      ((2*I)*(8*s^2 + 13*s*t + 16*t^2)*HPL[{2, 2}, -(t/s)])/(s*t*(s + t)^2) +
      ((16*I)*(4*s + 5*t)*HPL[{2, 1, 1}, -(t/s)])/(s*t*(s + t)) -
      (8*Pi*(3*s^2 + 5*s*t - 2*t^2)*Zeta[3])/(s*t*(s + t)^2) +
      ((4*I)*(3*s^2 + 5*s*t + 4*t^2)*Zeta[3])/(s*t*(s + t)^2) -
      ((4*I)*(3*s + 2*t)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)^2) +
      ((8*I)*(s^2 + 5*s*t + 3*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
       (s*t*(s + t)^2) + nc^2*(((-I/90)*Pi^4*(4*s - 13*t))/(t*(s + t)^2) -
        ((10*I)*Pi^2*HPL[{0}, s]^2)/(s*t + t^2) + (((16*I)/3)*HPL[{0}, s]^4)/
         (t*(s + t)) - ((14*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/
         (s*t + t^2) + (((32*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/
         (t*(s + t)) - ((I/3)*Pi^2*(13*s + 11*t)*HPL[{0}, -(t/s)]^2)/
         (t*(s + t)^2) + ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/
         (t*(s + t)) - (((8*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/
         (t*(s + t)) - ((I/6)*(8*s + 7*t)*HPL[{0}, -(t/s)]^4)/(t*(s + t)^2) +
        ((14*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t + t^2) -
        (((32*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(t*(s + t)) +
        (((34*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) -
        ((24*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t + t^2) - ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s*t + t^2) + ((2*I)*HPL[{0}, -(t/s)]^3*
          HPL[{1}, -(t/s)])/(s*t + t^2) -
        (((13*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s*t + t^2) + ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
         (s*t + t^2) + (((8*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/
         (t*(s + t)) - (((8*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
         (t*(s + t)) - (((4*I)/3)*HPL[{1}, -(t/s)]^4)/(t*(s + t)) -
        (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/(s + t)^2 -
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) -
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t + t^2) +
        ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t + t^2) + (I*HPL[{2}, -(t/s)]^2)/(s + t)^2 +
        ((16*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t + t^2) +
        ((4*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(t*(s + t)^2) -
        ((12*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t + t^2) +
        ((8*I)*s*HPL[{4}, -(t/s)])/(t*(s + t)^2) -
        ((16*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) -
        ((12*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) +
        ((12*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) -
        ((2*I)*HPL[{2, 2}, -(t/s)])/(s + t)^2 -
        ((8*I)*HPL[{2, 1, 1}, -(t/s)])/(s*t + t^2) + ((12*I)*Zeta[3])/
         (s*t + t^2) + (((260*I)/3)*HPL[{0}, s]*Zeta[3])/(t*(s + t)) +
        (((2*I)/3)*(71*s + 65*t)*HPL[{0}, -(t/s)]*Zeta[3])/(t*(s + t)^2) -
        (((142*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(t*(s + t))) +
      b0*(((((-17*I)/180)*Pi^4)/(s + t)^2 - ((I/3)*Pi^2*HPL[{0}, -(t/s)]^2)/
           (s + t)^2 - ((I/12)*HPL[{0}, -(t/s)]^4)/(s + t)^2 +
          ((I/3)*Pi^2*HPL[{2}, -(t/s)])/(s + t)^2 -
          ((I/2)*HPL[{2}, -(t/s)]^2)/(s + t)^2 - ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{3}, -(t/s)])/(s + t)^2 + ((4*I)*HPL[{4}, -(t/s)])/
           (s + t)^2 + (I*HPL[{2, 2}, -(t/s)])/(s + t)^2 -
          ((6*I)*Zeta[3])/(s*t + t^2) + ((2*I)*HPL[{0}, -(t/s)]*Zeta[3])/
           (s + t)^2)/nc + nc*((((-17*I)/90)*Pi^4)/(s + t)^2 -
          ((I/3)*Pi^2*(s - 12*t))/(s*t*(s + t)) + (24*I)/(s*t + t^2) +
          ((I/3)*Pi^2*(s - 12*t)*HPL[{0}, s])/(s*t*(s + t)) -
          ((24*I)*HPL[{0}, s])/(s*t + t^2) + ((12*I)*HPL[{0}, s]^2)/
           (s*t + t^2) - ((4*I)*HPL[{0}, s]^3)/(s*t + t^2) +
          ((I/6)*Pi^2*(s - 18*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((20*I)*HPL[{0}, -(t/s)])/(s*t + t^2) +
          ((20*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t + t^2) -
          ((10*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t + t^2) -
          (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
          ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) -
          ((4*I)*(2*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) -
          ((I/3)*(6*s + 7*t)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) -
          ((I/6)*HPL[{0}, -(t/s)]^4)/(s + t)^2 + ((I/6)*Pi^2*(5*s + 18*t)*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) + ((4*I)*HPL[{1}, -(t/s)])/
           (s*t + t^2) - ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t + t^2) -
          ((4*I)*(s - 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((4*I)*(s - 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + (I*(3*s - t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + ((4*I)*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
          ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
          (I*(s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
          ((I/3)*(s + 7*t)*HPL[{1}, -(t/s)]^3)/(s*t*(s + t)) +
          (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/(s + t)^2 -
          ((2*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          (I*HPL[{2}, -(t/s)]^2)/(s + t)^2 + ((2*I)*(s + 2*t)*
            HPL[{3}, -(t/s)])/(s*t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)]*
            HPL[{3}, -(t/s)])/(s + t)^2 + ((8*I)*HPL[{4}, -(t/s)])/
           (s + t)^2 - ((2*I)*(s + 2*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*HPL[{2, 2}, -(t/s)])/(s + t)^2 - ((2*I)*(5*s - 2*t)*Zeta[3])/
           (s*t*(s + t)) + ((4*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s + t)^2))) +
    k[{1, 3}, {1, 3}]*(((I/90)*Pi^4*(120*s^2 + 59*s*t - 552*t^2))/
       (s*t*(s + t)^2) - (4*Pi^3*(4*s^2 - 3*s*t - 8*t^2))/(3*s*t*(s + t)^2) -
      ((16*I)*Pi^2*HPL[{0}, s]^2)/(s*t + t^2) -
      (((28*I)/3)*Pi^2*(2*s - t)*HPL[{0}, -(t/s)])/(s*(s + t)^2) +
      (2*Pi^3*(s^2 - 3*s*t - 32*t^2)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)^2) -
      ((32*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
       (s*t*(s + t)^2) - (8*Pi*(s - 2*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
       (s*t*(s + t)) - (4*Pi*(3*s - 4*t)*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) -
      (((2*I)/3)*Pi^2*(24*s^2 + 23*s*t + 11*t^2)*HPL[{0}, -(t/s)]^2)/
       (s*t*(s + t)^2) - (16*Pi*(s^2 + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/
       (s*t*(s + t)^2) - ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/
       (s^2 + s*t) + (((4*I)/3)*(2*s - 3*t)*HPL[{0}, -(t/s)]^3)/
       (s*(s + t)^2) - (4*Pi*(2*s^2 + s*t + 3*t^2)*HPL[{0}, -(t/s)]^3)/
       (s*t*(s + t)^2) - ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s + t)^2 -
      ((I/6)*(13*s - 12*t)*HPL[{0}, -(t/s)]^4)/(s*(s + t)^2) -
      (((4*I)/3)*Pi^2*(11*s - 13*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
      (2*Pi^3*(29*s^2 + 51*s*t + 24*t^2)*HPL[{1}, -(t/s)])/
       (3*s*t*(s + t)^2) - ((32*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/
       (s^2 + s*t) + (8*Pi*(3*s + 2*t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) - (8*Pi*(2*s^2 - 3*s*t - 4*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
      (((2*I)/3)*Pi^2*(35*s^2 + 41*s*t + 48*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
      (16*Pi*(3*s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (t*(s + t)^2) - ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t + t^2) +
      ((4*I)*(2*s^2 - t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
       (s*t*(s + t)^2) - (4*Pi*(5*s^2 + 7*s*t + 5*t^2)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
      ((8*I)*(2*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
       (t*(s + t)^2) + (((4*I)/3)*(4*s^2 + 7*s*t + 2*t^2)*HPL[{0}, -(t/s)]^3*
        HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
      (((2*I)/3)*Pi^2*(13*s - 11*t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
      (12*Pi*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
      (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
      ((8*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
      ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
      (4*Pi*(s^2 - 3*s*t - 5*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
       (s*t*(s + t)^2) + ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]^2)/(s*t + t^2) + ((2*I)*(2*s^2 + s*t - 2*t^2)*
        HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)^2) +
      ((4*I)*HPL[{1}, -(t/s)]^3)/(s*t) - (4*Pi*(s + 3*t)*HPL[{1}, -(t/s)]^3)/
       (s*t*(s + t)) - ((4*I)*(s - t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
       (s*t*(s + t)) - ((2*I)*HPL[{1}, -(t/s)]^4)/(s*t) +
      (8*Pi*(s^2 - 2*s*t - 4*t^2)*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
      (((2*I)/3)*Pi^2*(48*s^2 + 101*s*t + 96*t^2)*HPL[{2}, -(t/s)])/
       (s*t*(s + t)^2) - ((8*I)*(2*s^2 + s*t - 2*t^2)*HPL[{0}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
      (24*Pi*(3*s^2 + 4*s*t + 2*t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)^2) - ((24*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
       (s*t + t^2) - (8*Pi*(2*s^2 + 7*s*t + 4*t^2)*HPL[{1}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
      ((8*I)*(s^2 + s*t - t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
      (I*(8*s^2 + 13*s*t + 16*t^2)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)^2) -
      (8*Pi*(7*s + 2*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
      ((8*I)*(2*s^2 + s*t - 2*t^2)*HPL[{3}, -(t/s)])/(s*t*(s + t)^2) +
      ((4*I)*(4*s^2 + 3*s*t - 10*t^2)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s*t*(s + t)^2) - ((8*I)*(s^2 + s*t - t^2)*HPL[{1}, -(t/s)]*
        HPL[{3}, -(t/s)])/(s*t*(s + t)^2) +
      ((8*I)*(2*s^2 + 3*s*t + 10*t^2)*HPL[{4}, -(t/s)])/(s*t*(s + t)^2) -
      ((8*I)*(s + 2*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
      (8*Pi*(5*s^2 + 7*s*t - 2*t^2)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)^2) +
      ((8*I)*(2*s^2 + 5*s*t + 7*t^2)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s*t*(s + t)^2) - ((8*I)*(s + 5*t)*HPL[{1}, -(t/s)]*
        HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
      ((2*I)*(8*s^2 + 13*s*t + 16*t^2)*HPL[{2, 2}, -(t/s)])/(s*t*(s + t)^2) +
      ((16*I)*(4*s + 5*t)*HPL[{2, 1, 1}, -(t/s)])/(s*t*(s + t)) -
      (8*Pi*(3*s^2 + 5*s*t - 2*t^2)*Zeta[3])/(s*t*(s + t)^2) +
      ((4*I)*(3*s^2 + 5*s*t + 4*t^2)*Zeta[3])/(s*t*(s + t)^2) -
      ((4*I)*(3*s + 2*t)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)^2) +
      ((8*I)*(s^2 + 5*s*t + 3*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
       (s*t*(s + t)^2) + nc^2*(((-I/90)*Pi^4*(4*s - 13*t))/(t*(s + t)^2) -
        ((10*I)*Pi^2*HPL[{0}, s]^2)/(s*t + t^2) + (((16*I)/3)*HPL[{0}, s]^4)/
         (t*(s + t)) - ((14*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/
         (s*t + t^2) + (((32*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/
         (t*(s + t)) - ((I/3)*Pi^2*(13*s + 11*t)*HPL[{0}, -(t/s)]^2)/
         (t*(s + t)^2) + ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/
         (s*t + t^2) - (((8*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/
         (t*(s + t)) - ((I/6)*(8*s + 7*t)*HPL[{0}, -(t/s)]^4)/(t*(s + t)^2) +
        ((14*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t + t^2) -
        (((32*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(t*(s + t)) +
        (((34*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) -
        ((24*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t + t^2) - ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s*t + t^2) + ((2*I)*HPL[{0}, -(t/s)]^3*
          HPL[{1}, -(t/s)])/(s*t + t^2) -
        (((13*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s*t + t^2) + ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
         (s*t + t^2) + (((8*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/
         (t*(s + t)) - (((8*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
         (t*(s + t)) - (((4*I)/3)*HPL[{1}, -(t/s)]^4)/(t*(s + t)) -
        (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/(s + t)^2 -
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) -
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t + t^2) +
        ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t + t^2) + (I*HPL[{2}, -(t/s)]^2)/(s + t)^2 +
        ((16*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t + t^2) +
        ((4*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(t*(s + t)^2) -
        ((12*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t + t^2) +
        ((8*I)*s*HPL[{4}, -(t/s)])/(t*(s + t)^2) -
        ((16*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) -
        ((12*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) +
        ((12*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) -
        ((2*I)*HPL[{2, 2}, -(t/s)])/(s + t)^2 -
        ((8*I)*HPL[{2, 1, 1}, -(t/s)])/(s*t + t^2) + ((12*I)*Zeta[3])/
         (s*t + t^2) + (((260*I)/3)*HPL[{0}, s]*Zeta[3])/(t*(s + t)) +
        (((2*I)/3)*(71*s + 65*t)*HPL[{0}, -(t/s)]*Zeta[3])/(t*(s + t)^2) -
        (((142*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(t*(s + t))) +
      b0*(((((-17*I)/180)*Pi^4)/(s + t)^2 - ((I/3)*Pi^2*HPL[{0}, -(t/s)]^2)/
           (s + t)^2 - ((I/12)*HPL[{0}, -(t/s)]^4)/(s + t)^2 +
          ((I/3)*Pi^2*HPL[{2}, -(t/s)])/(s + t)^2 -
          ((I/2)*HPL[{2}, -(t/s)]^2)/(s + t)^2 - ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{3}, -(t/s)])/(s + t)^2 + ((4*I)*HPL[{4}, -(t/s)])/
           (s + t)^2 + (I*HPL[{2, 2}, -(t/s)])/(s + t)^2 -
          ((6*I)*Zeta[3])/(s*t + t^2) + ((2*I)*HPL[{0}, -(t/s)]*Zeta[3])/
           (s + t)^2)/nc + nc*((((-17*I)/90)*Pi^4)/(s + t)^2 -
          ((I/3)*Pi^2*(s - 12*t))/(s*t*(s + t)) + (24*I)/(s*t + t^2) +
          ((I/3)*Pi^2*(s - 12*t)*HPL[{0}, s])/(s*t*(s + t)) -
          ((24*I)*HPL[{0}, s])/(s*t + t^2) + ((12*I)*HPL[{0}, s]^2)/
           (s*t + t^2) - ((4*I)*HPL[{0}, s]^3)/(s*t + t^2) +
          ((I/6)*Pi^2*(s - 18*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((20*I)*HPL[{0}, -(t/s)])/(s*t + t^2) +
          ((20*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t + t^2) -
          ((10*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t + t^2) -
          (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
          ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) -
          ((4*I)*(2*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) -
          ((I/3)*(6*s + 7*t)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) -
          ((I/6)*HPL[{0}, -(t/s)]^4)/(s + t)^2 + ((I/6)*Pi^2*(5*s + 18*t)*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) + ((4*I)*HPL[{1}, -(t/s)])/
           (s*t + t^2) - ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t + t^2) +
          ((2*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t + t^2) -
          ((4*I)*(s - 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((4*I)*(s - 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + (I*(3*s - t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + ((4*I)*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
          ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
          (I*(s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
          ((I/3)*(s + 7*t)*HPL[{1}, -(t/s)]^3)/(s*t*(s + t)) +
          (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/(s + t)^2 -
          ((2*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          (I*HPL[{2}, -(t/s)]^2)/(s + t)^2 + ((2*I)*(s + 2*t)*
            HPL[{3}, -(t/s)])/(s*t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)]*
            HPL[{3}, -(t/s)])/(s + t)^2 + ((8*I)*HPL[{4}, -(t/s)])/
           (s + t)^2 - ((2*I)*(s + 2*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*HPL[{2, 2}, -(t/s)])/(s + t)^2 - ((2*I)*(5*s - 2*t)*Zeta[3])/
           (s*t*(s + t)) + ((4*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s + t)^2))) +
    k[{1, 2}, {1, 2}]*((-4*Pi^3*(4*s^2 + 13*s*t + 12*t^2))/
       (3*s^2*t*(s + t)) + ((I/30)*Pi^4*(40*s^2 - 149*s*t + 35*t^2))/
       (s^2*t*(s + t)) + (16*Pi^3*HPL[{0}, s])/s^2 -
      ((16*I)*Pi^2*HPL[{0}, s]^2)/(t*(s + t)) +
      (((4*I)/3)*Pi^2*(16*s + 3*t)*HPL[{0}, -(t/s)])/(s^2*(s + t)) +
      (2*Pi^3*(s^2 - 6*s*t + 26*t^2)*HPL[{0}, -(t/s)])/(3*s^2*t*(s + t)) -
      ((8*I)*Pi^2*(4*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2*t) -
      (8*Pi*(s - 2*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
      (4*Pi*(s - 4*t)*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) -
      ((I/3)*Pi^2*(48*s^2 + 41*s*t + 19*t^2)*HPL[{0}, -(t/s)]^2)/
       (s^2*t*(s + t)) + (16*Pi*(-s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/
       (s^2*t) - ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
      (((4*I)/3)*(2*s + 5*t)*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) -
      (4*Pi*(6*s^2 + 2*s*t - 7*t^2)*HPL[{0}, -(t/s)]^3)/(3*s^2*t*(s + t)) -
      ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/s^2 -
      ((I/6)*(13*s + 25*t)*HPL[{0}, -(t/s)]^4)/(s^2*(s + t)) +
      (((4*I)/3)*Pi^2*(13*s - 3*t)*HPL[{1}, -(t/s)])/(s^2*t) -
      (2*Pi^3*(29*s^2 + 46*s*t + 22*t^2)*HPL[{1}, -(t/s)])/
       (3*s^2*t*(s + t)) - ((8*I)*Pi^2*(3*s - t)*HPL[{0}, s]*
        HPL[{1}, -(t/s)])/(s^2*(s + t)) + (8*Pi*(3*s + 2*t)*HPL[{0}, s]^2*
        HPL[{1}, -(t/s)])/(s*t*(s + t)) - (8*Pi*(5*s + 4*t)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s^2*(s + t)) -
      (((2*I)/3)*Pi^2*(35*s^2 + 37*s*t - 11*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
      (16*Pi*(3*s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
      ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) -
      (4*Pi*(5*s + t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2*t) +
      ((4*I)*(2*s^2 + 6*s*t + 3*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
       (s^2*t*(s + t)) - ((8*I)*(2*s^2 + s*t + t^2)*HPL[{0}, s]*
        HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
      (((2*I)/3)*(8*s^2 + 13*s*t + 9*t^2)*HPL[{0}, -(t/s)]^3*
        HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
      (4*Pi*(5*s + 4*t)*HPL[{1}, -(t/s)]^2)/(s^2*t) -
      ((I/3)*Pi^2*(26*s^2 - 3*s*t + 19*t^2)*HPL[{1}, -(t/s)]^2)/
       (s^2*t*(s + t)) + (16*Pi*(2*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/
       (s^2*(s + t)) + ((8*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
      ((4*I)*(2*s - t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2*t) -
      (4*Pi*(s^2 - 2*s*t + 3*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
       (s^2*t*(s + t)) + ((8*I)*(2*s^2 + s*t + t^2)*HPL[{0}, s]*
        HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2*t*(s + t)) +
      (I*(4*s^2 + 7*s*t + 11*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
       (s^2*t*(s + t)) - (((4*I)/3)*(3*s + 5*t)*HPL[{1}, -(t/s)]^3)/(s^2*t) -
      (4*Pi*(3*s^2 + 16*s*t + 7*t^2)*HPL[{1}, -(t/s)]^3)/(3*s^2*t*(s + t)) +
      ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/s^2 -
      (((2*I)/3)*(6*s^2 - 7*s*t - t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
       (s^2*t*(s + t)) - ((I/6)*(12*s + 25*t)*HPL[{1}, -(t/s)]^4)/(s^2*t) +
      (8*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
      ((32*I)*Pi^2*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
      ((8*I)*(2*s^2 + 3*s*t + 2*t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s^2*t*(s + t)) + (24*Pi*(3*s^2 + 4*s*t + 2*t^2)*HPL[{0}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s^2*t*(s + t)) -
      ((24*I)*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
       (s^2*t*(s + t)) - (16*Pi*(s^2 + 3*s*t + t^2)*HPL[{1}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s^2*t*(s + t)) +
      ((8*I)*(s - t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)) - ((8*I)*(s + 2*t)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)) +
      ((8*I)*(2*s^2 + 3*s*t + 2*t^2)*HPL[{3}, -(t/s)])/(s^2*t*(s + t)) -
      (8*Pi*(7*s^2 + 10*s*t + 8*t^2)*HPL[{3}, -(t/s)])/(s^2*t*(s + t)) +
      ((8*I)*(2*s^2 + 3*s*t + 8*t^2)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s^2*t*(s + t)) - ((8*I)*(s - t)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s*t*(s + t)) + ((16*I)*(s^2 - 5*t^2)*HPL[{4}, -(t/s)])/
       (s^2*t*(s + t)) - ((8*I)*(s^2 + s*t + 2*t^2)*HPL[{2, 1}, -(t/s)])/
       (s^2*t*(s + t)) + (8*Pi*(5*s^2 + 6*s*t + 8*t^2)*HPL[{2, 1}, -(t/s)])/
       (s^2*t*(s + t)) + ((8*I)*(2*s + 7*t)*HPL[{0}, -(t/s)]*
        HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
      ((8*I)*(s^2 + 7*s*t + 2*t^2)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s^2*t*(s + t)) + ((16*I)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/
       (s*t*(s + t)) + ((16*I)*(4*s^2 + 10*s*t + 5*t^2)*
        HPL[{2, 1, 1}, -(t/s)])/(s^2*t*(s + t)) +
      ((4*I)*(3*s^2 + 2*s*t + 4*t^2)*Zeta[3])/(s^2*t*(s + t)) -
      (8*Pi*(3*s^2 + 6*s*t + 8*t^2)*Zeta[3])/(s^2*t*(s + t)) -
      ((8*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) +
      ((8*I)*(s^2 + 5*s*t + 2*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
       (s^2*t*(s + t)) + nc^2*(((-I/90)*Pi^4*(4*s^2 - 15*s*t - 15*t^2))/
         (s^2*t*(s + t)) - ((10*I)*Pi^2*HPL[{0}, s]^2)/(t*(s + t)) +
        (((16*I)/3)*HPL[{0}, s]^4)/(t*(s + t)) -
        ((14*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) +
        (((32*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(t*(s + t)) -
        ((I/3)*Pi^2*(13*s^2 - s*t - t^2)*HPL[{0}, -(t/s)]^2)/
         (s^2*t*(s + t)) + ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/
         (s*t + t^2) - (((8*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/
         (t*(s + t)) - ((I/6)*(8*s^2 - s*t - t^2)*HPL[{0}, -(t/s)]^4)/
         (s^2*t*(s + t)) + ((14*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (t*(s + t)) - (((32*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/
         (t*(s + t)) + (((2*I)/3)*Pi^2*(17*s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
        ((24*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (t*(s + t)) - ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(t*(s + t)) + (((2*I)/3)*(3*s^2 + s*t + t^2)*
          HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
        ((I/3)*Pi^2*(13*s^2 - s*t - t^2)*HPL[{1}, -(t/s)]^2)/
         (s^2*t*(s + t)) + ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/
         (t*(s + t)) + ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/(t*(s + t)) + (I*(4*s^2 + s*t + t^2)*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s^2*t*(s + t)) +
        (((8*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) -
        (((2*I)/3)*(4*s^2 - s*t - t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
         (s^2*t*(s + t)) - ((I/6)*(8*s^2 - s*t - t^2)*HPL[{1}, -(t/s)]^4)/
         (s^2*t*(s + t)) - ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t + t^2) - ((8*I)*HPL[{0}, -(t/s)]^2*
          HPL[{2}, -(t/s)])/(t*(s + t)) + ((12*I)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(t*(s + t)) +
        ((16*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t + t^2) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(t*(s + t)) -
        ((12*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(t*(s + t)) +
        ((8*I)*HPL[{4}, -(t/s)])/(t*(s + t)) -
        ((16*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) -
        ((12*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(t*(s + t)) +
        ((12*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(t*(s + t)) -
        ((8*I)*HPL[{2, 1, 1}, -(t/s)])/(t*(s + t)) + ((12*I)*Zeta[3])/
         (t*(s + t)) + (((260*I)/3)*HPL[{0}, s]*Zeta[3])/(t*(s + t)) +
        (((142*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(t*(s + t)) -
        (((142*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(t*(s + t))) +
      b0*((((-I/12)*Pi^4)/s^2 - ((I/6)*Pi^2*HPL[{0}, -(t/s)]^2)/s^2 -
          ((I/12)*HPL[{0}, -(t/s)]^4)/s^2 - ((I/3)*Pi^2*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/s^2 - ((I/3)*HPL[{0}, -(t/s)]^3*
            HPL[{1}, -(t/s)])/s^2 - ((I/6)*Pi^2*HPL[{1}, -(t/s)]^2)/s^2 -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/s^2 -
          ((I/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/s^2 -
          ((I/12)*HPL[{1}, -(t/s)]^4)/s^2 - ((6*I)*Zeta[3])/(t*(s + t)))/nc +
        nc*((((7*I)/60)*Pi^4)/s^2 + (24*I)/(t*(s + t)) -
          ((I/3)*Pi^2*(s^2 + 12*s*t + 12*t^2))/(s^2*t*(s + t)) -
          ((24*I)*HPL[{0}, s])/(t*(s + t)) +
          ((I/3)*Pi^2*(s^2 + 12*s*t + 12*t^2)*HPL[{0}, s])/(s^2*t*(s + t)) -
          ((4*I)*Pi^2*HPL[{0}, s]^2)/s^2 + ((12*I)*HPL[{0}, s]^2)/
           (t*(s + t)) - ((4*I)*HPL[{0}, s]^3)/(t*(s + t)) -
          ((4*I)*(5*s + 4*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
          ((I/6)*Pi^2*(s^2 + 24*s*t + 18*t^2)*HPL[{0}, -(t/s)])/
           (s^2*t*(s + t)) - ((6*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/s^2 +
          ((4*I)*(5*s + 4*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((2*I)*(5*s + 4*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((2*I)*Pi^2*HPL[{0}, -(t/s)]^2)/s^2 +
          ((4*I)*(2*s - t)*HPL[{0}, -(t/s)]^2)/(s^2*t) -
          ((4*I)*(2*s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2*t) -
          ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/s^2 -
          ((I/3)*(6*s^2 - 2*s*t - 7*t^2)*HPL[{0}, -(t/s)]^3)/
           (s^2*t*(s + t)) - (((14*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/
           s^2 - (((17*I)/12)*HPL[{0}, -(t/s)]^4)/s^2 +
          ((4*I)*(s - 4*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((I/6)*Pi^2*(5*s^2 - 12*s*t - 18*t^2)*HPL[{1}, -(t/s)])/
           (s^2*t*(s + t)) + ((6*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/s^2 -
          ((4*I)*(s - 4*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*(s - 4*t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((5*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
          ((4*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s^2*t*(s + t)) + ((4*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*
            HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
          ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
          (I*(3*s + t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2*t) -
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/s^2 +
          (((4*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/s^2 -
          ((2*I)*Pi^2*HPL[{1}, -(t/s)]^2)/s^2 -
          ((4*I)*(3*s + t)*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) +
          ((4*I)*(3*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) -
          ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/s^2 +
          (I*(s^2 - 3*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
           (s^2*t*(s + t)) + ((6*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]^2)/s^2 + (((3*I)/2)*HPL[{0}, -(t/s)]^2*
            HPL[{1}, -(t/s)]^2)/s^2 + ((I/3)*(s^2 - 12*s*t - 7*t^2)*
            HPL[{1}, -(t/s)]^3)/(s^2*t*(s + t)) +
          (((14*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/s^2 -
          (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/s^2 -
          (((17*I)/12)*HPL[{1}, -(t/s)]^4)/s^2 - ((2*I)*(s^2 - 2*s*t - 2*t^2)*
            HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*t*(s + t)) -
          ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/s^2 -
          ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/s^2 +
          ((6*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/s^2 +
          ((2*I)*(s^2 - 2*s*t - 2*t^2)*HPL[{3}, -(t/s)])/(s^2*t*(s + t)) +
          ((8*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/s^2 +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/s^2 -
          ((6*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/s^2 +
          ((4*I)*HPL[{4}, -(t/s)])/s^2 - ((2*I)*(s^2 - 2*s*t - 2*t^2)*
            HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) -
          ((8*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/s^2 -
          ((6*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/s^2 +
          ((6*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/s^2 -
          ((4*I)*HPL[{2, 1, 1}, -(t/s)])/s^2 - ((2*I)*(5*s^2 + 2*s*t + 2*t^2)*
            Zeta[3])/(s^2*t*(s + t)) + ((8*I)*HPL[{0}, s]*Zeta[3])/s^2 +
          ((6*I)*HPL[{0}, -(t/s)]*Zeta[3])/s^2 - ((6*I)*HPL[{1}, -(t/s)]*
            Zeta[3])/s^2))) + k[{3, 4}, {3, 4}]*
     ((-4*Pi^3*(4*s^2 + 13*s*t + 12*t^2))/(3*s^2*t*(s + t)) +
      ((I/30)*Pi^4*(40*s^2 - 149*s*t + 35*t^2))/(s^2*t*(s + t)) +
      (16*Pi^3*HPL[{0}, s])/s^2 - ((16*I)*Pi^2*HPL[{0}, s]^2)/(t*(s + t)) +
      (((4*I)/3)*Pi^2*(16*s + 3*t)*HPL[{0}, -(t/s)])/(s^2*(s + t)) +
      (2*Pi^3*(s^2 - 6*s*t + 26*t^2)*HPL[{0}, -(t/s)])/(3*s^2*t*(s + t)) -
      ((8*I)*Pi^2*(4*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2*t) -
      (8*Pi*(s - 2*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
      (4*Pi*(s - 4*t)*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) -
      ((I/3)*Pi^2*(48*s^2 + 41*s*t + 19*t^2)*HPL[{0}, -(t/s)]^2)/
       (s^2*t*(s + t)) + (16*Pi*(-s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/
       (s^2*t) - ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
      (((4*I)/3)*(2*s + 5*t)*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) -
      (4*Pi*(6*s^2 + 2*s*t - 7*t^2)*HPL[{0}, -(t/s)]^3)/(3*s^2*t*(s + t)) -
      ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/s^2 -
      ((I/6)*(13*s + 25*t)*HPL[{0}, -(t/s)]^4)/(s^2*(s + t)) +
      (((4*I)/3)*Pi^2*(13*s - 3*t)*HPL[{1}, -(t/s)])/(s^2*t) -
      (2*Pi^3*(29*s^2 + 46*s*t + 22*t^2)*HPL[{1}, -(t/s)])/
       (3*s^2*t*(s + t)) - ((8*I)*Pi^2*(3*s - t)*HPL[{0}, s]*
        HPL[{1}, -(t/s)])/(s^2*(s + t)) + (8*Pi*(3*s + 2*t)*HPL[{0}, s]^2*
        HPL[{1}, -(t/s)])/(s*t*(s + t)) - (8*Pi*(5*s + 4*t)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s^2*(s + t)) -
      (((2*I)/3)*Pi^2*(35*s^2 + 37*s*t - 11*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
      (16*Pi*(3*s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
      ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) -
      (4*Pi*(5*s + t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2*t) +
      ((4*I)*(2*s^2 + 6*s*t + 3*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
       (s^2*t*(s + t)) - ((8*I)*(2*s^2 + s*t + t^2)*HPL[{0}, s]*
        HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
      (((2*I)/3)*(8*s^2 + 13*s*t + 9*t^2)*HPL[{0}, -(t/s)]^3*
        HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
      (4*Pi*(5*s + 4*t)*HPL[{1}, -(t/s)]^2)/(s^2*t) -
      ((I/3)*Pi^2*(26*s^2 - 3*s*t + 19*t^2)*HPL[{1}, -(t/s)]^2)/
       (s^2*t*(s + t)) + (16*Pi*(2*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/
       (s^2*(s + t)) + ((8*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
      ((4*I)*(2*s - t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2*t) -
      (4*Pi*(s^2 - 2*s*t + 3*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
       (s^2*t*(s + t)) + ((8*I)*(2*s^2 + s*t + t^2)*HPL[{0}, s]*
        HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2*t*(s + t)) +
      (I*(4*s^2 + 7*s*t + 11*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
       (s^2*t*(s + t)) - (((4*I)/3)*(3*s + 5*t)*HPL[{1}, -(t/s)]^3)/(s^2*t) -
      (4*Pi*(3*s^2 + 16*s*t + 7*t^2)*HPL[{1}, -(t/s)]^3)/(3*s^2*t*(s + t)) +
      ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/s^2 -
      (((2*I)/3)*(6*s^2 - 7*s*t - t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
       (s^2*t*(s + t)) - ((I/6)*(12*s + 25*t)*HPL[{1}, -(t/s)]^4)/(s^2*t) +
      (8*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
      ((32*I)*Pi^2*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
      ((8*I)*(2*s^2 + 3*s*t + 2*t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s^2*t*(s + t)) + (24*Pi*(3*s^2 + 4*s*t + 2*t^2)*HPL[{0}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s^2*t*(s + t)) -
      ((24*I)*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
       (s^2*t*(s + t)) - (16*Pi*(s^2 + 3*s*t + t^2)*HPL[{1}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s^2*t*(s + t)) +
      ((8*I)*(s - t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)) - ((8*I)*(s + 2*t)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)) +
      ((8*I)*(2*s^2 + 3*s*t + 2*t^2)*HPL[{3}, -(t/s)])/(s^2*t*(s + t)) -
      (8*Pi*(7*s^2 + 10*s*t + 8*t^2)*HPL[{3}, -(t/s)])/(s^2*t*(s + t)) +
      ((8*I)*(2*s^2 + 3*s*t + 8*t^2)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s^2*t*(s + t)) - ((8*I)*(s - t)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s*t*(s + t)) + ((16*I)*(s^2 - 5*t^2)*HPL[{4}, -(t/s)])/
       (s^2*t*(s + t)) - ((8*I)*(s^2 + s*t + 2*t^2)*HPL[{2, 1}, -(t/s)])/
       (s^2*t*(s + t)) + (8*Pi*(5*s^2 + 6*s*t + 8*t^2)*HPL[{2, 1}, -(t/s)])/
       (s^2*t*(s + t)) + ((8*I)*(2*s + 7*t)*HPL[{0}, -(t/s)]*
        HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
      ((8*I)*(s^2 + 7*s*t + 2*t^2)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s^2*t*(s + t)) + ((16*I)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/
       (s*t*(s + t)) + ((16*I)*(4*s^2 + 10*s*t + 5*t^2)*
        HPL[{2, 1, 1}, -(t/s)])/(s^2*t*(s + t)) +
      ((4*I)*(3*s^2 + 2*s*t + 4*t^2)*Zeta[3])/(s^2*t*(s + t)) -
      (8*Pi*(3*s^2 + 6*s*t + 8*t^2)*Zeta[3])/(s^2*t*(s + t)) -
      ((8*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) +
      ((8*I)*(s^2 + 5*s*t + 2*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
       (s^2*t*(s + t)) + nc^2*(((-I/90)*Pi^4*(4*s^2 - 15*s*t - 15*t^2))/
         (s^2*t*(s + t)) - ((10*I)*Pi^2*HPL[{0}, s]^2)/(t*(s + t)) +
        (((16*I)/3)*HPL[{0}, s]^4)/(t*(s + t)) -
        ((14*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) +
        (((32*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(t*(s + t)) -
        ((I/3)*Pi^2*(13*s^2 - s*t - t^2)*HPL[{0}, -(t/s)]^2)/
         (s^2*t*(s + t)) + ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/
         (s*t + t^2) - (((8*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/
         (t*(s + t)) - ((I/6)*(8*s^2 - s*t - t^2)*HPL[{0}, -(t/s)]^4)/
         (s^2*t*(s + t)) + ((14*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (t*(s + t)) - (((32*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/
         (t*(s + t)) + (((2*I)/3)*Pi^2*(17*s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
        ((24*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (t*(s + t)) - ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(t*(s + t)) + (((2*I)/3)*(3*s^2 + s*t + t^2)*
          HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
        ((I/3)*Pi^2*(13*s^2 - s*t - t^2)*HPL[{1}, -(t/s)]^2)/
         (s^2*t*(s + t)) + ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/
         (t*(s + t)) + ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/(s*t + t^2) + (I*(4*s^2 + s*t + t^2)*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s^2*t*(s + t)) +
        (((8*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) -
        (((2*I)/3)*(4*s^2 - s*t - t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
         (s^2*t*(s + t)) - ((I/6)*(8*s^2 - s*t - t^2)*HPL[{1}, -(t/s)]^4)/
         (s^2*t*(s + t)) - ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t + t^2) - ((8*I)*HPL[{0}, -(t/s)]^2*
          HPL[{2}, -(t/s)])/(t*(s + t)) + ((12*I)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(t*(s + t)) +
        ((16*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t + t^2) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(t*(s + t)) -
        ((12*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(t*(s + t)) +
        ((8*I)*HPL[{4}, -(t/s)])/(t*(s + t)) -
        ((16*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) -
        ((12*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(t*(s + t)) +
        ((12*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(t*(s + t)) -
        ((8*I)*HPL[{2, 1, 1}, -(t/s)])/(t*(s + t)) + ((12*I)*Zeta[3])/
         (t*(s + t)) + (((260*I)/3)*HPL[{0}, s]*Zeta[3])/(t*(s + t)) +
        (((142*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(t*(s + t)) -
        (((142*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(t*(s + t))) +
      b0*((((-I/12)*Pi^4)/s^2 - ((I/6)*Pi^2*HPL[{0}, -(t/s)]^2)/s^2 -
          ((I/12)*HPL[{0}, -(t/s)]^4)/s^2 - ((I/3)*Pi^2*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/s^2 - ((I/3)*HPL[{0}, -(t/s)]^3*
            HPL[{1}, -(t/s)])/s^2 - ((I/6)*Pi^2*HPL[{1}, -(t/s)]^2)/s^2 -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/s^2 -
          ((I/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/s^2 -
          ((I/12)*HPL[{1}, -(t/s)]^4)/s^2 - ((6*I)*Zeta[3])/(t*(s + t)))/nc +
        nc*((((7*I)/60)*Pi^4)/s^2 + (24*I)/(t*(s + t)) -
          ((I/3)*Pi^2*(s^2 + 12*s*t + 12*t^2))/(s^2*t*(s + t)) -
          ((24*I)*HPL[{0}, s])/(t*(s + t)) +
          ((I/3)*Pi^2*(s^2 + 12*s*t + 12*t^2)*HPL[{0}, s])/(s^2*t*(s + t)) -
          ((4*I)*Pi^2*HPL[{0}, s]^2)/s^2 + ((12*I)*HPL[{0}, s]^2)/
           (t*(s + t)) - ((4*I)*HPL[{0}, s]^3)/(t*(s + t)) -
          ((4*I)*(5*s + 4*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
          ((I/6)*Pi^2*(s^2 + 24*s*t + 18*t^2)*HPL[{0}, -(t/s)])/
           (s^2*t*(s + t)) - ((6*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/s^2 +
          ((4*I)*(5*s + 4*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((2*I)*(5*s + 4*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((2*I)*Pi^2*HPL[{0}, -(t/s)]^2)/s^2 +
          ((4*I)*(2*s - t)*HPL[{0}, -(t/s)]^2)/(s^2*t) -
          ((4*I)*(2*s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2*t) -
          ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/s^2 -
          ((I/3)*(6*s^2 - 2*s*t - 7*t^2)*HPL[{0}, -(t/s)]^3)/
           (s^2*t*(s + t)) - (((14*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/
           s^2 - (((17*I)/12)*HPL[{0}, -(t/s)]^4)/s^2 +
          ((4*I)*(s - 4*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((I/6)*Pi^2*(5*s^2 - 12*s*t - 18*t^2)*HPL[{1}, -(t/s)])/
           (s^2*t*(s + t)) + ((6*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/s^2 -
          ((4*I)*(s - 4*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*(s - 4*t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((5*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
          ((4*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s^2*t*(s + t)) + ((4*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*
            HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
          ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
          (I*(3*s + t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2*t) -
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/s^2 +
          (((4*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/s^2 -
          ((2*I)*Pi^2*HPL[{1}, -(t/s)]^2)/s^2 -
          ((4*I)*(3*s + t)*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) +
          ((4*I)*(3*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) -
          ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/s^2 +
          (I*(s^2 - 3*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
           (s^2*t*(s + t)) + ((6*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]^2)/s^2 + (((3*I)/2)*HPL[{0}, -(t/s)]^2*
            HPL[{1}, -(t/s)]^2)/s^2 + ((I/3)*(s^2 - 12*s*t - 7*t^2)*
            HPL[{1}, -(t/s)]^3)/(s^2*t*(s + t)) +
          (((14*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/s^2 -
          (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/s^2 -
          (((17*I)/12)*HPL[{1}, -(t/s)]^4)/s^2 - ((2*I)*(s^2 - 2*s*t - 2*t^2)*
            HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*t*(s + t)) -
          ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/s^2 -
          ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/s^2 +
          ((6*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/s^2 +
          ((2*I)*(s^2 - 2*s*t - 2*t^2)*HPL[{3}, -(t/s)])/(s^2*t*(s + t)) +
          ((8*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/s^2 +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/s^2 -
          ((6*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/s^2 +
          ((4*I)*HPL[{4}, -(t/s)])/s^2 - ((2*I)*(s^2 - 2*s*t - 2*t^2)*
            HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) -
          ((8*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/s^2 -
          ((6*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/s^2 +
          ((6*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/s^2 -
          ((4*I)*HPL[{2, 1, 1}, -(t/s)])/s^2 - ((2*I)*(5*s^2 + 2*s*t + 2*t^2)*
            Zeta[3])/(s^2*t*(s + t)) + ((8*I)*HPL[{0}, s]*Zeta[3])/s^2 +
          ((6*I)*HPL[{0}, -(t/s)]*Zeta[3])/s^2 - ((6*I)*HPL[{1}, -(t/s)]*
            Zeta[3])/s^2))) + k[{1, 4}, {1, 4}]*
     ((((4*I)/15)*Pi^4*(5*s - 23*t))/(s*t*(s + t)) -
      (4*Pi^3*(7*s + 4*t))/(3*s*t*(s + t)) - ((16*I)*Pi^2*HPL[{0}, s]^2)/
       (t*(s + t)) + (2*Pi^3*(s - 32*t)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)) +
      (((4*I)/3)*Pi^2*(24*s + 13*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
      ((32*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
      (8*Pi*(s - 2*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
      (12*Pi*HPL[{0}, -(t/s)]^2)/(t*(s + t)) -
      (((2*I)/3)*Pi^2*(24*s + 11*t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) -
      (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
      ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
      ((4*I)*HPL[{0}, -(t/s)]^3)/(s*(s + t)) -
      (4*Pi*(2*s + 3*t)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) +
      ((2*I)*HPL[{0}, -(t/s)]^4)/(s*(s + t)) +
      (((28*I)/3)*Pi^2*(3*s + t)*HPL[{1}, -(t/s)])/(s*t^2) -
      (2*Pi^3*(22*s^2 + 51*s*t + 24*t^2)*HPL[{1}, -(t/s)])/
       (3*s*t^2*(s + t)) - ((32*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{0}, s]*
        HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
      (8*Pi*(3*s + 2*t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
      (8*Pi*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t^2*(s + t)) -
      (((2*I)/3)*Pi^2*(s^2 + 36*s*t + 48*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t^2*(s + t)) -
      (16*Pi*(s - 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (t^2*(s + t)) - ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(t*(s + t)) + ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s*t*(s + t)) - (4*Pi*(s + 5*t)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s*t^2) - ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(t*(s + t)) +
      (((8*I)/3)*(2*s + t)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) - (4*Pi*(7*s + 4*t)*HPL[{1}, -(t/s)]^2)/(s*t^2) +
      (((2*I)/3)*Pi^2*(12*s^2 - s*t + 11*t^2)*HPL[{1}, -(t/s)]^2)/
       (s*t^2*(s + t)) + (16*Pi*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*
        HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) +
      ((8*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
      ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t^2) +
      (4*Pi*(3*s^2 + 2*s*t + 5*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
       (s*t^2*(s + t)) - ((8*I)*(s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) +
      (I*(s^2 + 5*s*t - 4*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
       (s*t^2*(s + t)) - (((4*I)/3)*(5*s + 3*t)*HPL[{1}, -(t/s)]^3)/(s*t^2) -
      (4*Pi*(4*s^2 + 5*s*t + 3*t^2)*HPL[{1}, -(t/s)]^3)/(s*t^2*(s + t)) +
      ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/t^2 +
      (((2*I)/3)*(11*s^2 + 5*s*t + 6*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]^3)/(s*t^2*(s + t)) -
      ((I/6)*(25*s + 12*t)*HPL[{1}, -(t/s)]^4)/(s*t^2) -
      (8*Pi*(s^2 + 6*s*t + 4*t^2)*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) +
      (((2*I)/3)*Pi^2*(43*s^2 + 91*s*t + 96*t^2)*HPL[{2}, -(t/s)])/
       (s*t^2*(s + t)) + ((8*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)) + (24*Pi*(s^2 + 4*s*t + 2*t^2)*HPL[{0}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
      ((24*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(t*(s + t)) -
      (8*Pi*(3*s^2 + 5*s*t + 4*t^2)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t^2*(s + t)) - ((4*I)*(3*s^2 + s*t + 2*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
      (I*(11*s^2 + 19*s*t + 16*t^2)*HPL[{2}, -(t/s)]^2)/(s*t^2*(s + t)) -
      ((8*I)*(s + 2*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
      (8*Pi*(4*s^2 + 11*s*t + 2*t^2)*HPL[{3}, -(t/s)])/(s*t^2*(s + t)) +
      ((8*I)*(2*s - 5*t)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
      ((4*I)*(3*s^2 + s*t + 2*t^2)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s*t^2*(s + t)) + ((16*I)*(s + 5*t)*HPL[{4}, -(t/s)])/(s*t*(s + t)) +
      (8*Pi*(5*s - 2*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
      ((8*I)*(s^2 + 5*s*t + 2*t^2)*HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) +
      ((4*I)*(9*s^2 + 13*s*t + 14*t^2)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s*t^2*(s + t)) - ((4*I)*(9*s^2 + 11*s*t + 10*t^2)*HPL[{1}, -(t/s)]*
        HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) +
      ((2*I)*(11*s^2 + 19*s*t + 16*t^2)*HPL[{2, 2}, -(t/s)])/
       (s*t^2*(s + t)) + ((8*I)*(9*s^2 + 17*s*t + 10*t^2)*
        HPL[{2, 1, 1}, -(t/s)])/(s*t^2*(s + t)) - (8*Pi*(3*s - 2*t)*Zeta[3])/
       (s*t*(s + t)) + ((4*I)*(9*s + 4*t)*Zeta[3])/(s*t*(s + t)) -
      ((8*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) +
      ((4*I)*(7*s^2 + 9*s*t + 6*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
       (s*t^2*(s + t)) + nc^2*((((-2*I)/45)*Pi^4)/(t*(s + t)) -
        ((10*I)*Pi^2*HPL[{0}, s]^2)/(t*(s + t)) + (((16*I)/3)*HPL[{0}, s]^4)/
         (t*(s + t)) - ((14*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/
         (t*(s + t)) + (((32*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/
         (t*(s + t)) - (((13*I)/3)*Pi^2*HPL[{0}, -(t/s)]^2)/(t*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(t*(s + t)) -
        (((8*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(t*(s + t)) -
        (((4*I)/3)*HPL[{0}, -(t/s)]^4)/(t*(s + t)) +
        ((14*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) -
        (((32*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(t*(s + t)) -
        (((2*I)/3)*Pi^2*(s - 16*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (t^2*(s + t)) - ((24*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(t*(s + t)) - ((8*I)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((2*I)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((I/3)*Pi^2*(2*s - 11*t)*HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (t*(s + t)) + (I*(s + 5*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
         (t^2*(s + t)) + (((8*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/
         (t*(s + t)) + (((2*I)/3)*(s - 3*t)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^3)/(t^2*(s + t)) +
        ((I/6)*(s - 7*t)*HPL[{1}, -(t/s)]^4)/(t^2*(s + t)) +
        (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/t^2 -
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(t*(s + t)) -
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(t*(s + t)) -
        ((4*I)*(s - 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (t^2*(s + t)) - (I*HPL[{2}, -(t/s)]^2)/t^2 +
        ((16*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(t*(s + t)) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(t*(s + t)) +
        ((4*I)*(s - 2*t)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(t^2*(s + t)) +
        ((8*I)*HPL[{4}, -(t/s)])/(t*(s + t)) -
        ((16*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(t*(s + t)) +
        ((4*I)*(s - 2*t)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (t^2*(s + t)) - ((4*I)*(s - 2*t)*HPL[{1}, -(t/s)]*
          HPL[{2, 1}, -(t/s)])/(t^2*(s + t)) + ((2*I)*HPL[{2, 2}, -(t/s)])/
         t^2 + ((8*I)*s*HPL[{2, 1, 1}, -(t/s)])/(t^2*(s + t)) +
        ((12*I)*Zeta[3])/(t*(s + t)) + (((260*I)/3)*HPL[{0}, s]*Zeta[3])/
         (t*(s + t)) + (((142*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(t*(s + t)) +
        (((2*I)/3)*(6*s - 65*t)*HPL[{1}, -(t/s)]*Zeta[3])/(t^2*(s + t))) +
      b0*((((I/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/t^2 -
          ((I/3)*Pi^2*HPL[{1}, -(t/s)]^2)/t^2 - ((I/2)*HPL[{0}, -(t/s)]^2*
            HPL[{1}, -(t/s)]^2)/t^2 - ((I/3)*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]^3)/t^2 - ((I/12)*HPL[{1}, -(t/s)]^4)/t^2 -
          ((I/3)*Pi^2*HPL[{2}, -(t/s)])/t^2 + ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/t^2 +
          ((I/2)*HPL[{2}, -(t/s)]^2)/t^2 - ((2*I)*HPL[{1}, -(t/s)]*
            HPL[{3}, -(t/s)])/t^2 - ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{2, 1}, -(t/s)])/t^2 + ((2*I)*HPL[{1}, -(t/s)]*
            HPL[{2, 1}, -(t/s)])/t^2 - (I*HPL[{2, 2}, -(t/s)])/t^2 -
          ((4*I)*HPL[{2, 1, 1}, -(t/s)])/t^2 - ((6*I)*Zeta[3])/(t*(s + t)) -
          ((2*I)*HPL[{1}, -(t/s)]*Zeta[3])/t^2)/nc +
        nc*((24*I)/(t*(s + t)) - ((I/3)*Pi^2*(13*s + 12*t))/(s*t*(s + t)) -
          ((24*I)*HPL[{0}, s])/(t*(s + t)) + ((I/3)*Pi^2*(13*s + 12*t)*
            HPL[{0}, s])/(s*t*(s + t)) + ((12*I)*HPL[{0}, s]^2)/(t*(s + t)) -
          ((4*I)*HPL[{0}, s]^3)/(t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)])/
           (t*(s + t)) + ((I/6)*Pi^2*(13*s + 18*t)*HPL[{0}, -(t/s)])/
           (s*t*(s + t)) + ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((4*I)*HPL[{0}, -(t/s)]^2)/(s*t) + ((4*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)]^2)/(s*t) + ((I/3)*(6*s + 7*t)*HPL[{0}, -(t/s)]^
             3)/(s*t*(s + t)) + ((20*I)*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((I/6)*Pi^2*(19*s + 18*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((20*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((10*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/t^2 -
          ((4*I)*(3*s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + ((4*I)*(3*s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) + (I*HPL[{0}, -(t/s)]^2*
            HPL[{1}, -(t/s)])/(s*t) - (((2*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2)/
           t^2 + ((4*I)*(s - t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
          ((4*I)*(s - t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
          (I*(5*s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
          (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/t^2 -
          ((I/3)*(s + 7*t)*HPL[{1}, -(t/s)]^3)/(s*t*(s + t)) -
          (((2*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/t^2 -
          ((I/6)*HPL[{1}, -(t/s)]^4)/t^2 - (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/
           t^2 + ((2*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s*t*(s + t)) + ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
            HPL[{2}, -(t/s)])/t^2 + (I*HPL[{2}, -(t/s)]^2)/t^2 -
          ((2*I)*(s + 2*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
          ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/t^2 +
          ((2*I)*(s + 2*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/t^2 +
          ((4*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/t^2 -
          ((2*I)*HPL[{2, 2}, -(t/s)])/t^2 - ((8*I)*HPL[{2, 1, 1}, -(t/s)])/
           t^2 - ((2*I)*(7*s + 2*t)*Zeta[3])/(s*t*(s + t)) -
          ((4*I)*HPL[{1}, -(t/s)]*Zeta[3])/t^2))) +
    k[{2, 3}, {2, 3}]*((((4*I)/15)*Pi^4*(5*s - 23*t))/(s*t*(s + t)) -
      (4*Pi^3*(7*s + 4*t))/(3*s*t*(s + t)) - ((16*I)*Pi^2*HPL[{0}, s]^2)/
       (t*(s + t)) + (2*Pi^3*(s - 32*t)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)) +
      (((4*I)/3)*Pi^2*(24*s + 13*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
      ((32*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
      (8*Pi*(s - 2*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
      (12*Pi*HPL[{0}, -(t/s)]^2)/(t*(s + t)) -
      (((2*I)/3)*Pi^2*(24*s + 11*t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) -
      (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
      ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
      ((4*I)*HPL[{0}, -(t/s)]^3)/(s*(s + t)) -
      (4*Pi*(2*s + 3*t)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) +
      ((2*I)*HPL[{0}, -(t/s)]^4)/(s*(s + t)) +
      (((28*I)/3)*Pi^2*(3*s + t)*HPL[{1}, -(t/s)])/(s*t^2) -
      (2*Pi^3*(22*s^2 + 51*s*t + 24*t^2)*HPL[{1}, -(t/s)])/
       (3*s*t^2*(s + t)) - ((32*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{0}, s]*
        HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
      (8*Pi*(3*s + 2*t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
      (8*Pi*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t^2*(s + t)) -
      (((2*I)/3)*Pi^2*(s^2 + 36*s*t + 48*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t^2*(s + t)) -
      (16*Pi*(s - 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (t^2*(s + t)) - ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(t*(s + t)) + ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s*t*(s + t)) - (4*Pi*(s + 5*t)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s*t^2) - ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(t*(s + t)) +
      (((8*I)/3)*(2*s + t)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) - (4*Pi*(7*s + 4*t)*HPL[{1}, -(t/s)]^2)/(s*t^2) +
      (((2*I)/3)*Pi^2*(12*s^2 - s*t + 11*t^2)*HPL[{1}, -(t/s)]^2)/
       (s*t^2*(s + t)) + (16*Pi*(2*s^2 + 2*s*t + t^2)*HPL[{0}, s]*
        HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) +
      ((8*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
      ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t^2) +
      (4*Pi*(3*s^2 + 2*s*t + 5*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
       (s*t^2*(s + t)) - ((8*I)*(s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) +
      (I*(s^2 + 5*s*t - 4*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
       (s*t^2*(s + t)) - (((4*I)/3)*(5*s + 3*t)*HPL[{1}, -(t/s)]^3)/(s*t^2) -
      (4*Pi*(4*s^2 + 5*s*t + 3*t^2)*HPL[{1}, -(t/s)]^3)/(s*t^2*(s + t)) +
      ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/t^2 +
      (((2*I)/3)*(11*s^2 + 5*s*t + 6*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]^3)/(s*t^2*(s + t)) -
      ((I/6)*(25*s + 12*t)*HPL[{1}, -(t/s)]^4)/(s*t^2) -
      (8*Pi*(s^2 + 6*s*t + 4*t^2)*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) +
      (((2*I)/3)*Pi^2*(43*s^2 + 91*s*t + 96*t^2)*HPL[{2}, -(t/s)])/
       (s*t^2*(s + t)) + ((8*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)) + (24*Pi*(s^2 + 4*s*t + 2*t^2)*HPL[{0}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
      ((24*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(t*(s + t)) -
      (8*Pi*(3*s^2 + 5*s*t + 4*t^2)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t^2*(s + t)) - ((4*I)*(3*s^2 + s*t + 2*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
      (I*(11*s^2 + 19*s*t + 16*t^2)*HPL[{2}, -(t/s)]^2)/(s*t^2*(s + t)) -
      ((8*I)*(s + 2*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
      (8*Pi*(4*s^2 + 11*s*t + 2*t^2)*HPL[{3}, -(t/s)])/(s*t^2*(s + t)) +
      ((8*I)*(2*s - 5*t)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
      ((4*I)*(3*s^2 + s*t + 2*t^2)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s*t^2*(s + t)) + ((16*I)*(s + 5*t)*HPL[{4}, -(t/s)])/(s*t*(s + t)) +
      (8*Pi*(5*s - 2*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
      ((8*I)*(s^2 + 5*s*t + 2*t^2)*HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) +
      ((4*I)*(9*s^2 + 13*s*t + 14*t^2)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s*t^2*(s + t)) - ((4*I)*(9*s^2 + 11*s*t + 10*t^2)*HPL[{1}, -(t/s)]*
        HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) +
      ((2*I)*(11*s^2 + 19*s*t + 16*t^2)*HPL[{2, 2}, -(t/s)])/
       (s*t^2*(s + t)) + ((8*I)*(9*s^2 + 17*s*t + 10*t^2)*
        HPL[{2, 1, 1}, -(t/s)])/(s*t^2*(s + t)) - (8*Pi*(3*s - 2*t)*Zeta[3])/
       (s*t*(s + t)) + ((4*I)*(9*s + 4*t)*Zeta[3])/(s*t*(s + t)) -
      ((8*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) +
      ((4*I)*(7*s^2 + 9*s*t + 6*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
       (s*t^2*(s + t)) + nc^2*((((-2*I)/45)*Pi^4)/(t*(s + t)) -
        ((10*I)*Pi^2*HPL[{0}, s]^2)/(t*(s + t)) + (((16*I)/3)*HPL[{0}, s]^4)/
         (t*(s + t)) - ((14*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/
         (t*(s + t)) + (((32*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/
         (t*(s + t)) - (((13*I)/3)*Pi^2*HPL[{0}, -(t/s)]^2)/(t*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(t*(s + t)) -
        (((8*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(t*(s + t)) -
        (((4*I)/3)*HPL[{0}, -(t/s)]^4)/(t*(s + t)) +
        ((14*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) -
        (((32*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(t*(s + t)) -
        (((2*I)/3)*Pi^2*(s - 16*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (t^2*(s + t)) - ((24*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(t*(s + t)) - ((8*I)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((2*I)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((I/3)*Pi^2*(2*s - 11*t)*HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) +
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (t*(s + t)) + (I*(s + 5*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
         (t^2*(s + t)) + (((8*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/
         (t*(s + t)) + (((2*I)/3)*(s - 3*t)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^3)/(t^2*(s + t)) +
        ((I/6)*(s - 7*t)*HPL[{1}, -(t/s)]^4)/(t^2*(s + t)) +
        (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/t^2 -
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(t*(s + t)) -
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(t*(s + t)) -
        ((4*I)*(s - 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (t^2*(s + t)) - (I*HPL[{2}, -(t/s)]^2)/t^2 +
        ((16*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(t*(s + t)) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(t*(s + t)) +
        ((4*I)*(s - 2*t)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(t^2*(s + t)) +
        ((8*I)*HPL[{4}, -(t/s)])/(t*(s + t)) -
        ((16*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(t*(s + t)) +
        ((4*I)*(s - 2*t)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (t^2*(s + t)) - ((4*I)*(s - 2*t)*HPL[{1}, -(t/s)]*
          HPL[{2, 1}, -(t/s)])/(t^2*(s + t)) + ((2*I)*HPL[{2, 2}, -(t/s)])/
         t^2 + ((8*I)*s*HPL[{2, 1, 1}, -(t/s)])/(t^2*(s + t)) +
        ((12*I)*Zeta[3])/(t*(s + t)) + (((260*I)/3)*HPL[{0}, s]*Zeta[3])/
         (t*(s + t)) + (((142*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(t*(s + t)) +
        (((2*I)/3)*(6*s - 65*t)*HPL[{1}, -(t/s)]*Zeta[3])/(t^2*(s + t))) +
      b0*((((I/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/t^2 -
          ((I/3)*Pi^2*HPL[{1}, -(t/s)]^2)/t^2 - ((I/2)*HPL[{0}, -(t/s)]^2*
            HPL[{1}, -(t/s)]^2)/t^2 - ((I/3)*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]^3)/t^2 - ((I/12)*HPL[{1}, -(t/s)]^4)/t^2 -
          ((I/3)*Pi^2*HPL[{2}, -(t/s)])/t^2 + ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/t^2 +
          ((I/2)*HPL[{2}, -(t/s)]^2)/t^2 - ((2*I)*HPL[{1}, -(t/s)]*
            HPL[{3}, -(t/s)])/t^2 - ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{2, 1}, -(t/s)])/t^2 + ((2*I)*HPL[{1}, -(t/s)]*
            HPL[{2, 1}, -(t/s)])/t^2 - (I*HPL[{2, 2}, -(t/s)])/t^2 -
          ((4*I)*HPL[{2, 1, 1}, -(t/s)])/t^2 - ((6*I)*Zeta[3])/(t*(s + t)) -
          ((2*I)*HPL[{1}, -(t/s)]*Zeta[3])/t^2)/nc +
        nc*((24*I)/(t*(s + t)) - ((I/3)*Pi^2*(13*s + 12*t))/(s*t*(s + t)) -
          ((24*I)*HPL[{0}, s])/(t*(s + t)) + ((I/3)*Pi^2*(13*s + 12*t)*
            HPL[{0}, s])/(s*t*(s + t)) + ((12*I)*HPL[{0}, s]^2)/(t*(s + t)) -
          ((4*I)*HPL[{0}, s]^3)/(t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)])/
           (t*(s + t)) + ((I/6)*Pi^2*(13*s + 18*t)*HPL[{0}, -(t/s)])/
           (s*t*(s + t)) + ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(t*(s + t)) -
          ((4*I)*HPL[{0}, -(t/s)]^2)/(s*t) + ((4*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)]^2)/(s*t) + ((I/3)*(6*s + 7*t)*HPL[{0}, -(t/s)]^
             3)/(s*t*(s + t)) + ((20*I)*HPL[{1}, -(t/s)])/(t*(s + t)) -
          ((I/6)*Pi^2*(19*s + 18*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((20*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((10*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(t*(s + t)) +
          (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/t^2 -
          ((4*I)*(3*s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + ((4*I)*(3*s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) + (I*HPL[{0}, -(t/s)]^2*
            HPL[{1}, -(t/s)])/(s*t) - (((2*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2)/
           t^2 + ((4*I)*(s - t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
          ((4*I)*(s - t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
          (I*(5*s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
          (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/t^2 -
          ((I/3)*(s + 7*t)*HPL[{1}, -(t/s)]^3)/(s*t*(s + t)) -
          (((2*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/t^2 -
          ((I/6)*HPL[{1}, -(t/s)]^4)/t^2 - (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/
           t^2 + ((2*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s*t*(s + t)) + ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
            HPL[{2}, -(t/s)])/t^2 + (I*HPL[{2}, -(t/s)]^2)/t^2 -
          ((2*I)*(s + 2*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
          ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/t^2 +
          ((2*I)*(s + 2*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/t^2 +
          ((4*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/t^2 -
          ((2*I)*HPL[{2, 2}, -(t/s)])/t^2 - ((8*I)*HPL[{2, 1, 1}, -(t/s)])/
           t^2 - ((2*I)*(7*s + 2*t)*Zeta[3])/(s*t*(s + t)) -
          ((4*I)*HPL[{1}, -(t/s)]*Zeta[3])/t^2)))

M2V[1, 4, 3, 2] = (((-8*I)*nc^2*k[{1, 2}, {1, 2}])/(s*t) -
      ((8*I)*nc^2*k[{1, 3}, {1, 3}])/(s*t) - ((8*I)*nc^2*k[{1, 4}, {1, 4}])/
       (s*t) - ((8*I)*nc^2*k[{2, 3}, {2, 3}])/(s*t) -
      ((8*I)*nc^2*k[{2, 4}, {2, 4}])/(s*t) - ((8*I)*nc^2*k[{3, 4}, {3, 4}])/
       (s*t))/ep^4 +
    ((((-3*I)*b0*nc)/(s*t) + nc^2*((8*Pi)/(s*t) + ((16*I)*HPL[{0}, s])/
           (s*t) + ((8*I)*HPL[{0}, -(t/s)])/(s*t)))*k[{1, 2}, {1, 2}] +
      (((-3*I)*b0*nc)/(s*t) + nc^2*((8*Pi)/(s*t) + ((16*I)*HPL[{0}, s])/
           (s*t) + ((8*I)*HPL[{0}, -(t/s)])/(s*t)))*k[{1, 3}, {1, 3}] +
      (((-3*I)*b0*nc)/(s*t) + nc^2*((8*Pi)/(s*t) + ((16*I)*HPL[{0}, s])/
           (s*t) + ((8*I)*HPL[{0}, -(t/s)])/(s*t)))*k[{1, 4}, {1, 4}] +
      (((-3*I)*b0*nc)/(s*t) + nc^2*((8*Pi)/(s*t) + ((16*I)*HPL[{0}, s])/
           (s*t) + ((8*I)*HPL[{0}, -(t/s)])/(s*t)))*k[{2, 3}, {2, 3}] +
      (((-3*I)*b0*nc)/(s*t) + nc^2*((8*Pi)/(s*t) + ((16*I)*HPL[{0}, s])/
           (s*t) + ((8*I)*HPL[{0}, -(t/s)])/(s*t)))*k[{2, 4}, {2, 4}] +
      (((-3*I)*b0*nc)/(s*t) + nc^2*((8*Pi)/(s*t) + ((16*I)*HPL[{0}, s])/
           (s*t) + ((8*I)*HPL[{0}, -(t/s)])/(s*t)))*k[{3, 4}, {3, 4}])/ep^3 +
    ((((4*I)*Pi^2)/(t*(s + t)) - (4*Pi*HPL[{0}, -(t/s)])/(s*t) -
        ((4*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        b0*nc*((-6*I)/(s*t) + Pi/(s*t) + ((6*I)*HPL[{0}, s])/(s*t) +
          ((5*I)*HPL[{0}, -(t/s)])/(s*t)) + nc^2*(((7*I)*Pi^2)/(s*t) -
          (16*Pi*HPL[{0}, s])/(s*t) - ((16*I)*HPL[{0}, s]^2)/(s*t) -
          (12*Pi*HPL[{0}, -(t/s)])/(s*t) - ((16*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)])/(s*t) - ((2*I)*HPL[{0}, -(t/s)]^2)/(s*t)) -
        (4*Pi*(3*s + t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((8*I)*HPL[{1}, -(t/s)]^2)/(s*t))*k[{1, 2}, {1, 2}] +
      (((4*I)*Pi^2)/(t*(s + t)) - (4*Pi*HPL[{0}, -(t/s)])/(s*t) -
        ((4*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        nc^2*(((7*I)*Pi^2)/(s*t) - (16*Pi*HPL[{0}, s])/(s*t) -
          ((16*I)*HPL[{0}, s]^2)/(s*t) - (12*Pi*HPL[{0}, -(t/s)])/(s*t) -
          ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{0}, -(t/s)]^2)/(s*t)) +
        b0*nc*((-6*I)/(s*t) + (Pi*(s + 5*t))/(s*t*(s + t)) +
          ((6*I)*HPL[{0}, s])/(s*t) + (4*Pi*HPL[{0}, -(t/s)])/(s + t)^2 +
          (I*(5*s + t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((2*I)*HPL[{0}, -(t/s)]^2)/(s + t)^2) -
        (4*Pi*(3*s + t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((8*I)*HPL[{1}, -(t/s)]^2)/(s*t))*k[{1, 3}, {1, 3}] +
      (((4*I)*Pi^2)/(t*(s + t)) - (4*Pi*HPL[{0}, -(t/s)])/(s*t) -
        ((4*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        b0*nc*((-6*I)/(s*t) + (5*Pi)/(s*t) + ((6*I)*HPL[{0}, s])/(s*t) +
          (I*HPL[{0}, -(t/s)])/(s*t)) + nc^2*(((7*I)*Pi^2)/(s*t) -
          (16*Pi*HPL[{0}, s])/(s*t) - ((16*I)*HPL[{0}, s]^2)/(s*t) -
          (12*Pi*HPL[{0}, -(t/s)])/(s*t) - ((16*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)])/(s*t) - ((2*I)*HPL[{0}, -(t/s)]^2)/(s*t)) -
        (4*Pi*(3*s + t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((8*I)*HPL[{1}, -(t/s)]^2)/(s*t))*k[{1, 4}, {1, 4}] +
      (((4*I)*Pi^2)/(t*(s + t)) - (4*Pi*HPL[{0}, -(t/s)])/(s*t) -
        ((4*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        b0*nc*((-6*I)/(s*t) + (5*Pi)/(s*t) + ((6*I)*HPL[{0}, s])/(s*t) +
          (I*HPL[{0}, -(t/s)])/(s*t)) + nc^2*(((7*I)*Pi^2)/(s*t) -
          (16*Pi*HPL[{0}, s])/(s*t) - ((16*I)*HPL[{0}, s]^2)/(s*t) -
          (12*Pi*HPL[{0}, -(t/s)])/(s*t) - ((16*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)])/(s*t) - ((2*I)*HPL[{0}, -(t/s)]^2)/(s*t)) -
        (4*Pi*(3*s + t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((8*I)*HPL[{1}, -(t/s)]^2)/(s*t))*k[{2, 3}, {2, 3}] +
      (((4*I)*Pi^2)/(t*(s + t)) - (4*Pi*HPL[{0}, -(t/s)])/(s*t) -
        ((4*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        nc^2*(((7*I)*Pi^2)/(s*t) - (16*Pi*HPL[{0}, s])/(s*t) -
          ((16*I)*HPL[{0}, s]^2)/(s*t) - (12*Pi*HPL[{0}, -(t/s)])/(s*t) -
          ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{0}, -(t/s)]^2)/(s*t)) +
        b0*nc*((-6*I)/(s*t) + (Pi*(s + 5*t))/(s*t*(s + t)) +
          ((6*I)*HPL[{0}, s])/(s*t) + (4*Pi*HPL[{0}, -(t/s)])/(s + t)^2 +
          (I*(5*s + t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((2*I)*HPL[{0}, -(t/s)]^2)/(s + t)^2) -
        (4*Pi*(3*s + t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((8*I)*HPL[{1}, -(t/s)]^2)/(s*t))*k[{2, 4}, {2, 4}] +
      (((4*I)*Pi^2)/(t*(s + t)) - (4*Pi*HPL[{0}, -(t/s)])/(s*t) -
        ((4*I)*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        b0*nc*((-6*I)/(s*t) + Pi/(s*t) + ((6*I)*HPL[{0}, s])/(s*t) +
          ((5*I)*HPL[{0}, -(t/s)])/(s*t)) + nc^2*(((7*I)*Pi^2)/(s*t) -
          (16*Pi*HPL[{0}, s])/(s*t) - ((16*I)*HPL[{0}, s]^2)/(s*t) -
          (12*Pi*HPL[{0}, -(t/s)])/(s*t) - ((16*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)])/(s*t) - ((2*I)*HPL[{0}, -(t/s)]^2)/(s*t)) -
        (4*Pi*(3*s + t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((8*I)*HPL[{1}, -(t/s)]^2)/(s*t))*k[{3, 4}, {3, 4}])/ep^2 +
    (k[{1, 2}, {1, 2}]*((4*Pi^3)/s^2 - ((8*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) -
        ((4*I)*Pi^2*(2*s - t)*HPL[{0}, -(t/s)])/(s^2*t) +
        (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
        (4*Pi*(2*s + t)*HPL[{0}, -(t/s)]^2)/(s^2*t) +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        ((4*I)*HPL[{0}, -(t/s)]^3)/s^2 + b0*nc*((-12*I)/(s*t) +
          (2*Pi)/(s*t) + ((I/6)*Pi^2)/(s*t) + ((12*I)*HPL[{0}, s])/(s*t) -
          (2*Pi*HPL[{0}, s])/(s*t) - ((6*I)*HPL[{0}, s]^2)/(s*t) +
          ((10*I)*HPL[{0}, -(t/s)])/(s*t) - (2*Pi*(s + 3*t)*HPL[{0}, -(t/s)])/
           (s*t*(s + t)) - ((10*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
          ((2*I)*(2*s + t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t))) +
        ((8*I)*Pi^2*t*HPL[{1}, -(t/s)])/(s^2*(s + t)) +
        (8*Pi*(3*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
        (8*Pi*(3*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*t) +
        ((8*I)*(s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + ((8*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
        (4*Pi*(5*s + t)*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) +
        ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) +
        ((4*I)*(4*s^2 + 5*s*t + 5*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s^2*t*(s + t)) + ((8*I)*HPL[{1}, -(t/s)]^3)/s^2 +
        nc^2*((-3*Pi^3)/(s*t) - ((14*I)*Pi^2*HPL[{0}, s])/(s*t) +
          (16*Pi*HPL[{0}, s]^2)/(s*t) + (((32*I)/3)*HPL[{0}, s]^3)/(s*t) -
          ((11*I)*Pi^2*HPL[{0}, -(t/s)])/(s*t) +
          (24*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
          (8*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + ((4*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)]^2)/(s*t) - (((4*I)/3)*HPL[{0}, -(t/s)]^3)/
           (s*t) + (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
          ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
          (8*Pi*HPL[{2}, -(t/s)])/(s*t) + ((8*I)*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t) - ((8*I)*HPL[{3}, -(t/s)])/(s*t) +
          (((130*I)/3)*Zeta[3])/(s*t))) + k[{3, 4}, {3, 4}]*
       ((4*Pi^3)/s^2 - ((8*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) -
        ((4*I)*Pi^2*(2*s - t)*HPL[{0}, -(t/s)])/(s^2*t) +
        (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
        (4*Pi*(2*s + t)*HPL[{0}, -(t/s)]^2)/(s^2*t) +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        ((4*I)*HPL[{0}, -(t/s)]^3)/s^2 + b0*nc*((-12*I)/(s*t) +
          (2*Pi)/(s*t) + ((I/6)*Pi^2)/(s*t) + ((12*I)*HPL[{0}, s])/(s*t) -
          (2*Pi*HPL[{0}, s])/(s*t) - ((6*I)*HPL[{0}, s]^2)/(s*t) +
          ((10*I)*HPL[{0}, -(t/s)])/(s*t) - (2*Pi*(s + 3*t)*HPL[{0}, -(t/s)])/
           (s*t*(s + t)) - ((10*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
          ((2*I)*(2*s + t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t))) +
        ((8*I)*Pi^2*t*HPL[{1}, -(t/s)])/(s^2*(s + t)) +
        (8*Pi*(3*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
        (8*Pi*(3*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*t) +
        ((8*I)*(s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + ((8*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
        (4*Pi*(5*s + t)*HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) +
        ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) +
        ((4*I)*(4*s^2 + 5*s*t + 5*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s^2*t*(s + t)) + ((8*I)*HPL[{1}, -(t/s)]^3)/s^2 +
        nc^2*((-3*Pi^3)/(s*t) - ((14*I)*Pi^2*HPL[{0}, s])/(s*t) +
          (16*Pi*HPL[{0}, s]^2)/(s*t) + (((32*I)/3)*HPL[{0}, s]^3)/(s*t) -
          ((11*I)*Pi^2*HPL[{0}, -(t/s)])/(s*t) +
          (24*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
          (8*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + ((4*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)]^2)/(s*t) - (((4*I)/3)*HPL[{0}, -(t/s)]^3)/
           (s*t) + (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
          ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
          (8*Pi*HPL[{2}, -(t/s)])/(s*t) + ((8*I)*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t) - ((8*I)*HPL[{3}, -(t/s)])/(s*t) +
          (((130*I)/3)*Zeta[3])/(s*t))) + k[{1, 4}, {1, 4}]*
       (((-8*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) - ((8*I)*Pi^2*HPL[{0}, -(t/s)])/
         (s*t) + (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
        (8*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + ((8*I)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^2)/(s*(s + t)) + b0*nc*((-12*I)/(s*t) +
          (10*Pi)/(s*t) + (((25*I)/6)*Pi^2)/(s*t) + ((12*I)*HPL[{0}, s])/
           (s*t) - (10*Pi*HPL[{0}, s])/(s*t) - ((6*I)*HPL[{0}, s]^2)/(s*t) +
          ((2*I)*HPL[{0}, -(t/s)])/(s*t) - (2*Pi*(3*s + t)*HPL[{0}, -(t/s)])/
           (s*t*(s + t)) - ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          ((2*I)*HPL[{0}, -(t/s)]^2)/(t*(s + t))) -
        ((8*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
        (8*Pi*(3*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
        (8*Pi*(s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t^2) +
        ((8*I)*(s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (t*(s + t)) + (4*Pi*(5*s^2 + 5*s*t + 4*t^2)*HPL[{1}, -(t/s)]^2)/
         (s*t^2*(s + t)) + ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) +
        ((4*I)*(s + 5*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) +
        ((8*I)*HPL[{1}, -(t/s)]^3)/t^2 + nc^2*((-3*Pi^3)/(s*t) -
          ((14*I)*Pi^2*HPL[{0}, s])/(s*t) + (16*Pi*HPL[{0}, s]^2)/(s*t) +
          (((32*I)/3)*HPL[{0}, s]^3)/(s*t) - ((11*I)*Pi^2*HPL[{0}, -(t/s)])/
           (s*t) + (24*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
          (8*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + ((4*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)]^2)/(s*t) - (((4*I)/3)*HPL[{0}, -(t/s)]^3)/
           (s*t) + (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
          ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
          (8*Pi*HPL[{2}, -(t/s)])/(s*t) + ((8*I)*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t) - ((8*I)*HPL[{3}, -(t/s)])/(s*t) +
          (((130*I)/3)*Zeta[3])/(s*t))) + k[{2, 3}, {2, 3}]*
       (((-8*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) - ((8*I)*Pi^2*HPL[{0}, -(t/s)])/
         (s*t) + (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
        (8*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + ((8*I)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^2)/(s*(s + t)) + b0*nc*((-12*I)/(s*t) +
          (10*Pi)/(s*t) + (((25*I)/6)*Pi^2)/(s*t) + ((12*I)*HPL[{0}, s])/
           (s*t) - (10*Pi*HPL[{0}, s])/(s*t) - ((6*I)*HPL[{0}, s]^2)/(s*t) +
          ((2*I)*HPL[{0}, -(t/s)])/(s*t) - (2*Pi*(3*s + t)*HPL[{0}, -(t/s)])/
           (s*t*(s + t)) - ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          ((2*I)*HPL[{0}, -(t/s)]^2)/(t*(s + t))) -
        ((8*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{1}, -(t/s)])/(s*t^2*(s + t)) +
        (8*Pi*(3*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
        (8*Pi*(s + 3*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t^2) +
        ((8*I)*(s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (t*(s + t)) + (4*Pi*(5*s^2 + 5*s*t + 4*t^2)*HPL[{1}, -(t/s)]^2)/
         (s*t^2*(s + t)) + ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) +
        ((4*I)*(s + 5*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t^2*(s + t)) +
        ((8*I)*HPL[{1}, -(t/s)]^3)/t^2 + nc^2*((-3*Pi^3)/(s*t) -
          ((14*I)*Pi^2*HPL[{0}, s])/(s*t) + (16*Pi*HPL[{0}, s]^2)/(s*t) +
          (((32*I)/3)*HPL[{0}, s]^3)/(s*t) - ((11*I)*Pi^2*HPL[{0}, -(t/s)])/
           (s*t) + (24*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
          (8*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + ((4*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)]^2)/(s*t) - (((4*I)/3)*HPL[{0}, -(t/s)]^3)/
           (s*t) + (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
          ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
          (8*Pi*HPL[{2}, -(t/s)])/(s*t) + ((8*I)*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t) - ((8*I)*HPL[{3}, -(t/s)])/(s*t) +
          (((130*I)/3)*Zeta[3])/(s*t))) + k[{1, 3}, {1, 3}]*
       (((-8*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) -
        ((8*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)])/(s*t*(s + t)^2) +
        (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
        (4*Pi*(2*s^2 + 3*s*t + 2*t^2)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        ((4*I)*HPL[{0}, -(t/s)]^3)/(s + t)^2 - ((8*I)*Pi^2*HPL[{1}, -(t/s)])/
         (s^2 + s*t) + (8*Pi*(3*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + (8*Pi*(3*s^2 + 4*s*t + 3*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) + ((8*I)*(s + 3*t)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
        ((8*I)*(s + 2*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(t*(s + t)^2) +
        (16*Pi*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) +
        ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
        nc^2*((-3*Pi^3)/(s*t) - ((14*I)*Pi^2*HPL[{0}, s])/(s*t) +
          (16*Pi*HPL[{0}, s]^2)/(s*t) + (((32*I)/3)*HPL[{0}, s]^3)/(s*t) -
          ((11*I)*Pi^2*HPL[{0}, -(t/s)])/(s*t) +
          (24*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
          (8*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + ((4*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)]^2)/(s*t) - (((4*I)/3)*HPL[{0}, -(t/s)]^3)/
           (s*t) + (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
          ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
          (8*Pi*HPL[{2}, -(t/s)])/(s*t) + ((8*I)*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t) - ((8*I)*HPL[{3}, -(t/s)])/(s*t) +
          (((130*I)/3)*Zeta[3])/(s*t)) + b0*nc*((-12*I)/(s*t) -
          (2*Pi^3)/(3*(s + t)^2) + (2*Pi*(s + 5*t))/(s*t*(s + t)) +
          ((I/6)*Pi^2*(s + 25*t))/(s*t*(s + t)) + ((12*I)*HPL[{0}, s])/
           (s*t) - (2*Pi*(s + 5*t)*HPL[{0}, s])/(s*t*(s + t)) -
          ((6*I)*HPL[{0}, s]^2)/(s*t) + ((4*I)*Pi^2*HPL[{0}, -(t/s)])/
           (s + t)^2 + ((2*I)*(5*s + t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          (2*Pi*(s^2 + t^2)*HPL[{0}, -(t/s)])/(s*t*(s + t)^2) -
          (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s + t)^2 -
          ((2*I)*(5*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          (3*Pi*HPL[{0}, -(t/s)]^2)/(s + t)^2 -
          ((2*I)*(2*s + 3*t)*HPL[{0}, -(t/s)]^2)/(t*(s + t)^2) +
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
          (((7*I)/3)*HPL[{0}, -(t/s)]^3)/(s + t)^2 -
          (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 +
          ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s + t)^2 +
          (4*Pi*HPL[{2}, -(t/s)])/(s + t)^2 - ((4*I)*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s + t)^2 + ((4*I)*HPL[{3}, -(t/s)])/
           (s + t)^2 - ((4*I)*Zeta[3])/(s + t)^2)) +
      k[{2, 4}, {2, 4}]*(((-8*I)*Pi^2*HPL[{0}, s])/(t*(s + t)) -
        ((8*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)])/(s*t*(s + t)^2) +
        (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
        (4*Pi*(2*s^2 + 3*s*t + 2*t^2)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
        ((4*I)*HPL[{0}, -(t/s)]^3)/(s + t)^2 - ((8*I)*Pi^2*HPL[{1}, -(t/s)])/
         (s^2 + s*t) + (8*Pi*(3*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + (8*Pi*(3*s^2 + 4*s*t + 3*t^2)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)^2) + ((8*I)*(s + 3*t)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
        ((8*I)*(s + 2*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(t*(s + t)^2) +
        (16*Pi*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) +
        ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
        nc^2*((-3*Pi^3)/(s*t) - ((14*I)*Pi^2*HPL[{0}, s])/(s*t) +
          (16*Pi*HPL[{0}, s]^2)/(s*t) + (((32*I)/3)*HPL[{0}, s]^3)/(s*t) -
          ((11*I)*Pi^2*HPL[{0}, -(t/s)])/(s*t) +
          (24*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
          (8*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + ((4*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)]^2)/(s*t) - (((4*I)/3)*HPL[{0}, -(t/s)]^3)/
           (s*t) + (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
          ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) -
          (8*Pi*HPL[{2}, -(t/s)])/(s*t) + ((8*I)*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t) - ((8*I)*HPL[{3}, -(t/s)])/(s*t) +
          (((130*I)/3)*Zeta[3])/(s*t)) + b0*nc*((-12*I)/(s*t) -
          (2*Pi^3)/(3*(s + t)^2) + (2*Pi*(s + 5*t))/(s*t*(s + t)) +
          ((I/6)*Pi^2*(s + 25*t))/(s*t*(s + t)) + ((12*I)*HPL[{0}, s])/
           (s*t) - (2*Pi*(s + 5*t)*HPL[{0}, s])/(s*t*(s + t)) -
          ((6*I)*HPL[{0}, s]^2)/(s*t) + ((4*I)*Pi^2*HPL[{0}, -(t/s)])/
           (s + t)^2 + ((2*I)*(5*s + t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          (2*Pi*(s^2 + t^2)*HPL[{0}, -(t/s)])/(s*t*(s + t)^2) -
          (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s + t)^2 -
          ((2*I)*(5*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          (3*Pi*HPL[{0}, -(t/s)]^2)/(s + t)^2 -
          ((2*I)*(2*s + 3*t)*HPL[{0}, -(t/s)]^2)/(t*(s + t)^2) +
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
          (((7*I)/3)*HPL[{0}, -(t/s)]^3)/(s + t)^2 -
          (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 +
          ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s + t)^2 +
          (4*Pi*HPL[{2}, -(t/s)])/(s + t)^2 - ((4*I)*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s + t)^2 + ((4*I)*HPL[{3}, -(t/s)])/
           (s + t)^2 - ((4*I)*Zeta[3])/(s + t)^2)))/ep +
    k[{1, 2}, {1, 2}]*((-8*Pi^3*(2*s^2 + 2*s*t - 3*t^2))/(3*s^2*t*(s + t)) -
      (((2*I)/45)*Pi^4*(15*s^2 - 56*s*t + 31*t^2))/(s^2*t*(s + t)) -
      (8*Pi^3*HPL[{0}, s])/s^2 + ((8*I)*Pi^2*HPL[{0}, s]^2)/(t*(s + t)) -
      (((8*I)/3)*Pi^2*(s - 3*t)*HPL[{0}, -(t/s)])/(s^2*(s + t)) +
      (2*Pi^3*(s^2 - 4*s*t - 17*t^2)*HPL[{0}, -(t/s)])/(3*s^2*t*(s + t)) +
      ((8*I)*Pi^2*(2*s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2*t) -
      (8*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
      (4*Pi*(s + 2*t)*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
      ((I/3)*Pi^2*(24*s^2 + 29*s*t - 21*t^2)*HPL[{0}, -(t/s)]^2)/
       (s^2*t*(s + t)) - (8*Pi*(2*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/
       (s^2*t) - ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
      (((4*I)/3)*(2*s + 5*t)*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) -
      (2*Pi*(12*s^2 + 17*s*t + 11*t^2)*HPL[{0}, -(t/s)]^3)/
       (3*s^2*t*(s + t)) - ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/s^2 -
      ((I/6)*(13*s + 25*t)*HPL[{0}, -(t/s)]^4)/(s^2*(s + t)) -
      (((4*I)/3)*Pi^2*(5*s - 9*t)*HPL[{1}, -(t/s)])/(s^2*t) +
      (2*Pi^3*(19*s^2 + 16*s*t + 7*t^2)*HPL[{1}, -(t/s)])/(3*s^2*t*(s + t)) -
      ((16*I)*Pi^2*t*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2*(s + t)) -
      (8*Pi*(3*s + t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
      (16*Pi*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*(s + t)) +
      (((2*I)/3)*Pi^2*(37*s^2 + 54*s*t - 9*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
      (16*Pi*(3*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s^2*t) - ((8*I)*(s + 3*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t*(s + t)) -
      (2*Pi*(10*s + 3*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2*t) +
      ((8*I)*(s^2 + 3*s*t + 3*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
       (s^2*t*(s + t)) - ((16*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*
        HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
      (((2*I)/3)*(8*s^2 + s*t - 15*t^2)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
       (s^2*t*(s + t)) + (8*Pi*(2*s + t)*HPL[{1}, -(t/s)]^2)/(s^2*t) +
      (((4*I)/3)*Pi^2*(13*s^2 + 17*s*t + 10*t^2)*HPL[{1}, -(t/s)]^2)/
       (s^2*t*(s + t)) - (8*Pi*(5*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/
       (s^2*(s + t)) - ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) -
      (2*Pi*(8*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2*t) +
      ((8*I)*(s + 4*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2*t) -
      ((8*I)*(4*s^2 + 5*s*t + 5*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]^2)/(s^2*t*(s + t)) +
      (I*(16*s^2 + 13*s*t + 5*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
       (s^2*t*(s + t)) + (8*Pi*(7*s + t)*HPL[{1}, -(t/s)]^3)/
       (3*s^2*(s + t)) + (((8*I)/3)*(3*s + 5*t)*HPL[{1}, -(t/s)]^3)/(s^2*t) -
      ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/s^2 +
      ((16*I)*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
       (s^2*t*(s + t)) + (((2*I)/3)*(6*s + 13*t)*HPL[{1}, -(t/s)]^4)/
       (s^2*t) + (8*Pi*(s - t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
      (((2*I)/3)*Pi^2*(24*s^2 + 41*s*t - 7*t^2)*HPL[{2}, -(t/s)])/
       (s^2*t*(s + t)) - ((8*I)*(2*s^2 + 3*s*t - t^2)*HPL[{0}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s^2*t*(s + t)) -
      (24*Pi*(s^2 + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*t*(s + t)) -
      ((24*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t) +
      (4*Pi*(2*s^2 + 13*s*t + 3*t^2)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s^2*t*(s + t)) - ((4*I)*(10*s^2 + 9*s*t + 7*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*t*(s + t)) +
      (I*(4*s^2 + s*t - 7*t^2)*HPL[{2}, -(t/s)]^2)/(s^2*t*(s + t)) +
      ((8*I)*(2*s^2 + 3*s*t - t^2)*HPL[{3}, -(t/s)])/(s^2*t*(s + t)) +
      (4*Pi*(10*s^2 + 5*s*t + 9*t^2)*HPL[{3}, -(t/s)])/(s^2*t*(s + t)) +
      ((4*I)*(4*s^2 + 5*s*t - 9*t^2)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s^2*t*(s + t)) + ((4*I)*(10*s^2 + 9*s*t + 7*t^2)*HPL[{1}, -(t/s)]*
        HPL[{3}, -(t/s)])/(s^2*t*(s + t)) +
      ((8*I)*(2*s^2 + s*t + 9*t^2)*HPL[{4}, -(t/s)])/(s^2*t*(s + t)) +
      (4*Pi*(4*s^2 - s*t - 9*t^2)*HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) -
      ((8*I)*(s^2 + 4*s*t - t^2)*HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) -
      ((4*I)*(8*s^2 + 3*s*t - t^2)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s^2*t*(s + t)) - ((16*I)*(2*s^2 - s*t + t^2)*HPL[{1}, -(t/s)]*
        HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) -
      ((2*I)*(4*s^2 + s*t - 7*t^2)*HPL[{2, 2}, -(t/s)])/(s^2*t*(s + t)) +
      ((16*I)*(s^2 - 2*s*t - t^2)*HPL[{2, 1, 1}, -(t/s)])/(s^2*t*(s + t)) -
      (4*Pi*(6*s^2 - s*t - 9*t^2)*Zeta[3])/(s^2*t*(s + t)) -
      ((4*I)*(3*s^2 + s*t + 2*t^2)*Zeta[3])/(s^2*t*(s + t)) -
      ((4*I)*(3*s + t)*HPL[{0}, -(t/s)]*Zeta[3])/(s^2*(s + t)) +
      ((4*I)*(2*s^2 - 9*s*t - 3*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
       (s^2*t*(s + t)) + nc^2*(((-I/45)*Pi^4*(13*s + 14*t))/(s^2*t) +
        (6*Pi^3*HPL[{0}, s])/(s*t) + ((14*I)*Pi^2*HPL[{0}, s]^2)/(s*t) -
        (32*Pi*HPL[{0}, s]^3)/(3*s*t) - (((16*I)/3)*HPL[{0}, s]^4)/(s*t) +
        (2*Pi^3*(8*s - t)*HPL[{0}, -(t/s)])/(3*s^2*t) +
        ((22*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        (24*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) -
        (((32*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*t) +
        ((I/3)*Pi^2*(25*s - t)*HPL[{0}, -(t/s)]^2)/(s^2*t) -
        (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s*t) -
        (2*Pi*(4*s + t)*HPL[{0}, -(t/s)]^3)/(3*s^2*t) +
        (((8*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*t) +
        ((I/6)*(8*s + t)*HPL[{0}, -(t/s)]^4)/(s^2*t) -
        (2*Pi^3*(2*s + t)*HPL[{1}, -(t/s)])/(3*s^2*t) +
        (((2*I)/3)*Pi^2*(12*s - t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s^2*t) - (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t) - (2*Pi*(3*s + t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s^2*t) + ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s*t) + (((2*I)/3)*(7*s + t)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
         (s^2*t) - (2*Pi*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s^2*t) + (I*(2*s + t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
         (s^2*t) - (((2*I)/3)*Pi^2*(12*s - t)*HPL[{2}, -(t/s)])/(s^2*t) +
        (16*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*t) -
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t) +
        (4*Pi*(2*s + t)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*t) -
        ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2*t) - (I*(2*s + t)*HPL[{2}, -(t/s)]^2)/(s^2*t) +
        (4*Pi*(3*s + t)*HPL[{3}, -(t/s)])/(s^2*t) +
        ((16*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t) +
        ((4*I)*(s - t)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s^2*t) +
        ((4*I)*(2*s + t)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s^2*t) +
        ((8*I)*(s + t)*HPL[{4}, -(t/s)])/(s^2*t) -
        (4*Pi*(2*s + t)*HPL[{2, 1}, -(t/s)])/(s^2*t) +
        ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s^2*t) +
        ((2*I)*(2*s + t)*HPL[{2, 2}, -(t/s)])/(s^2*t) -
        ((12*I)*Zeta[3])/(s*t) - (2*Pi*(59*s - 6*t)*Zeta[3])/(3*s^2*t) -
        (((260*I)/3)*HPL[{0}, s]*Zeta[3])/(s*t) -
        (((2*I)/3)*(71*s + 6*t)*HPL[{0}, -(t/s)]*Zeta[3])/(s^2*t) -
        ((4*I)*(2*s + t)*HPL[{1}, -(t/s)]*Zeta[3])/(s^2*t)) +
      b0*(((((7*I)/45)*Pi^4)/s^2 + (Pi^3*HPL[{0}, -(t/s)])/(3*s^2) +
          ((I/6)*Pi^2*HPL[{0}, -(t/s)]^2)/s^2 + (Pi*HPL[{0}, -(t/s)]^3)/
           (3*s^2) - ((I/12)*HPL[{0}, -(t/s)]^4)/s^2 +
          (Pi^3*HPL[{1}, -(t/s)])/(3*s^2) + ((I/3)*Pi^2*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/s^2 + (Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           s^2 - ((I/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/s^2 +
          (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/s^2 -
          ((I/3)*Pi^2*HPL[{2}, -(t/s)])/s^2 - (2*Pi*HPL[{1}, -(t/s)]*
            HPL[{2}, -(t/s)])/s^2 + ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
            HPL[{2}, -(t/s)])/s^2 + ((I/2)*HPL[{2}, -(t/s)]^2)/s^2 -
          (2*Pi*HPL[{3}, -(t/s)])/s^2 + ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{3}, -(t/s)])/s^2 - ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
           s^2 - ((4*I)*HPL[{4}, -(t/s)])/s^2 + (2*Pi*HPL[{2, 1}, -(t/s)])/
           s^2 - ((2*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/s^2 -
          (I*HPL[{2, 2}, -(t/s)])/s^2 - (2*Pi*Zeta[3])/s^2 +
          ((6*I)*Zeta[3])/(s*t) + ((2*I)*HPL[{0}, -(t/s)]*Zeta[3])/s^2 +
          ((2*I)*HPL[{1}, -(t/s)]*Zeta[3])/s^2)/nc +
        nc*((((14*I)/45)*Pi^4)/s^2 - (24*I)/(s*t) + (4*Pi)/(s*t) +
          ((I/3)*Pi^2)/(s*t) - (Pi^3*(s - 3*t))/(6*s*t*(s + t)) +
          ((24*I)*HPL[{0}, s])/(s*t) - (4*Pi*HPL[{0}, s])/(s*t) -
          ((I/3)*Pi^2*HPL[{0}, s])/(s*t) - ((12*I)*HPL[{0}, s]^2)/(s*t) +
          (2*Pi*HPL[{0}, s]^2)/(s*t) + ((4*I)*HPL[{0}, s]^3)/(s*t) +
          (2*Pi^3*HPL[{0}, -(t/s)])/(3*s^2) + ((20*I)*HPL[{0}, -(t/s)])/
           (s*t) - (4*Pi*(s + 3*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((I/6)*Pi^2*(s + 25*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((20*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          (4*Pi*(s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
          ((10*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
          ((I/3)*Pi^2*HPL[{0}, -(t/s)]^2)/s^2 -
          ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) +
          (Pi*(2*s + 5*t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) +
          ((4*I)*(2*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) +
          (2*Pi*HPL[{0}, -(t/s)]^3)/(3*s^2) +
          ((I/3)*(6*s - t)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) -
          ((I/6)*HPL[{0}, -(t/s)]^4)/s^2 + (2*Pi^3*HPL[{1}, -(t/s)])/
           (3*s^2) + (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
          (2*Pi*(s - t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          (2*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/s^2 +
          (I*(s - t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          (((2*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/s^2 +
          (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 -
          (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/s^2 -
          (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/s^2 +
          (2*Pi*(s - t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          ((2*I)*(s - t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/s^2 +
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/s^2 +
          (I*HPL[{2}, -(t/s)]^2)/s^2 - (4*Pi*HPL[{3}, -(t/s)])/s^2 +
          ((2*I)*(s - t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/s^2 -
          ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/s^2 -
          ((8*I)*HPL[{4}, -(t/s)])/s^2 + (4*Pi*HPL[{2, 1}, -(t/s)])/s^2 -
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/s^2 -
          ((2*I)*HPL[{2, 2}, -(t/s)])/s^2 - (4*Pi*Zeta[3])/s^2 +
          ((2*I)*(5*s + 7*t)*Zeta[3])/(s*t*(s + t)) +
          ((4*I)*HPL[{0}, -(t/s)]*Zeta[3])/s^2 + ((4*I)*HPL[{1}, -(t/s)]*
            Zeta[3])/s^2))) + k[{3, 4}, {3, 4}]*
     ((-8*Pi^3*(2*s^2 + 2*s*t - 3*t^2))/(3*s^2*t*(s + t)) -
      (((2*I)/45)*Pi^4*(15*s^2 - 56*s*t + 31*t^2))/(s^2*t*(s + t)) -
      (8*Pi^3*HPL[{0}, s])/s^2 + ((8*I)*Pi^2*HPL[{0}, s]^2)/(t*(s + t)) -
      (((8*I)/3)*Pi^2*(s - 3*t)*HPL[{0}, -(t/s)])/(s^2*(s + t)) +
      (2*Pi^3*(s^2 - 4*s*t - 17*t^2)*HPL[{0}, -(t/s)])/(3*s^2*t*(s + t)) +
      ((8*I)*Pi^2*(2*s - t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2*t) -
      (8*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
      (4*Pi*(s + 2*t)*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
      ((I/3)*Pi^2*(24*s^2 + 29*s*t - 21*t^2)*HPL[{0}, -(t/s)]^2)/
       (s^2*t*(s + t)) - (8*Pi*(2*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/
       (s^2*t) - ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
      (((4*I)/3)*(2*s + 5*t)*HPL[{0}, -(t/s)]^3)/(s^2*(s + t)) -
      (2*Pi*(12*s^2 + 17*s*t + 11*t^2)*HPL[{0}, -(t/s)]^3)/
       (3*s^2*t*(s + t)) - ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/s^2 -
      ((I/6)*(13*s + 25*t)*HPL[{0}, -(t/s)]^4)/(s^2*(s + t)) -
      (((4*I)/3)*Pi^2*(5*s - 9*t)*HPL[{1}, -(t/s)])/(s^2*t) +
      (2*Pi^3*(19*s^2 + 16*s*t + 7*t^2)*HPL[{1}, -(t/s)])/(3*s^2*t*(s + t)) -
      ((16*I)*Pi^2*t*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2*(s + t)) -
      (8*Pi*(3*s + t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
      (16*Pi*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2*(s + t)) +
      (((2*I)/3)*Pi^2*(37*s^2 + 54*s*t - 9*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s^2*t*(s + t)) -
      (16*Pi*(3*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s^2*t) - ((8*I)*(s + 3*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t*(s + t)) -
      (2*Pi*(10*s + 3*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2*t) +
      ((8*I)*(s^2 + 3*s*t + 3*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
       (s^2*t*(s + t)) - ((16*I)*(s^2 + 2*s*t + 2*t^2)*HPL[{0}, s]*
        HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2*t*(s + t)) +
      (((2*I)/3)*(8*s^2 + s*t - 15*t^2)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
       (s^2*t*(s + t)) + (8*Pi*(2*s + t)*HPL[{1}, -(t/s)]^2)/(s^2*t) +
      (((4*I)/3)*Pi^2*(13*s^2 + 17*s*t + 10*t^2)*HPL[{1}, -(t/s)]^2)/
       (s^2*t*(s + t)) - (8*Pi*(5*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/
       (s^2*(s + t)) - ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) -
      (2*Pi*(8*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2*t) +
      ((8*I)*(s + 4*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2*t) -
      ((8*I)*(4*s^2 + 5*s*t + 5*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]^2)/(s^2*t*(s + t)) +
      (I*(16*s^2 + 13*s*t + 5*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
       (s^2*t*(s + t)) + (8*Pi*(7*s + t)*HPL[{1}, -(t/s)]^3)/
       (3*s^2*(s + t)) + (((8*I)/3)*(3*s + 5*t)*HPL[{1}, -(t/s)]^3)/(s^2*t) -
      ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/s^2 +
      ((16*I)*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
       (s^2*t*(s + t)) + (((2*I)/3)*(6*s + 13*t)*HPL[{1}, -(t/s)]^4)/
       (s^2*t) + (8*Pi*(s - t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
      (((2*I)/3)*Pi^2*(24*s^2 + 41*s*t - 7*t^2)*HPL[{2}, -(t/s)])/
       (s^2*t*(s + t)) - ((8*I)*(2*s^2 + 3*s*t - t^2)*HPL[{0}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s^2*t*(s + t)) -
      (24*Pi*(s^2 + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*t*(s + t)) -
      ((24*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t) +
      (4*Pi*(2*s^2 + 13*s*t + 3*t^2)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s^2*t*(s + t)) - ((4*I)*(10*s^2 + 9*s*t + 7*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*t*(s + t)) +
      (I*(4*s^2 + s*t - 7*t^2)*HPL[{2}, -(t/s)]^2)/(s^2*t*(s + t)) +
      ((8*I)*(2*s^2 + 3*s*t - t^2)*HPL[{3}, -(t/s)])/(s^2*t*(s + t)) +
      (4*Pi*(10*s^2 + 5*s*t + 9*t^2)*HPL[{3}, -(t/s)])/(s^2*t*(s + t)) +
      ((4*I)*(4*s^2 + 5*s*t - 9*t^2)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s^2*t*(s + t)) + ((4*I)*(10*s^2 + 9*s*t + 7*t^2)*HPL[{1}, -(t/s)]*
        HPL[{3}, -(t/s)])/(s^2*t*(s + t)) +
      ((8*I)*(2*s^2 + s*t + 9*t^2)*HPL[{4}, -(t/s)])/(s^2*t*(s + t)) +
      (4*Pi*(4*s^2 - s*t - 9*t^2)*HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) -
      ((8*I)*(s^2 + 4*s*t - t^2)*HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) -
      ((4*I)*(8*s^2 + 3*s*t - t^2)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s^2*t*(s + t)) - ((16*I)*(2*s^2 - s*t + t^2)*HPL[{1}, -(t/s)]*
        HPL[{2, 1}, -(t/s)])/(s^2*t*(s + t)) -
      ((2*I)*(4*s^2 + s*t - 7*t^2)*HPL[{2, 2}, -(t/s)])/(s^2*t*(s + t)) +
      ((16*I)*(s^2 - 2*s*t - t^2)*HPL[{2, 1, 1}, -(t/s)])/(s^2*t*(s + t)) -
      (4*Pi*(6*s^2 - s*t - 9*t^2)*Zeta[3])/(s^2*t*(s + t)) -
      ((4*I)*(3*s^2 + s*t + 2*t^2)*Zeta[3])/(s^2*t*(s + t)) -
      ((4*I)*(3*s + t)*HPL[{0}, -(t/s)]*Zeta[3])/(s^2*(s + t)) +
      ((4*I)*(2*s^2 - 9*s*t - 3*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
       (s^2*t*(s + t)) + nc^2*(((-I/45)*Pi^4*(13*s + 14*t))/(s^2*t) +
        (6*Pi^3*HPL[{0}, s])/(s*t) + ((14*I)*Pi^2*HPL[{0}, s]^2)/(s*t) -
        (32*Pi*HPL[{0}, s]^3)/(3*s*t) - (((16*I)/3)*HPL[{0}, s]^4)/(s*t) +
        (2*Pi^3*(8*s - t)*HPL[{0}, -(t/s)])/(3*s^2*t) +
        ((22*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        (24*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) -
        (((32*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*t) +
        ((I/3)*Pi^2*(25*s - t)*HPL[{0}, -(t/s)]^2)/(s^2*t) -
        (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s*t) -
        (2*Pi*(4*s + t)*HPL[{0}, -(t/s)]^3)/(3*s^2*t) +
        (((8*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*t) +
        ((I/6)*(8*s + t)*HPL[{0}, -(t/s)]^4)/(s^2*t) -
        (2*Pi^3*(2*s + t)*HPL[{1}, -(t/s)])/(3*s^2*t) +
        (((2*I)/3)*Pi^2*(12*s - t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s^2*t) - (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t) - (2*Pi*(3*s + t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s^2*t) + ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s*t) + (((2*I)/3)*(7*s + t)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
         (s^2*t) - (2*Pi*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
         (s^2*t) + (I*(2*s + t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
         (s^2*t) - (((2*I)/3)*Pi^2*(12*s - t)*HPL[{2}, -(t/s)])/(s^2*t) +
        (16*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*t) -
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t) +
        (4*Pi*(2*s + t)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2*t) -
        ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2*t) - (I*(2*s + t)*HPL[{2}, -(t/s)]^2)/(s^2*t) +
        (4*Pi*(3*s + t)*HPL[{3}, -(t/s)])/(s^2*t) +
        ((16*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t) +
        ((4*I)*(s - t)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s^2*t) +
        ((4*I)*(2*s + t)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s^2*t) +
        ((8*I)*(s + t)*HPL[{4}, -(t/s)])/(s^2*t) -
        (4*Pi*(2*s + t)*HPL[{2, 1}, -(t/s)])/(s^2*t) +
        ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s^2*t) +
        ((2*I)*(2*s + t)*HPL[{2, 2}, -(t/s)])/(s^2*t) -
        ((12*I)*Zeta[3])/(s*t) - (2*Pi*(59*s - 6*t)*Zeta[3])/(3*s^2*t) -
        (((260*I)/3)*HPL[{0}, s]*Zeta[3])/(s*t) -
        (((2*I)/3)*(71*s + 6*t)*HPL[{0}, -(t/s)]*Zeta[3])/(s^2*t) -
        ((4*I)*(2*s + t)*HPL[{1}, -(t/s)]*Zeta[3])/(s^2*t)) +
      b0*(((((7*I)/45)*Pi^4)/s^2 + (Pi^3*HPL[{0}, -(t/s)])/(3*s^2) +
          ((I/6)*Pi^2*HPL[{0}, -(t/s)]^2)/s^2 + (Pi*HPL[{0}, -(t/s)]^3)/
           (3*s^2) - ((I/12)*HPL[{0}, -(t/s)]^4)/s^2 +
          (Pi^3*HPL[{1}, -(t/s)])/(3*s^2) + ((I/3)*Pi^2*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/s^2 + (Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           s^2 - ((I/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/s^2 +
          (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/s^2 -
          ((I/3)*Pi^2*HPL[{2}, -(t/s)])/s^2 - (2*Pi*HPL[{1}, -(t/s)]*
            HPL[{2}, -(t/s)])/s^2 + ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
            HPL[{2}, -(t/s)])/s^2 + ((I/2)*HPL[{2}, -(t/s)]^2)/s^2 -
          (2*Pi*HPL[{3}, -(t/s)])/s^2 + ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{3}, -(t/s)])/s^2 - ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
           s^2 - ((4*I)*HPL[{4}, -(t/s)])/s^2 + (2*Pi*HPL[{2, 1}, -(t/s)])/
           s^2 - ((2*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/s^2 -
          (I*HPL[{2, 2}, -(t/s)])/s^2 - (2*Pi*Zeta[3])/s^2 +
          ((6*I)*Zeta[3])/(s*t) + ((2*I)*HPL[{0}, -(t/s)]*Zeta[3])/s^2 +
          ((2*I)*HPL[{1}, -(t/s)]*Zeta[3])/s^2)/nc +
        nc*((((14*I)/45)*Pi^4)/s^2 - (24*I)/(s*t) + (4*Pi)/(s*t) +
          ((I/3)*Pi^2)/(s*t) - (Pi^3*(s - 3*t))/(6*s*t*(s + t)) +
          ((24*I)*HPL[{0}, s])/(s*t) - (4*Pi*HPL[{0}, s])/(s*t) -
          ((I/3)*Pi^2*HPL[{0}, s])/(s*t) - ((12*I)*HPL[{0}, s]^2)/(s*t) +
          (2*Pi*HPL[{0}, s]^2)/(s*t) + ((4*I)*HPL[{0}, s]^3)/(s*t) +
          (2*Pi^3*HPL[{0}, -(t/s)])/(3*s^2) + ((20*I)*HPL[{0}, -(t/s)])/
           (s*t) - (4*Pi*(s + 3*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((I/6)*Pi^2*(s + 25*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((20*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          (4*Pi*(s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
          ((10*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
          ((I/3)*Pi^2*HPL[{0}, -(t/s)]^2)/s^2 -
          ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) +
          (Pi*(2*s + 5*t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) +
          ((4*I)*(2*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) +
          (2*Pi*HPL[{0}, -(t/s)]^3)/(3*s^2) +
          ((I/3)*(6*s - t)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) -
          ((I/6)*HPL[{0}, -(t/s)]^4)/s^2 + (2*Pi^3*HPL[{1}, -(t/s)])/
           (3*s^2) + (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 -
          (2*Pi*(s - t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          (2*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/s^2 +
          (I*(s - t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          (((2*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/s^2 +
          (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/s^2 -
          (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/s^2 -
          (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/s^2 +
          (2*Pi*(s - t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          ((2*I)*(s - t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/s^2 +
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/s^2 +
          (I*HPL[{2}, -(t/s)]^2)/s^2 - (4*Pi*HPL[{3}, -(t/s)])/s^2 +
          ((2*I)*(s - t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/s^2 -
          ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/s^2 -
          ((8*I)*HPL[{4}, -(t/s)])/s^2 + (4*Pi*HPL[{2, 1}, -(t/s)])/s^2 -
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/s^2 -
          ((2*I)*HPL[{2, 2}, -(t/s)])/s^2 - (4*Pi*Zeta[3])/s^2 +
          ((2*I)*(5*s + 7*t)*Zeta[3])/(s*t*(s + t)) +
          ((4*I)*HPL[{0}, -(t/s)]*Zeta[3])/s^2 + ((4*I)*HPL[{1}, -(t/s)]*
            Zeta[3])/s^2))) + k[{1, 4}, {1, 4}]*
     ((((-2*I)/15)*Pi^4*(5*s - 29*t))/(s*t*(s + t)) +
      (8*Pi^3*(4*s + t))/(3*s*t*(s + t)) + ((8*I)*Pi^2*HPL[{0}, s]^2)/
       (t*(s + t)) - (((8*I)/3)*Pi^2*(3*s + t)*HPL[{0}, -(t/s)])/
       (s*t*(s + t)) + (2*Pi^3*(s + 13*t)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)) +
      ((16*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
      (8*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
      (12*Pi*HPL[{0}, -(t/s)]^2)/(t*(s + t)) +
      (((2*I)/3)*Pi^2*(12*s + 25*t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) -
      (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
      ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
      ((4*I)*HPL[{0}, -(t/s)]^3)/(s*(s + t)) -
      (4*Pi*(2*s + t)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) +
      ((2*I)*HPL[{0}, -(t/s)]^4)/(s*(s + t)) -
      (((4*I)/3)*Pi^2*(9*s - t)*HPL[{1}, -(t/s)])/(s*t^2) +
      (2*Pi^3*(7*s^2 + 26*s*t + 9*t^2)*HPL[{1}, -(t/s)])/(3*s*t^2*(s + t)) +
      ((16*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
       (s*t^2*(s + t)) - (8*Pi*(3*s + t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) + (16*Pi*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (t^2*(s + t)) + (((2*I)/3)*Pi^2*(13*s^2 + 50*s*t + 63*t^2)*
        HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t^2*(s + t)) -
      (16*Pi*(s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s*t^2) - ((8*I)*(s + 3*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t*(s + t)) + ((8*I)*(s + 2*t)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s*t*(s + t)) - (4*Pi*(s + 5*t)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s*t^2) - ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(t*(s + t)) +
      (((16*I)/3)*(s + 2*t)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) + (8*Pi*(4*s + t)*HPL[{1}, -(t/s)]^2)/(s*t^2) +
      (((4*I)/3)*Pi^2*(7*s^2 + 20*s*t + 7*t^2)*HPL[{1}, -(t/s)]^2)/
       (s*t^2*(s + t)) - (8*Pi*(5*s^2 + 5*s*t + 4*t^2)*HPL[{0}, s]*
        HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) -
      ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
      ((8*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t^2) -
      (2*Pi*(s + 8*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t^2) -
      ((8*I)*(s + 5*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
       (t^2*(s + t)) + (I*(s^2 + 17*s*t + 8*t^2)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) +
      (((8*I)/3)*(5*s + 3*t)*HPL[{1}, -(t/s)]^3)/(s*t^2) +
      (16*Pi*(s^2 + s*t + t^2)*HPL[{1}, -(t/s)]^3)/(s*t^2*(s + t)) -
      ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/t^2 +
      (((8*I)/3)*(s + 7*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
       (t^2*(s + t)) + (((2*I)/3)*(13*s + 6*t)*HPL[{1}, -(t/s)]^4)/(s*t^2) -
      (8*Pi*(s^2 - 3*s*t - 2*t^2)*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
      (((2*I)/3)*Pi^2*(7*s^2 + 31*s*t + 48*t^2)*HPL[{2}, -(t/s)])/
       (s*t^2*(s + t)) + ((8*I)*(s - t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)) + (24*Pi*(s^2 + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t^2*(s + t)) - ((24*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t) +
      (4*Pi*(7*s^2 + 9*s*t + 10*t^2)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t^2*(s + t)) - ((4*I)*(3*s^2 + 13*s*t + 2*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
      (I*(11*s^2 + 7*s*t - 8*t^2)*HPL[{2}, -(t/s)]^2)/(s*t^2*(s + t)) -
      ((8*I)*(s - t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
      (8*Pi*(4*s^2 - s*t + 2*t^2)*HPL[{3}, -(t/s)])/(s*t^2*(s + t)) +
      ((8*I)*(2*s + 7*t)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
      ((4*I)*(3*s^2 + 13*s*t + 2*t^2)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s*t^2*(s + t)) + ((16*I)*(s - 4*t)*HPL[{4}, -(t/s)])/(s*t*(s + t)) -
      (4*Pi*(s^2 - 3*s*t - 8*t^2)*HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) -
      ((8*I)*(s^2 - 4*s*t - t^2)*HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) +
      ((4*I)*(9*s^2 + s*t - 4*t^2)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s*t^2*(s + t)) + ((16*I)*(s^2 - s*t + 2*t^2)*HPL[{1}, -(t/s)]*
        HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) +
      ((2*I)*(11*s^2 + 7*s*t - 8*t^2)*HPL[{2, 2}, -(t/s)])/(s*t^2*(s + t)) +
      ((16*I)*(s^2 + 2*s*t - t^2)*HPL[{2, 1, 1}, -(t/s)])/(s*t^2*(s + t)) -
      (8*Pi*(3*s + 4*t)*Zeta[3])/(s*t*(s + t)) - ((4*I)*(9*s + 5*t)*Zeta[3])/
       (s*t*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) -
      ((4*I)*(7*s^2 + 5*s*t + 6*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
       (s*t^2*(s + t)) + nc^2*((((-13*I)/45)*Pi^4)/(s*t) +
        (6*Pi^3*HPL[{0}, s])/(s*t) + ((14*I)*Pi^2*HPL[{0}, s]^2)/(s*t) -
        (32*Pi*HPL[{0}, s]^3)/(3*s*t) - (((16*I)/3)*HPL[{0}, s]^4)/(s*t) +
        (16*Pi^3*HPL[{0}, -(t/s)])/(3*s*t) + ((22*I)*Pi^2*HPL[{0}, s]*
          HPL[{0}, -(t/s)])/(s*t) - (24*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
         (s*t) - (((32*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*t) +
        (((25*I)/3)*Pi^2*HPL[{0}, -(t/s)]^2)/(s*t) -
        (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s*t) -
        (8*Pi*HPL[{0}, -(t/s)]^3)/(3*s*t) + (((8*I)/3)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^3)/(s*t) + (((4*I)/3)*HPL[{0}, -(t/s)]^4)/(s*t) -
        (2*Pi^3*(s + 2*t)*HPL[{1}, -(t/s)])/(3*s*t^2) +
        (((2*I)/3)*Pi^2*(s + 12*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t^2) - (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t) - (6*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        (((14*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s*t) -
        (2*Pi*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t^2) +
        (I*(s + 2*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t^2) -
        (((2*I)/3)*Pi^2*(s + 12*t)*HPL[{2}, -(t/s)])/(s*t^2) +
        (16*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*t) -
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t) +
        (4*Pi*(s + 2*t)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t^2) -
        ((4*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t^2) - (I*(s + 2*t)*HPL[{2}, -(t/s)]^2)/(s*t^2) +
        (12*Pi*HPL[{3}, -(t/s)])/(s*t) + ((16*I)*HPL[{0}, s]*
          HPL[{3}, -(t/s)])/(s*t) + ((4*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/
         (s*t) + ((4*I)*(s + 2*t)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
         (s*t^2) + ((8*I)*HPL[{4}, -(t/s)])/(s*t) -
        (4*Pi*(s + 2*t)*HPL[{2, 1}, -(t/s)])/(s*t^2) +
        ((4*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t^2) +
        ((2*I)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/(s*t^2) -
        ((12*I)*Zeta[3])/(s*t) - (118*Pi*Zeta[3])/(3*s*t) -
        (((260*I)/3)*HPL[{0}, s]*Zeta[3])/(s*t) -
        (((142*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*t) -
        ((4*I)*(s + 2*t)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t^2)) +
      b0*(((Pi^3*HPL[{1}, -(t/s)])/(3*t^2) - ((I/3)*Pi^2*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/t^2 + (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
           t^2 - ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/t^2 +
          ((I/3)*Pi^2*HPL[{2}, -(t/s)])/t^2 - (2*Pi*HPL[{1}, -(t/s)]*
            HPL[{2}, -(t/s)])/t^2 + ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
            HPL[{2}, -(t/s)])/t^2 + ((I/2)*HPL[{2}, -(t/s)]^2)/t^2 -
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/t^2 +
          (2*Pi*HPL[{2, 1}, -(t/s)])/t^2 - ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{2, 1}, -(t/s)])/t^2 - (I*HPL[{2, 2}, -(t/s)])/t^2 +
          ((6*I)*Zeta[3])/(s*t) + ((2*I)*HPL[{1}, -(t/s)]*Zeta[3])/t^2)/nc +
        nc*((-24*I)/(s*t) + (20*Pi)/(s*t) + (((25*I)/3)*Pi^2)/(s*t) -
          (Pi^3*(13*s + 17*t))/(6*s*t*(s + t)) + ((24*I)*HPL[{0}, s])/(s*t) -
          (20*Pi*HPL[{0}, s])/(s*t) - (((25*I)/3)*Pi^2*HPL[{0}, s])/(s*t) -
          ((12*I)*HPL[{0}, s]^2)/(s*t) + (10*Pi*HPL[{0}, s]^2)/(s*t) +
          ((4*I)*HPL[{0}, s]^3)/(s*t) + ((4*I)*HPL[{0}, -(t/s)])/(s*t) -
          (4*Pi*(3*s + t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((I/6)*Pi^2*(37*s + 13*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          (4*Pi*(3*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
          ((4*I)*HPL[{0}, -(t/s)]^2)/(t*(s + t)) +
          (Pi*(2*s - t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(t*(s + t)) -
          ((I/3)*(6*s - t)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) +
          (2*Pi^3*HPL[{1}, -(t/s)])/(3*t^2) -
          (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/t^2 +
          (2*Pi*(s - t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          (I*(s - t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/t^2 -
          (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/t^2 +
          (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/t^2 -
          (2*Pi*(s - t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*(s - t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/t^2 +
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/t^2 +
          (I*HPL[{2}, -(t/s)]^2)/t^2 - ((2*I)*(s - t)*HPL[{3}, -(t/s)])/
           (s*t*(s + t)) - ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/t^2 +
          (4*Pi*HPL[{2, 1}, -(t/s)])/t^2 - ((4*I)*HPL[{0}, -(t/s)]*
            HPL[{2, 1}, -(t/s)])/t^2 - ((2*I)*HPL[{2, 2}, -(t/s)])/t^2 +
          ((2*I)*(7*s + 5*t)*Zeta[3])/(s*t*(s + t)) +
          ((4*I)*HPL[{1}, -(t/s)]*Zeta[3])/t^2))) +
    k[{2, 3}, {2, 3}]*((((-2*I)/15)*Pi^4*(5*s - 29*t))/(s*t*(s + t)) +
      (8*Pi^3*(4*s + t))/(3*s*t*(s + t)) + ((8*I)*Pi^2*HPL[{0}, s]^2)/
       (t*(s + t)) - (((8*I)/3)*Pi^2*(3*s + t)*HPL[{0}, -(t/s)])/
       (s*t*(s + t)) + (2*Pi^3*(s + 13*t)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)) +
      ((16*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
      (8*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
      (12*Pi*HPL[{0}, -(t/s)]^2)/(t*(s + t)) +
      (((2*I)/3)*Pi^2*(12*s + 25*t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) -
      (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
      ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
      ((4*I)*HPL[{0}, -(t/s)]^3)/(s*(s + t)) -
      (4*Pi*(2*s + t)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) +
      ((2*I)*HPL[{0}, -(t/s)]^4)/(s*(s + t)) -
      (((4*I)/3)*Pi^2*(9*s - t)*HPL[{1}, -(t/s)])/(s*t^2) +
      (2*Pi^3*(7*s^2 + 26*s*t + 9*t^2)*HPL[{1}, -(t/s)])/(3*s*t^2*(s + t)) +
      ((16*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
       (s*t^2*(s + t)) - (8*Pi*(3*s + t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) + (16*Pi*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (t^2*(s + t)) + (((2*I)/3)*Pi^2*(13*s^2 + 50*s*t + 63*t^2)*
        HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t^2*(s + t)) -
      (16*Pi*(s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s*t^2) - ((8*I)*(s + 3*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t*(s + t)) + ((8*I)*(s + 2*t)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s*t*(s + t)) - (4*Pi*(s + 5*t)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s*t^2) - ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(t*(s + t)) +
      (((16*I)/3)*(s + 2*t)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) + (8*Pi*(4*s + t)*HPL[{1}, -(t/s)]^2)/(s*t^2) +
      (((4*I)/3)*Pi^2*(7*s^2 + 20*s*t + 7*t^2)*HPL[{1}, -(t/s)]^2)/
       (s*t^2*(s + t)) - (8*Pi*(5*s^2 + 5*s*t + 4*t^2)*HPL[{0}, s]*
        HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) -
      ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) +
      ((8*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t^2) -
      (2*Pi*(s + 8*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t^2) -
      ((8*I)*(s + 5*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
       (t^2*(s + t)) + (I*(s^2 + 17*s*t + 8*t^2)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)]^2)/(s*t^2*(s + t)) +
      (((8*I)/3)*(5*s + 3*t)*HPL[{1}, -(t/s)]^3)/(s*t^2) +
      (16*Pi*(s^2 + s*t + t^2)*HPL[{1}, -(t/s)]^3)/(s*t^2*(s + t)) -
      ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/t^2 +
      (((8*I)/3)*(s + 7*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
       (t^2*(s + t)) + (((2*I)/3)*(13*s + 6*t)*HPL[{1}, -(t/s)]^4)/(s*t^2) -
      (8*Pi*(s^2 - 3*s*t - 2*t^2)*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
      (((2*I)/3)*Pi^2*(7*s^2 + 31*s*t + 48*t^2)*HPL[{2}, -(t/s)])/
       (s*t^2*(s + t)) + ((8*I)*(s - t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)) + (24*Pi*(s^2 + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t^2*(s + t)) - ((24*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t) +
      (4*Pi*(7*s^2 + 9*s*t + 10*t^2)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t^2*(s + t)) - ((4*I)*(3*s^2 + 13*s*t + 2*t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t^2*(s + t)) -
      (I*(11*s^2 + 7*s*t - 8*t^2)*HPL[{2}, -(t/s)]^2)/(s*t^2*(s + t)) -
      ((8*I)*(s - t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
      (8*Pi*(4*s^2 - s*t + 2*t^2)*HPL[{3}, -(t/s)])/(s*t^2*(s + t)) +
      ((8*I)*(2*s + 7*t)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
      ((4*I)*(3*s^2 + 13*s*t + 2*t^2)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s*t^2*(s + t)) + ((16*I)*(s - 4*t)*HPL[{4}, -(t/s)])/(s*t*(s + t)) -
      (4*Pi*(s^2 - 3*s*t - 8*t^2)*HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) -
      ((8*I)*(s^2 - 4*s*t - t^2)*HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) +
      ((4*I)*(9*s^2 + s*t - 4*t^2)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s*t^2*(s + t)) + ((16*I)*(s^2 - s*t + 2*t^2)*HPL[{1}, -(t/s)]*
        HPL[{2, 1}, -(t/s)])/(s*t^2*(s + t)) +
      ((2*I)*(11*s^2 + 7*s*t - 8*t^2)*HPL[{2, 2}, -(t/s)])/(s*t^2*(s + t)) +
      ((16*I)*(s^2 + 2*s*t - t^2)*HPL[{2, 1, 1}, -(t/s)])/(s*t^2*(s + t)) -
      (8*Pi*(3*s + 4*t)*Zeta[3])/(s*t*(s + t)) - ((4*I)*(9*s + 5*t)*Zeta[3])/
       (s*t*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) -
      ((4*I)*(7*s^2 + 5*s*t + 6*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
       (s*t^2*(s + t)) + nc^2*((((-13*I)/45)*Pi^4)/(s*t) +
        (6*Pi^3*HPL[{0}, s])/(s*t) + ((14*I)*Pi^2*HPL[{0}, s]^2)/(s*t) -
        (32*Pi*HPL[{0}, s]^3)/(3*s*t) - (((16*I)/3)*HPL[{0}, s]^4)/(s*t) +
        (16*Pi^3*HPL[{0}, -(t/s)])/(3*s*t) + ((22*I)*Pi^2*HPL[{0}, s]*
          HPL[{0}, -(t/s)])/(s*t) - (24*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
         (s*t) - (((32*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*t) +
        (((25*I)/3)*Pi^2*HPL[{0}, -(t/s)]^2)/(s*t) -
        (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s*t) -
        (8*Pi*HPL[{0}, -(t/s)]^3)/(3*s*t) + (((8*I)/3)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^3)/(s*t) + (((4*I)/3)*HPL[{0}, -(t/s)]^4)/(s*t) -
        (2*Pi^3*(s + 2*t)*HPL[{1}, -(t/s)])/(3*s*t^2) +
        (((2*I)/3)*Pi^2*(s + 12*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t^2) - (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t) - (6*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        (((14*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s*t) -
        (2*Pi*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t^2) +
        (I*(s + 2*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t^2) -
        (((2*I)/3)*Pi^2*(s + 12*t)*HPL[{2}, -(t/s)])/(s*t^2) +
        (16*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*t) -
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t) +
        (4*Pi*(s + 2*t)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t^2) -
        ((4*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t^2) - (I*(s + 2*t)*HPL[{2}, -(t/s)]^2)/(s*t^2) +
        (12*Pi*HPL[{3}, -(t/s)])/(s*t) + ((16*I)*HPL[{0}, s]*
          HPL[{3}, -(t/s)])/(s*t) + ((4*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/
         (s*t) + ((4*I)*(s + 2*t)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
         (s*t^2) + ((8*I)*HPL[{4}, -(t/s)])/(s*t) -
        (4*Pi*(s + 2*t)*HPL[{2, 1}, -(t/s)])/(s*t^2) +
        ((4*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t^2) +
        ((2*I)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/(s*t^2) -
        ((12*I)*Zeta[3])/(s*t) - (118*Pi*Zeta[3])/(3*s*t) -
        (((260*I)/3)*HPL[{0}, s]*Zeta[3])/(s*t) -
        (((142*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*t) -
        ((4*I)*(s + 2*t)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t^2)) +
      b0*(((Pi^3*HPL[{1}, -(t/s)])/(3*t^2) - ((I/3)*Pi^2*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/t^2 + (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
           t^2 - ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/t^2 +
          ((I/3)*Pi^2*HPL[{2}, -(t/s)])/t^2 - (2*Pi*HPL[{1}, -(t/s)]*
            HPL[{2}, -(t/s)])/t^2 + ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
            HPL[{2}, -(t/s)])/t^2 + ((I/2)*HPL[{2}, -(t/s)]^2)/t^2 -
          ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/t^2 +
          (2*Pi*HPL[{2, 1}, -(t/s)])/t^2 - ((2*I)*HPL[{0}, -(t/s)]*
            HPL[{2, 1}, -(t/s)])/t^2 - (I*HPL[{2, 2}, -(t/s)])/t^2 +
          ((6*I)*Zeta[3])/(s*t) + ((2*I)*HPL[{1}, -(t/s)]*Zeta[3])/t^2)/nc +
        nc*((-24*I)/(s*t) + (20*Pi)/(s*t) + (((25*I)/3)*Pi^2)/(s*t) -
          (Pi^3*(13*s + 17*t))/(6*s*t*(s + t)) + ((24*I)*HPL[{0}, s])/(s*t) -
          (20*Pi*HPL[{0}, s])/(s*t) - (((25*I)/3)*Pi^2*HPL[{0}, s])/(s*t) -
          ((12*I)*HPL[{0}, s]^2)/(s*t) + (10*Pi*HPL[{0}, s]^2)/(s*t) +
          ((4*I)*HPL[{0}, s]^3)/(s*t) + ((4*I)*HPL[{0}, -(t/s)])/(s*t) -
          (4*Pi*(3*s + t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((I/6)*Pi^2*(37*s + 13*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
          (4*Pi*(3*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
          ((4*I)*HPL[{0}, -(t/s)]^2)/(t*(s + t)) +
          (Pi*(2*s - t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(t*(s + t)) -
          ((I/3)*(6*s - t)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) +
          (2*Pi^3*HPL[{1}, -(t/s)])/(3*t^2) -
          (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/t^2 +
          (2*Pi*(s - t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          (I*(s - t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/t^2 -
          (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/t^2 +
          (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/t^2 -
          (2*Pi*(s - t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*(s - t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/t^2 +
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/t^2 +
          (I*HPL[{2}, -(t/s)]^2)/t^2 - ((2*I)*(s - t)*HPL[{3}, -(t/s)])/
           (s*t*(s + t)) - ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/t^2 +
          (4*Pi*HPL[{2, 1}, -(t/s)])/t^2 - ((4*I)*HPL[{0}, -(t/s)]*
            HPL[{2, 1}, -(t/s)])/t^2 - ((2*I)*HPL[{2, 2}, -(t/s)])/t^2 +
          ((2*I)*(7*s + 5*t)*Zeta[3])/(s*t*(s + t)) +
          ((4*I)*HPL[{1}, -(t/s)]*Zeta[3])/t^2))) +
    k[{2, 4}, {2, 4}]*((((-2*I)/15)*Pi^4*(5*s^2 + 11*s*t - 29*t^2))/
       (s*t*(s + t)^2) - (8*Pi^3*(2*s^2 + 3*s*t + 2*t^2))/(3*s*t*(s + t)^2) +
      ((8*I)*Pi^2*HPL[{0}, s]^2)/(s*t + t^2) +
      (((16*I)/3)*Pi^2*(s - 2*t)*HPL[{0}, -(t/s)])/(s*(s + t)^2) +
      (2*Pi^3*(s^2 + 13*t^2)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)^2) +
      ((16*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
       (s*t*(s + t)^2) - (8*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) -
      (4*Pi*(3*s + 2*t)*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) +
      (((2*I)/3)*Pi^2*(12*s^2 + 11*s*t + 25*t^2)*HPL[{0}, -(t/s)]^2)/
       (s*t*(s + t)^2) - (8*Pi*(2*s^2 + 3*s*t + 2*t^2)*HPL[{0}, s]*
        HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) -
      ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
      (((4*I)/3)*(2*s - 3*t)*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) -
      (2*Pi*(12*s^2 + 19*s*t + 6*t^2)*HPL[{0}, -(t/s)]^3)/(3*s*t*(s + t)^2) -
      ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s + t)^2 -
      ((I/6)*(13*s - 12*t)*HPL[{0}, -(t/s)]^4)/(s*(s + t)^2) +
      (((4*I)/3)*Pi^2*(7*s - 11*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
      (2*Pi^3*(19*s^2 + 24*s*t + 9*t^2)*HPL[{1}, -(t/s)])/(3*s*t*(s + t)^2) +
      ((16*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
      (8*Pi*(3*s + t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
      (16*Pi*(s^2 + 3*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s*t*(s + t)^2) + (((2*I)/3)*Pi^2*(37*s^2 + 52*s*t + 63*t^2)*
        HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
      (16*Pi*(3*s^2 + 4*s*t + 3*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
      ((8*I)*(s + 3*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) + ((8*I)*(s^2 - 2*t^2)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
      (4*Pi*(5*s^2 + 7*s*t + 5*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
       (s*t*(s + t)^2) - ((16*I)*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(t*(s + t)^2) + (((4*I)/3)*(4*s^2 + s*t + 8*t^2)*
        HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
      (((4*I)/3)*Pi^2*(13*s + 7*t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
      (24*Pi*HPL[{1}, -(t/s)]^2)/(s*t + t^2) -
      (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
      ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) -
      ((24*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
      (8*Pi*(2*s^2 + 3*s*t + 2*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
       (s*t*(s + t)^2) - ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]^2)/(s*t + t^2) + ((4*I)*(4*s^2 + 5*s*t + 2*t^2)*
        HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)^2) -
      ((8*I)*HPL[{1}, -(t/s)]^3)/(s*t) + (16*Pi*HPL[{1}, -(t/s)]^3)/
       (s^2 + s*t) + ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
       (s*t + t^2) + ((4*I)*HPL[{1}, -(t/s)]^4)/(s*t) +
      (8*Pi*(s^2 + s*t + 2*t^2)*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
      ((8*I)*Pi^2*(2*s^2 + 3*s*t + 4*t^2)*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
      (24*Pi*(s - t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
      ((8*I)*(2*s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)^2) - ((24*I)*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^2*
        HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
      (8*Pi*(s^2 + 8*s*t + 5*t^2)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)^2) - ((8*I)*(5*s^2 + 8*s*t + t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
      ((4*I)*(s^2 - 2*s*t + 2*t^2)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)^2) +
      (8*Pi*(5*s - 2*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
      ((8*I)*(2*s^2 + s*t + t^2)*HPL[{3}, -(t/s)])/(s*t*(s + t)^2) +
      ((8*I)*(2*s^2 + s*t + 7*t^2)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s*t*(s + t)^2) + ((8*I)*(5*s^2 + 8*s*t + t^2)*HPL[{1}, -(t/s)]*
        HPL[{3}, -(t/s)])/(s*t*(s + t)^2) +
      ((16*I)*(s^2 + 2*s*t - 4*t^2)*HPL[{4}, -(t/s)])/(s*t*(s + t)^2) -
      ((8*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
      (16*Pi*(s^2 - s*t + 2*t^2)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)^2) -
      ((16*I)*(2*s^2 - s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s*t*(s + t)^2) - ((32*I)*(s - t)*HPL[{1}, -(t/s)]*
        HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
      ((8*I)*(s^2 - 2*s*t + 2*t^2)*HPL[{2, 2}, -(t/s)])/(s*t*(s + t)^2) +
      ((16*I)*(s - t)*HPL[{2, 1, 1}, -(t/s)])/(s*t*(s + t)) -
      (8*Pi*(3*s^2 - s*t + 4*t^2)*Zeta[3])/(s*t*(s + t)^2) -
      ((4*I)*(3*s^2 + 4*s*t + 5*t^2)*Zeta[3])/(s*t*(s + t)^2) -
      ((8*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) +
      ((8*I)*(s^2 - 4*s*t - 3*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
       (s*t*(s + t)^2) + nc^2*((((-13*I)/45)*Pi^4)/(s*t) +
        (6*Pi^3*HPL[{0}, s])/(s*t) + ((14*I)*Pi^2*HPL[{0}, s]^2)/(s*t) -
        (32*Pi*HPL[{0}, s]^3)/(3*s*t) - (((16*I)/3)*HPL[{0}, s]^4)/(s*t) +
        (16*Pi^3*HPL[{0}, -(t/s)])/(3*s*t) + ((22*I)*Pi^2*HPL[{0}, s]*
          HPL[{0}, -(t/s)])/(s*t) - (24*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
         (s*t) - (((32*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*t) +
        ((I/3)*Pi^2*(25*s^2 + 48*s*t + 25*t^2)*HPL[{0}, -(t/s)]^2)/
         (s*t*(s + t)^2) - (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s*t) -
        (2*Pi*(4*s^2 + 9*s*t + 4*t^2)*HPL[{0}, -(t/s)]^3)/(3*s*t*(s + t)^2) +
        (((8*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*t) +
        ((I/6)*(8*s^2 + 17*s*t + 8*t^2)*HPL[{0}, -(t/s)]^4)/(s*t*(s + t)^2) -
        (4*Pi^3*HPL[{1}, -(t/s)])/(3*s*t) + ((8*I)*Pi^2*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t) - (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t) - (6*Pi*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s*t) + ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s*t) + (((14*I)/3)*HPL[{0}, -(t/s)]^3*
          HPL[{1}, -(t/s)])/(s*t) - (4*Pi*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/(s*t) + ((2*I)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)]^2)/(s*t) - ((8*I)*Pi^2*HPL[{2}, -(t/s)])/(s*t) +
        (16*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*t) -
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t) +
        (8*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) -
        ((2*I)*HPL[{2}, -(t/s)]^2)/(s*t) + (12*Pi*HPL[{3}, -(t/s)])/(s*t) +
        ((16*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{4}, -(t/s)])/(s*t) - (8*Pi*HPL[{2, 1}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t) +
        ((4*I)*HPL[{2, 2}, -(t/s)])/(s*t) - ((12*I)*Zeta[3])/(s*t) -
        (118*Pi*Zeta[3])/(3*s*t) - (((260*I)/3)*HPL[{0}, s]*Zeta[3])/(s*t) -
        (((142*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*t) -
        ((8*I)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t)) +
      b0*((((I/3)*Pi^2*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
          (Pi*HPL[{0}, -(t/s)]^3)/(3*(s + t)^2) - ((I/12)*HPL[{0}, -(t/s)]^4)/
           (s + t)^2 + ((6*I)*Zeta[3])/(s*t))/nc +
        nc*((-24*I)/(s*t) - (((19*I)/30)*Pi^4)/(s + t)^2 +
          (4*Pi*(s + 5*t))/(s*t*(s + t)) + ((I/3)*Pi^2*(s + 25*t))/
           (s*t*(s + t)) - (Pi^3*(s^2 + 22*s*t + 17*t^2))/(6*s*t*(s + t)^2) +
          ((24*I)*HPL[{0}, s])/(s*t) + (4*Pi^3*HPL[{0}, s])/(3*(s + t)^2) -
          (4*Pi*(s + 5*t)*HPL[{0}, s])/(s*t*(s + t)) -
          ((I/3)*Pi^2*(s + 25*t)*HPL[{0}, s])/(s*t*(s + t)) -
          ((12*I)*HPL[{0}, s]^2)/(s*t) + (2*Pi*(s + 5*t)*HPL[{0}, s]^2)/
           (s*t*(s + t)) + ((4*I)*HPL[{0}, s]^3)/(s*t) -
          (5*Pi^3*HPL[{0}, -(t/s)])/(3*(s + t)^2) +
          ((4*I)*(5*s + t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          (4*Pi*(s^2 + t^2)*HPL[{0}, -(t/s)])/(s*t*(s + t)^2) -
          ((I/6)*Pi^2*(s^2 - 10*s*t + 13*t^2)*HPL[{0}, -(t/s)])/
           (s*t*(s + t)^2) - ((8*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/
           (s + t)^2 - ((4*I)*(5*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
           (s*t*(s + t)) + (4*Pi*(s^2 + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
           (s*t*(s + t)^2) + (8*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
           (s + t)^2 + ((2*I)*(5*s + t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
           (s*t*(s + t)) - (((7*I)/2)*Pi^2*HPL[{0}, -(t/s)]^2)/(s + t)^2 -
          ((4*I)*(2*s + 3*t)*HPL[{0}, -(t/s)]^2)/(t*(s + t)^2) +
          (Pi*(2*s^2 - 2*s*t - t^2)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) +
          (6*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
          ((4*I)*(2*s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(t*(s + t)^2) -
          ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
          (Pi*HPL[{0}, -(t/s)]^3)/(s + t)^2 + ((I/3)*(6*s^2 + 14*s*t + t^2)*
            HPL[{0}, -(t/s)]^3)/(s*t*(s + t)^2) -
          (((14*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s + t)^2 -
          (((17*I)/12)*HPL[{0}, -(t/s)]^4)/(s + t)^2 +
          (2*Pi^3*HPL[{1}, -(t/s)])/(3*(s + t)^2) -
          ((4*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 -
          (2*Pi*(s^2 + 4*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)^2) + (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/(s + t)^2 + (3*Pi*HPL[{0}, -(t/s)]^2*
            HPL[{1}, -(t/s)])/(s + t)^2 + (I*(s^2 + 4*s*t + t^2)*
            HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s + t)^2 -
          (((7*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s + t)^2 +
          (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s + t)^2 -
          (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s + t)^2 +
          ((4*I)*Pi^2*HPL[{2}, -(t/s)])/(s + t)^2 +
          (2*Pi*(s^2 + 4*s*t + t^2)*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
          (8*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s + t)^2 -
          ((2*I)*(s^2 + 4*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s*t*(s + t)^2) + ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s + t)^2 + ((4*I)*HPL[{0}, -(t/s)]^2*
            HPL[{2}, -(t/s)])/(s + t)^2 - (4*Pi*HPL[{1}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s + t)^2 + ((4*I)*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s + t)^2 +
          (I*HPL[{2}, -(t/s)]^2)/(s + t)^2 - (6*Pi*HPL[{3}, -(t/s)])/
           (s + t)^2 + ((2*I)*(s^2 + 4*s*t + t^2)*HPL[{3}, -(t/s)])/
           (s*t*(s + t)^2) - ((8*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s + t)^2 -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s + t)^2 -
          ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s + t)^2 -
          ((4*I)*HPL[{4}, -(t/s)])/(s + t)^2 + (4*Pi*HPL[{2, 1}, -(t/s)])/
           (s + t)^2 - ((4*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
           (s + t)^2 - ((2*I)*HPL[{2, 2}, -(t/s)])/(s + t)^2 +
          (2*Pi*Zeta[3])/(s + t)^2 + ((2*I)*(5*s^2 + 8*s*t + 5*t^2)*Zeta[3])/
           (s*t*(s + t)^2) + ((8*I)*HPL[{0}, s]*Zeta[3])/(s + t)^2 +
          ((6*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s + t)^2 +
          ((4*I)*HPL[{1}, -(t/s)]*Zeta[3])/(s + t)^2))) +
    k[{1, 3}, {1, 3}]*((((-2*I)/15)*Pi^4*(5*s^2 + 11*s*t - 29*t^2))/
       (s*t*(s + t)^2) - (8*Pi^3*(2*s^2 + 3*s*t + 2*t^2))/(3*s*t*(s + t)^2) +
      ((8*I)*Pi^2*HPL[{0}, s]^2)/(s*t + t^2) +
      (((16*I)/3)*Pi^2*(s - 2*t)*HPL[{0}, -(t/s)])/(s*(s + t)^2) +
      (2*Pi^3*(s^2 + 13*t^2)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)^2) +
      ((16*I)*Pi^2*(s^2 + s*t + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
       (s*t*(s + t)^2) - (8*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) -
      (4*Pi*(3*s + 2*t)*HPL[{0}, -(t/s)]^2)/(s*(s + t)^2) +
      (((2*I)/3)*Pi^2*(12*s^2 + 11*s*t + 25*t^2)*HPL[{0}, -(t/s)]^2)/
       (s*t*(s + t)^2) - (8*Pi*(2*s^2 + 3*s*t + 2*t^2)*HPL[{0}, s]*
        HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) -
      ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
      (((4*I)/3)*(2*s - 3*t)*HPL[{0}, -(t/s)]^3)/(s*(s + t)^2) -
      (2*Pi*(12*s^2 + 19*s*t + 6*t^2)*HPL[{0}, -(t/s)]^3)/(3*s*t*(s + t)^2) -
      ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s + t)^2 -
      ((I/6)*(13*s - 12*t)*HPL[{0}, -(t/s)]^4)/(s*(s + t)^2) +
      (((4*I)/3)*Pi^2*(7*s - 11*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
      (2*Pi^3*(19*s^2 + 24*s*t + 9*t^2)*HPL[{1}, -(t/s)])/(3*s*t*(s + t)^2) +
      ((16*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
      (8*Pi*(3*s + t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
      (16*Pi*(s^2 + 3*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s*t*(s + t)^2) + (((2*I)/3)*Pi^2*(37*s^2 + 52*s*t + 63*t^2)*
        HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
      (16*Pi*(3*s^2 + 4*s*t + 3*t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
      ((8*I)*(s + 3*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) + ((8*I)*(s^2 - 2*t^2)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
      (4*Pi*(5*s^2 + 7*s*t + 5*t^2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
       (s*t*(s + t)^2) - ((16*I)*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(t*(s + t)^2) + (((4*I)/3)*(4*s^2 + s*t + 8*t^2)*
        HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s*t*(s + t)^2) +
      (((4*I)/3)*Pi^2*(13*s + 7*t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
      (24*Pi*HPL[{1}, -(t/s)]^2)/(s*t + t^2) -
      (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
      ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) -
      ((24*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
      (8*Pi*(2*s^2 + 3*s*t + 2*t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/
       (s*t*(s + t)^2) - ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]^2)/(s*t + t^2) + ((4*I)*(4*s^2 + 5*s*t + 2*t^2)*
        HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)^2) -
      ((8*I)*HPL[{1}, -(t/s)]^3)/(s*t) + (16*Pi*HPL[{1}, -(t/s)]^3)/
       (s^2 + s*t) + ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
       (s*t + t^2) + ((4*I)*HPL[{1}, -(t/s)]^4)/(s*t) +
      (8*Pi*(s^2 + s*t + 2*t^2)*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
      ((8*I)*Pi^2*(2*s^2 + 3*s*t + 4*t^2)*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
      (24*Pi*(s - t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
      ((8*I)*(2*s^2 + s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)^2) - ((24*I)*(s^2 + s*t + t^2)*HPL[{0}, -(t/s)]^2*
        HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
      (8*Pi*(s^2 + 8*s*t + 5*t^2)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)^2) - ((8*I)*(5*s^2 + 8*s*t + t^2)*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) +
      ((4*I)*(s^2 - 2*s*t + 2*t^2)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)^2) +
      (8*Pi*(5*s - 2*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
      ((8*I)*(2*s^2 + s*t + t^2)*HPL[{3}, -(t/s)])/(s*t*(s + t)^2) +
      ((8*I)*(2*s^2 + s*t + 7*t^2)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/
       (s*t*(s + t)^2) + ((8*I)*(5*s^2 + 8*s*t + t^2)*HPL[{1}, -(t/s)]*
        HPL[{3}, -(t/s)])/(s*t*(s + t)^2) +
      ((16*I)*(s^2 + 2*s*t - 4*t^2)*HPL[{4}, -(t/s)])/(s*t*(s + t)^2) -
      ((8*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
      (16*Pi*(s^2 - s*t + 2*t^2)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)^2) -
      ((16*I)*(2*s^2 - s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s*t*(s + t)^2) - ((32*I)*(s - t)*HPL[{1}, -(t/s)]*
        HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
      ((8*I)*(s^2 - 2*s*t + 2*t^2)*HPL[{2, 2}, -(t/s)])/(s*t*(s + t)^2) +
      ((16*I)*(s - t)*HPL[{2, 1, 1}, -(t/s)])/(s*t*(s + t)) -
      (8*Pi*(3*s^2 - s*t + 4*t^2)*Zeta[3])/(s*t*(s + t)^2) -
      ((4*I)*(3*s^2 + 4*s*t + 5*t^2)*Zeta[3])/(s*t*(s + t)^2) -
      ((8*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s^2 + s*t) +
      ((8*I)*(s^2 - 4*s*t - 3*t^2)*HPL[{1}, -(t/s)]*Zeta[3])/
       (s*t*(s + t)^2) + nc^2*((((-13*I)/45)*Pi^4)/(s*t) +
        (6*Pi^3*HPL[{0}, s])/(s*t) + ((14*I)*Pi^2*HPL[{0}, s]^2)/(s*t) -
        (32*Pi*HPL[{0}, s]^3)/(3*s*t) - (((16*I)/3)*HPL[{0}, s]^4)/(s*t) +
        (16*Pi^3*HPL[{0}, -(t/s)])/(3*s*t) + ((22*I)*Pi^2*HPL[{0}, s]*
          HPL[{0}, -(t/s)])/(s*t) - (24*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
         (s*t) - (((32*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*t) +
        ((I/3)*Pi^2*(25*s^2 + 48*s*t + 25*t^2)*HPL[{0}, -(t/s)]^2)/
         (s*t*(s + t)^2) - (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) -
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s*t) -
        (2*Pi*(4*s^2 + 9*s*t + 4*t^2)*HPL[{0}, -(t/s)]^3)/(3*s*t*(s + t)^2) +
        (((8*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*t) +
        ((I/6)*(8*s^2 + 17*s*t + 8*t^2)*HPL[{0}, -(t/s)]^4)/(s*t*(s + t)^2) -
        (4*Pi^3*HPL[{1}, -(t/s)])/(3*s*t) + ((8*I)*Pi^2*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t) - (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t) - (6*Pi*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s*t) + ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s*t) + (((14*I)/3)*HPL[{0}, -(t/s)]^3*
          HPL[{1}, -(t/s)])/(s*t) - (4*Pi*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/(s*t) + ((2*I)*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)]^2)/(s*t) - ((8*I)*Pi^2*HPL[{2}, -(t/s)])/(s*t) +
        (16*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*t) -
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t) +
        (8*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) -
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) -
        ((2*I)*HPL[{2}, -(t/s)]^2)/(s*t) + (12*Pi*HPL[{3}, -(t/s)])/(s*t) +
        ((16*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{4}, -(t/s)])/(s*t) - (8*Pi*HPL[{2, 1}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t) +
        ((4*I)*HPL[{2, 2}, -(t/s)])/(s*t) - ((12*I)*Zeta[3])/(s*t) -
        (118*Pi*Zeta[3])/(3*s*t) - (((260*I)/3)*HPL[{0}, s]*Zeta[3])/(s*t) -
        (((142*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*t) -
        ((8*I)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t)) +
      b0*((((I/3)*Pi^2*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
          (Pi*HPL[{0}, -(t/s)]^3)/(3*(s + t)^2) - ((I/12)*HPL[{0}, -(t/s)]^4)/
           (s + t)^2 + ((6*I)*Zeta[3])/(s*t))/nc +
        nc*((-24*I)/(s*t) - (((19*I)/30)*Pi^4)/(s + t)^2 +
          (4*Pi*(s + 5*t))/(s*t*(s + t)) + ((I/3)*Pi^2*(s + 25*t))/
           (s*t*(s + t)) - (Pi^3*(s^2 + 22*s*t + 17*t^2))/(6*s*t*(s + t)^2) +
          ((24*I)*HPL[{0}, s])/(s*t) + (4*Pi^3*HPL[{0}, s])/(3*(s + t)^2) -
          (4*Pi*(s + 5*t)*HPL[{0}, s])/(s*t*(s + t)) -
          ((I/3)*Pi^2*(s + 25*t)*HPL[{0}, s])/(s*t*(s + t)) -
          ((12*I)*HPL[{0}, s]^2)/(s*t) + (2*Pi*(s + 5*t)*HPL[{0}, s]^2)/
           (s*t*(s + t)) + ((4*I)*HPL[{0}, s]^3)/(s*t) -
          (5*Pi^3*HPL[{0}, -(t/s)])/(3*(s + t)^2) +
          ((4*I)*(5*s + t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          (4*Pi*(s^2 + t^2)*HPL[{0}, -(t/s)])/(s*t*(s + t)^2) -
          ((I/6)*Pi^2*(s^2 - 10*s*t + 13*t^2)*HPL[{0}, -(t/s)])/
           (s*t*(s + t)^2) - ((8*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/
           (s + t)^2 - ((4*I)*(5*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
           (s*t*(s + t)) + (4*Pi*(s^2 + t^2)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
           (s*t*(s + t)^2) + (8*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
           (s + t)^2 + ((2*I)*(5*s + t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
           (s*t*(s + t)) - (((7*I)/2)*Pi^2*HPL[{0}, -(t/s)]^2)/(s + t)^2 -
          ((4*I)*(2*s + 3*t)*HPL[{0}, -(t/s)]^2)/(t*(s + t)^2) +
          (Pi*(2*s^2 - 2*s*t - t^2)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)^2) +
          (6*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
          ((4*I)*(2*s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(t*(s + t)^2) -
          ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s + t)^2 +
          (Pi*HPL[{0}, -(t/s)]^3)/(s + t)^2 + ((I/3)*(6*s^2 + 14*s*t + t^2)*
            HPL[{0}, -(t/s)]^3)/(s*t*(s + t)^2) -
          (((14*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s + t)^2 -
          (((17*I)/12)*HPL[{0}, -(t/s)]^4)/(s + t)^2 +
          (2*Pi^3*HPL[{1}, -(t/s)])/(3*(s + t)^2) -
          ((4*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s + t)^2 -
          (2*Pi*(s^2 + 4*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)^2) + (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/(s + t)^2 + (3*Pi*HPL[{0}, -(t/s)]^2*
            HPL[{1}, -(t/s)])/(s + t)^2 + (I*(s^2 + 4*s*t + t^2)*
            HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)^2) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s + t)^2 -
          (((7*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s + t)^2 +
          (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s + t)^2 -
          (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s + t)^2 +
          ((4*I)*Pi^2*HPL[{2}, -(t/s)])/(s + t)^2 +
          (2*Pi*(s^2 + 4*s*t + t^2)*HPL[{2}, -(t/s)])/(s*t*(s + t)^2) -
          (8*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s + t)^2 -
          ((2*I)*(s^2 + 4*s*t + t^2)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s*t*(s + t)^2) + ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s + t)^2 + ((4*I)*HPL[{0}, -(t/s)]^2*
            HPL[{2}, -(t/s)])/(s + t)^2 - (4*Pi*HPL[{1}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s + t)^2 + ((4*I)*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s + t)^2 +
          (I*HPL[{2}, -(t/s)]^2)/(s + t)^2 - (6*Pi*HPL[{3}, -(t/s)])/
           (s + t)^2 + ((2*I)*(s^2 + 4*s*t + t^2)*HPL[{3}, -(t/s)])/
           (s*t*(s + t)^2) - ((8*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s + t)^2 -
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s + t)^2 -
          ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s + t)^2 -
          ((4*I)*HPL[{4}, -(t/s)])/(s + t)^2 + (4*Pi*HPL[{2, 1}, -(t/s)])/
           (s + t)^2 - ((4*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
           (s + t)^2 - ((2*I)*HPL[{2, 2}, -(t/s)])/(s + t)^2 +
          (2*Pi*Zeta[3])/(s + t)^2 + ((2*I)*(5*s^2 + 8*s*t + 5*t^2)*Zeta[3])/
           (s*t*(s + t)^2) + ((8*I)*HPL[{0}, s]*Zeta[3])/(s + t)^2 +
          ((6*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s + t)^2 +
          ((4*I)*HPL[{1}, -(t/s)]*Zeta[3])/(s + t)^2)))



(* Two-Loop Mixed N=2 SQCD Amplitude *)


M2M[3, 4][{}, {1, 2}] =
   ((((-2*Pi)/(s*t + t^2) - ((2*I)*HPL[{0}, -(t/s)])/(s^2 + s*t) -
          ((2*I)*HPL[{1}, -(t/s)])/(s*t))/nc +
        nc*((6*Pi)/(s*t + t^2) + ((6*I)*HPL[{0}, -(t/s)])/(s^2 + s*t) +
          ((6*I)*HPL[{1}, -(t/s)])/(s*t)))*k[{1, 3}, {2, 3}] +
      (((-2*Pi)/(s*t + t^2) - ((2*I)*HPL[{0}, -(t/s)])/(s^2 + s*t) -
          ((2*I)*HPL[{1}, -(t/s)])/(s*t))/nc +
        nc*((6*Pi)/(s*t + t^2) + ((6*I)*HPL[{0}, -(t/s)])/(s^2 + s*t) +
          ((6*I)*HPL[{1}, -(t/s)])/(s*t)))*k[{1, 4}, {2, 4}])/ep^3 +
    ((b0*(-(Pi/(s*t + t^2)) - (I*HPL[{0}, -(t/s)])/(s^2 + s*t) -
          (I*HPL[{1}, -(t/s)])/(s*t)) + (((-2*I)*Pi^2)/(s*t + t^2) +
          (4*Pi*HPL[{0}, s])/(s*t + t^2) + (2*Pi*(s + 2*t)*HPL[{0}, -(t/s)])/
           (s*t*(s + t)) + ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) +
          (2*Pi*(s + 2*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2))/nc +
        nc*(((4*I)*Pi^2)/(s*t + t^2) - (12*Pi*HPL[{0}, s])/(s*t + t^2) -
          (4*Pi*(2*s + 3*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((12*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) -
          (4*Pi*(s + 3*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((12*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
          ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2)))*
       k[{1, 3}, {2, 3}] +
      (b0*(-(Pi/(s*t + t^2)) - (I*HPL[{0}, -(t/s)])/(s^2 + s*t) -
          (I*HPL[{1}, -(t/s)])/(s*t)) + (((-2*I)*Pi^2)/(s*t + t^2) +
          (4*Pi*HPL[{0}, s])/(s*t + t^2) + (2*Pi*(s + 2*t)*HPL[{0}, -(t/s)])/
           (s*t*(s + t)) + ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) +
          (2*Pi*(s + 2*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2))/nc +
        nc*(((4*I)*Pi^2)/(s*t + t^2) - (12*Pi*HPL[{0}, s])/(s*t + t^2) -
          (4*Pi*(2*s + 3*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((12*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) -
          (4*Pi*(s + 3*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((12*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
          ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2)))*
       k[{1, 4}, {2, 4}])/ep^2 + k[{1, 3}, {2, 3}]*
     (((2*Pi^3)/(3*s*(s + t)) + ((I/180)*Pi^4*(60*s - 103*t))/(s*t*(s + t)) +
        (2*Pi^3*(-4*s + t)*HPL[{0}, s])/(3*s*t*(s + t)) -
        ((4*I)*Pi^2*HPL[{0}, s]^2)/(s*t + t^2) + (8*Pi*HPL[{0}, s]^3)/
         (3*t*(s + t)) + (((10*I)/3)*Pi^2*HPL[{0}, -(t/s)])/(s*(s + t)) -
        (Pi^3*(7*s + 9*t)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)) -
        (((2*I)/3)*Pi^2*(12*s + 13*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) + (4*Pi*(s + 2*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) + (((8*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/
         (s*(s + t)) - ((I/6)*Pi^2*(24*s + 11*t)*HPL[{0}, -(t/s)]^2)/
         (s*t*(s + t)) + (2*Pi*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
        (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) -
        (Pi*(4*s + t)*HPL[{0}, -(t/s)]^3)/(3*s*t*(s + t)) -
        (((2*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*(s + t)) -
        ((I/12)*HPL[{0}, -(t/s)]^4)/(s*(s + t)) +
        (((10*I)/3)*Pi^2*HPL[{1}, -(t/s)])/(s*t) -
        (Pi^3*(s + 3*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        (((2*I)/3)*Pi^2*(s + 13*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + (4*Pi*(s + 2*t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + (((8*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*t) +
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        ((I/3)*Pi^2*(31*s + 11*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + (4*Pi*(4*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)) + ((4*I)*HPL[{0}, s]^2*
          HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) -
        (Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        ((2*I)*(2*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - ((I/3)*(6*s + t)*HPL[{0}, -(t/s)]^3*
          HPL[{1}, -(t/s)])/(s*t*(s + t)) - (2*Pi*HPL[{1}, -(t/s)]^2)/(s*t) +
        ((I/6)*Pi^2*(-13*s + 11*t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
        (2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) -
        (Pi*(2*s - t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
        ((I/2)*(2*s + t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
         (s*t*(s + t)) - (Pi*(-3*s + t)*HPL[{1}, -(t/s)]^3)/(3*s*t*(s + t)) -
        (((2*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*t) -
        (((4*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
        ((I/12)*HPL[{1}, -(t/s)]^4)/(s*t) - (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) + (((11*I)/3)*Pi^2*(s + 2*t)*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) - (4*Pi*(s + 2*t)*HPL[{0}, s]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) + (4*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*(2*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) + ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
         (s*t + t^2) + (2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2 + s*t) + ((I/2)*(s + 2*t)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)) -
        (2*Pi*(s + 2*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*HPL[{3}, -(t/s)])/(s^2 + s*t) -
        ((4*I)*(2*s + t)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
        ((2*I)*(-2*s + t)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
        ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*(s - t)*HPL[{4}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*HPL[{2, 1}, -(t/s)])/(s*t) -
        (2*Pi*(s + 2*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*(s - t)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) +
        ((2*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t) -
        (I*(s + 2*t)*HPL[{2, 2}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(2*s + t)*HPL[{2, 1, 1}, -(t/s)])/(s*t*(s + t)) +
        (2*Pi*(23*s + 6*t)*Zeta[3])/(3*s*t*(s + t)) +
        ((4*I)*Zeta[3])/(s^2 + s*t) + ((4*I)*HPL[{0}, s]*Zeta[3])/
         (s^2 + s*t) + (((34*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) +
        (((2*I)/3)*(14*s + 17*t)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t*(s + t)))/
       nc + nc*((-2*Pi^3)/(3*s*(s + t)) + ((I/180)*Pi^4*(-120*s + 677*t))/
         (s*t*(s + t)) + (2*Pi^3*(5*s - 3*t)*HPL[{0}, s])/(3*s*t*(s + t)) +
        ((8*I)*Pi^2*HPL[{0}, s]^2)/(s*t + t^2) - (8*Pi*HPL[{0}, s]^3)/
         (s*t + t^2) - (((10*I)/3)*Pi^2*HPL[{0}, -(t/s)])/(s*(s + t)) +
        (Pi^3*(8*s + 39*t)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)) +
        (((8*I)/3)*Pi^2*(6*s + 11*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) - (8*Pi*(2*s + 3*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) - ((8*I)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s^2 + s*t) +
        ((I/6)*Pi^2*(48*s + 61*t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) -
        (2*Pi*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) -
        (2*Pi*(4*s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) +
        (3*Pi*HPL[{0}, -(t/s)]^3)/(s^2 + s*t) +
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s^2 + s*t) +
        ((I/4)*HPL[{0}, -(t/s)]^4)/(s*(s + t)) -
        (((10*I)/3)*Pi^2*HPL[{1}, -(t/s)])/(s*t) +
        (11*Pi^3*(2*s + 3*t)*HPL[{1}, -(t/s)])/(3*s*t*(s + t)) +
        (((8*I)/3)*Pi^2*(5*s + 11*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - (8*Pi*(s + 3*t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - ((8*I)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*t) -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
        ((I/3)*Pi^2*(62*s + 61*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - (12*Pi*(2*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)) - ((16*I)*HPL[{0}, s]^2*
          HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
        (Pi*(4*s + 3*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
        ((2*I)*(2*s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + (I*(2*s + 3*t)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + (2*Pi*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((I/6)*Pi^2*(13*s + 61*t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
        (2*Pi*(s - 3*t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) -
        (Pi*(4*s + 13*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
        ((I/2)*(6*s + 7*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
         (s*t*(s + t)) + (3*Pi*HPL[{1}, -(t/s)]^3)/(s*t) +
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*t) -
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(s*t) -
        ((I/4)*HPL[{1}, -(t/s)]^4)/(s*t) + (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) - (((61*I)/3)*Pi^2*(s + 2*t)*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) + (12*Pi*(s + 2*t)*HPL[{0}, s]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) - (4*Pi*(8*s + 5*t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2 + s*t) - ((12*I)*(2*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        ((2*I)*(s + 4*t)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        (6*Pi*(3*s + 2*t)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2 + s*t) + (((5*I)/2)*(s + 2*t)*HPL[{2}, -(t/s)]^2)/
         (s*t*(s + t)) + (2*Pi*(19*s + 4*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*HPL[{3}, -(t/s)])/(s^2 + s*t) +
        ((12*I)*(2*s + t)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
        ((2*I)*(-2*s + 13*t)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/
         (s*t*(s + t)) + ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
         (s^2 + s*t) + ((12*I)*(s - 3*t)*HPL[{4}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*HPL[{2, 1}, -(t/s)])/(s*t) +
        (2*Pi*(-15*s + 4*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
        ((12*I)*(-s + t)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
        ((2*I)*(6*s + 11*t)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s*t*(s + t)) + ((2*I)*(9*s + 5*t)*HPL[{1}, -(t/s)]*
          HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
        ((5*I)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/(s*t*(s + t)) -
        ((12*I)*(4*s + 3*t)*HPL[{2, 1, 1}, -(t/s)])/(s*t*(s + t)) -
        (4*Pi*(3*s + 2*t)*Zeta[3])/(s*t*(s + t)) - ((4*I)*Zeta[3])/
         (s^2 + s*t) - ((12*I)*HPL[{0}, s]*Zeta[3])/(s^2 + s*t) -
        ((32*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s^2 + s*t) -
        ((2*I)*(25*s + 22*t)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t*(s + t))) +
      b0*((Pi^3*(s - 4*t))/(6*s*t*(s + t)) - (4*Pi)/(s*t + t^2) +
        (4*Pi*HPL[{0}, s])/(s*t + t^2) - (2*Pi*HPL[{0}, s]^2)/(s*t + t^2) +
        (4*Pi*HPL[{0}, -(t/s)])/(s*t) + (((13*I)/6)*Pi^2*HPL[{0}, -(t/s)])/
         (s*(s + t)) - ((4*I)*HPL[{0}, -(t/s)])/(s^2 + s*t) -
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) -
        ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s^2 + s*t) -
        (2*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + (((2*I)/3)*HPL[{0}, -(t/s)]^3)/
         (s*(s + t)) - ((4*I)*HPL[{1}, -(t/s)])/(s*t) +
        (((13*I)/6)*Pi^2*HPL[{1}, -(t/s)])/(s*t) + (4*Pi*HPL[{1}, -(t/s)])/
         (s^2 + s*t) + ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
        (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        ((2*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) -
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        (2*Pi*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
        (((2*I)/3)*HPL[{1}, -(t/s)]^3)/(s*t) +
        (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*Zeta[3])/(s^2 + s*t) + (-Pi^3/(3*s*(s + t)) -
          (((5*I)/3)*Pi^2*HPL[{0}, -(t/s)])/(s*(s + t)) -
          (Pi*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) -
          (((5*I)/3)*Pi^2*HPL[{1}, -(t/s)])/(s*t) -
          (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (Pi*HPL[{1}, -(t/s)]^2)/(s*t) - (I*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]^2)/(s*t) + (2*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/
           (s*t*(s + t)) - ((2*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s^2 + s*t) + ((2*I)*HPL[{3}, -(t/s)])/(s^2 + s*t) +
          ((2*I)*HPL[{2, 1}, -(t/s)])/(s*t) - ((2*I)*Zeta[3])/(s^2 + s*t))/
         nc^2)) + k[{1, 4}, {2, 4}]*
     (((2*Pi^3)/(3*s*(s + t)) + ((I/180)*Pi^4*(60*s - 103*t))/(s*t*(s + t)) +
        (2*Pi^3*(-4*s + t)*HPL[{0}, s])/(3*s*t*(s + t)) -
        ((4*I)*Pi^2*HPL[{0}, s]^2)/(s*t + t^2) + (8*Pi*HPL[{0}, s]^3)/
         (3*t*(s + t)) + (((10*I)/3)*Pi^2*HPL[{0}, -(t/s)])/(s*(s + t)) -
        (Pi^3*(7*s + 9*t)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)) -
        (((2*I)/3)*Pi^2*(12*s + 13*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) + (4*Pi*(s + 2*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) + (((8*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/
         (s*(s + t)) - ((I/6)*Pi^2*(24*s + 11*t)*HPL[{0}, -(t/s)]^2)/
         (s*t*(s + t)) + (2*Pi*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
        (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) -
        (Pi*(4*s + t)*HPL[{0}, -(t/s)]^3)/(3*s*t*(s + t)) -
        (((2*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*(s + t)) -
        ((I/12)*HPL[{0}, -(t/s)]^4)/(s*(s + t)) +
        (((10*I)/3)*Pi^2*HPL[{1}, -(t/s)])/(s*t) -
        (Pi^3*(s + 3*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        (((2*I)/3)*Pi^2*(s + 13*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + (4*Pi*(s + 2*t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + (((8*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*t) +
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        ((I/3)*Pi^2*(31*s + 11*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + (4*Pi*(4*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)) + ((4*I)*HPL[{0}, s]^2*
          HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) -
        (Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        ((2*I)*(2*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - ((I/3)*(6*s + t)*HPL[{0}, -(t/s)]^3*
          HPL[{1}, -(t/s)])/(s*t*(s + t)) - (2*Pi*HPL[{1}, -(t/s)]^2)/(s*t) +
        ((I/6)*Pi^2*(-13*s + 11*t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
        (2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) -
        (Pi*(2*s - t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
        ((I/2)*(2*s + t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
         (s*t*(s + t)) - (Pi*(-3*s + t)*HPL[{1}, -(t/s)]^3)/(3*s*t*(s + t)) -
        (((2*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*t) -
        (((4*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
        ((I/12)*HPL[{1}, -(t/s)]^4)/(s*t) - (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) + (((11*I)/3)*Pi^2*(s + 2*t)*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) - (4*Pi*(s + 2*t)*HPL[{0}, s]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) + (4*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*(2*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) + ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
         (s*t + t^2) + (2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2 + s*t) + ((I/2)*(s + 2*t)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)) -
        (2*Pi*(s + 2*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*HPL[{3}, -(t/s)])/(s^2 + s*t) -
        ((4*I)*(2*s + t)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
        ((2*I)*(-2*s + t)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
        ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*(s - t)*HPL[{4}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*HPL[{2, 1}, -(t/s)])/(s*t) -
        (2*Pi*(s + 2*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*(s - t)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) +
        ((2*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t) -
        (I*(s + 2*t)*HPL[{2, 2}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(2*s + t)*HPL[{2, 1, 1}, -(t/s)])/(s*t*(s + t)) +
        (2*Pi*(23*s + 6*t)*Zeta[3])/(3*s*t*(s + t)) +
        ((4*I)*Zeta[3])/(s^2 + s*t) + ((4*I)*HPL[{0}, s]*Zeta[3])/
         (s^2 + s*t) + (((34*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) +
        (((2*I)/3)*(14*s + 17*t)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t*(s + t)))/
       nc + nc*((-2*Pi^3)/(3*s*(s + t)) + ((I/180)*Pi^4*(-120*s + 677*t))/
         (s*t*(s + t)) + (2*Pi^3*(5*s - 3*t)*HPL[{0}, s])/(3*s*t*(s + t)) +
        ((8*I)*Pi^2*HPL[{0}, s]^2)/(s*t + t^2) - (8*Pi*HPL[{0}, s]^3)/
         (s*t + t^2) - (((10*I)/3)*Pi^2*HPL[{0}, -(t/s)])/(s*(s + t)) +
        (Pi^3*(8*s + 39*t)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)) +
        (((8*I)/3)*Pi^2*(6*s + 11*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) - (8*Pi*(2*s + 3*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) - ((8*I)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s^2 + s*t) +
        ((I/6)*Pi^2*(48*s + 61*t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) -
        (2*Pi*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) -
        (2*Pi*(4*s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) +
        (3*Pi*HPL[{0}, -(t/s)]^3)/(s^2 + s*t) +
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s^2 + s*t) +
        ((I/4)*HPL[{0}, -(t/s)]^4)/(s*(s + t)) -
        (((10*I)/3)*Pi^2*HPL[{1}, -(t/s)])/(s*t) +
        (11*Pi^3*(2*s + 3*t)*HPL[{1}, -(t/s)])/(3*s*t*(s + t)) +
        (((8*I)/3)*Pi^2*(5*s + 11*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - (8*Pi*(s + 3*t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - ((8*I)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*t) -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
        ((I/3)*Pi^2*(62*s + 61*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - (12*Pi*(2*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)) - ((16*I)*HPL[{0}, s]^2*
          HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
        (Pi*(4*s + 3*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
        ((2*I)*(2*s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + (I*(2*s + 3*t)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + (2*Pi*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((I/6)*Pi^2*(13*s + 61*t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
        (2*Pi*(s - 3*t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) -
        (Pi*(4*s + 13*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
        ((I/2)*(6*s + 7*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
         (s*t*(s + t)) + (3*Pi*HPL[{1}, -(t/s)]^3)/(s*t) +
        ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*t) -
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(s*t) -
        ((I/4)*HPL[{1}, -(t/s)]^4)/(s*t) + (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) - (((61*I)/3)*Pi^2*(s + 2*t)*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) + (12*Pi*(s + 2*t)*HPL[{0}, s]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) - (4*Pi*(8*s + 5*t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2 + s*t) - ((12*I)*(2*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        ((2*I)*(s + 4*t)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        (6*Pi*(3*s + 2*t)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2 + s*t) + (((5*I)/2)*(s + 2*t)*HPL[{2}, -(t/s)]^2)/
         (s*t*(s + t)) + (2*Pi*(19*s + 4*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*HPL[{3}, -(t/s)])/(s^2 + s*t) +
        ((12*I)*(2*s + t)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
        ((2*I)*(-2*s + 13*t)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/
         (s*t*(s + t)) + ((2*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/
         (s^2 + s*t) + ((12*I)*(s - 3*t)*HPL[{4}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*HPL[{2, 1}, -(t/s)])/(s*t) +
        (2*Pi*(-15*s + 4*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
        ((12*I)*(-s + t)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
        ((2*I)*(6*s + 11*t)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s*t*(s + t)) + ((2*I)*(9*s + 5*t)*HPL[{1}, -(t/s)]*
          HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
        ((5*I)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/(s*t*(s + t)) -
        ((12*I)*(4*s + 3*t)*HPL[{2, 1, 1}, -(t/s)])/(s*t*(s + t)) -
        (4*Pi*(3*s + 2*t)*Zeta[3])/(s*t*(s + t)) - ((4*I)*Zeta[3])/
         (s^2 + s*t) - ((12*I)*HPL[{0}, s]*Zeta[3])/(s^2 + s*t) -
        ((32*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s^2 + s*t) -
        ((2*I)*(25*s + 22*t)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t*(s + t))) +
      b0*((Pi^3*(s - 4*t))/(6*s*t*(s + t)) - (4*Pi)/(s*t + t^2) +
        (4*Pi*HPL[{0}, s])/(s*t + t^2) - (2*Pi*HPL[{0}, s]^2)/(s*t + t^2) +
        (4*Pi*HPL[{0}, -(t/s)])/(s*t) + (((13*I)/6)*Pi^2*HPL[{0}, -(t/s)])/
         (s*(s + t)) - ((4*I)*HPL[{0}, -(t/s)])/(s^2 + s*t) -
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) -
        ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s^2 + s*t) -
        (2*Pi*HPL[{0}, -(t/s)]^2)/(s*t) + (((2*I)/3)*HPL[{0}, -(t/s)]^3)/
         (s*(s + t)) - ((4*I)*HPL[{1}, -(t/s)])/(s*t) +
        (((13*I)/6)*Pi^2*HPL[{1}, -(t/s)])/(s*t) + (4*Pi*HPL[{1}, -(t/s)])/
         (s^2 + s*t) + ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) -
        (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        ((2*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) -
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
        (2*Pi*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
        (((2*I)/3)*HPL[{1}, -(t/s)]^3)/(s*t) +
        (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*Zeta[3])/(s^2 + s*t) + (-Pi^3/(3*s*(s + t)) -
          (((5*I)/3)*Pi^2*HPL[{0}, -(t/s)])/(s*(s + t)) -
          (Pi*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) -
          (((5*I)/3)*Pi^2*HPL[{1}, -(t/s)])/(s*t) -
          (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) +
          (Pi*HPL[{1}, -(t/s)]^2)/(s*t) - (I*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]^2)/(s*t) + (2*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/
           (s*t*(s + t)) - ((2*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s^2 + s*t) + ((2*I)*HPL[{3}, -(t/s)])/(s^2 + s*t) +
          ((2*I)*HPL[{2, 1}, -(t/s)])/(s*t) - ((2*I)*Zeta[3])/(s^2 + s*t))/
         nc^2)) +
    (k[{1, 3}, {2, 3}]*(b0*((-2*Pi)/(s*t + t^2) + (2*Pi*HPL[{0}, s])/
           (s*t + t^2) + (2*Pi*HPL[{0}, -(t/s)])/(s*t) -
          ((2*I)*HPL[{0}, -(t/s)])/(s^2 + s*t) +
          ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) -
          ((2*I)*HPL[{1}, -(t/s)])/(s*t) + (2*Pi*HPL[{1}, -(t/s)])/
           (s^2 + s*t) + ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t))) +
        (-(Pi^3*(-4*s + t))/(3*s*t*(s + t)) + ((4*I)*Pi^2*HPL[{0}, s])/
           (s*t + t^2) - (4*Pi*HPL[{0}, s]^2)/(s*t + t^2) +
          ((I/3)*Pi^2*(12*s + 13*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          (4*Pi*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s^2 + s*t) -
          (Pi*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) + ((I/3)*HPL[{0}, -(t/s)]^3)/
           (s*(s + t)) + ((I/3)*Pi^2*(s + 13*t)*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) - (4*Pi*(s + 2*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) - ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) -
          (2*Pi*(4*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
          (I*(2*s + t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^2)/(s*t) + ((I/3)*HPL[{1}, -(t/s)]^3)/(s*t) +
          (2*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          ((2*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*(-s + t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
          ((2*I)*Zeta[3])/(s^2 + s*t))/nc +
        nc*((Pi^3*(-5*s + 3*t))/(3*s*t*(s + t)) - ((8*I)*Pi^2*HPL[{0}, s])/
           (s*t + t^2) + (12*Pi*HPL[{0}, s]^2)/(s*t + t^2) -
          (((4*I)/3)*Pi^2*(6*s + 11*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
          (8*Pi*(2*s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
          ((12*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s^2 + s*t) +
          (Pi*(4*s + 3*t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) -
          (I*HPL[{0}, -(t/s)]^3)/(s^2 + s*t) - (((4*I)/3)*Pi^2*(5*s + 11*t)*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) + (8*Pi*(s + 3*t)*HPL[{0}, s]*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) + ((12*I)*HPL[{0}, s]^2*
            HPL[{1}, -(t/s)])/(s*t) + (6*Pi*(2*s + t)*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) + ((16*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) -
          (I*(2*s + 3*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          (Pi*(s - 3*t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) -
          (I*HPL[{1}, -(t/s)]^3)/(s*t) - (6*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/
           (s*t*(s + t)) + ((6*I)*(2*s + t)*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          ((6*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
          ((6*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
          ((6*I)*Zeta[3])/(s^2 + s*t))) + k[{1, 4}, {2, 4}]*
       (b0*((-2*Pi)/(s*t + t^2) + (2*Pi*HPL[{0}, s])/(s*t + t^2) +
          (2*Pi*HPL[{0}, -(t/s)])/(s*t) - ((2*I)*HPL[{0}, -(t/s)])/
           (s^2 + s*t) + ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) -
          ((2*I)*HPL[{1}, -(t/s)])/(s*t) + (2*Pi*HPL[{1}, -(t/s)])/
           (s^2 + s*t) + ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t))) +
        (-(Pi^3*(-4*s + t))/(3*s*t*(s + t)) + ((4*I)*Pi^2*HPL[{0}, s])/
           (s*t + t^2) - (4*Pi*HPL[{0}, s]^2)/(s*t + t^2) +
          ((I/3)*Pi^2*(12*s + 13*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          (4*Pi*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s^2 + s*t) -
          (Pi*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) + ((I/3)*HPL[{0}, -(t/s)]^3)/
           (s*(s + t)) + ((I/3)*Pi^2*(s + 13*t)*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) - (4*Pi*(s + 2*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) - ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t) -
          (2*Pi*(4*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
          (I*(2*s + t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          (Pi*HPL[{1}, -(t/s)]^2)/(s*t) + ((I/3)*HPL[{1}, -(t/s)]^3)/(s*t) +
          (2*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          ((2*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*(-s + t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
          ((2*I)*Zeta[3])/(s^2 + s*t))/nc +
        nc*((Pi^3*(-5*s + 3*t))/(3*s*t*(s + t)) - ((8*I)*Pi^2*HPL[{0}, s])/
           (s*t + t^2) + (12*Pi*HPL[{0}, s]^2)/(s*t + t^2) -
          (((4*I)/3)*Pi^2*(6*s + 11*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
          (8*Pi*(2*s + 3*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
          ((12*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s^2 + s*t) +
          (Pi*(4*s + 3*t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) -
          (I*HPL[{0}, -(t/s)]^3)/(s^2 + s*t) - (((4*I)/3)*Pi^2*(5*s + 11*t)*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) + (8*Pi*(s + 3*t)*HPL[{0}, s]*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) + ((12*I)*HPL[{0}, s]^2*
            HPL[{1}, -(t/s)])/(s*t) + (6*Pi*(2*s + t)*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) + ((16*I)*HPL[{0}, s]*
            HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) -
          (I*(2*s + 3*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          (Pi*(s - 3*t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
          ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) -
          (I*HPL[{1}, -(t/s)]^3)/(s*t) - (6*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/
           (s*t*(s + t)) + ((6*I)*(2*s + t)*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          ((6*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
          ((6*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
          ((6*I)*Zeta[3])/(s^2 + s*t))))/ep

M2M[{3, 4}, {1, 2}] =
   (((I/2)/(nc^2*s*(s + t)) + (((9*I)/2)*nc^2)/(s*(s + t)) -
        (3*I)/(s^2 + s*t))*k[{1, 3}, {2, 3}] +
      ((I/2)/(nc^2*s*(s + t)) + (((9*I)/2)*nc^2)/(s*(s + t)) -
        (3*I)/(s^2 + s*t))*k[{1, 4}, {2, 4}])/ep^4 +
    (((4*Pi)/(s^2 + s*t) + b0*((I/4)/(nc*s*(s + t)) - (((3*I)/4)*nc)/
           (s*(s + t))) + ((6*I)*HPL[{0}, s])/(s^2 + s*t) +
        (-(Pi/(s^2 + s*t)) - (I*HPL[{0}, s])/(s^2 + s*t))/nc^2 -
        ((2*I)*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        nc^2*((-3*Pi)/(s^2 + s*t) - ((9*I)*HPL[{0}, s])/(s^2 + s*t) +
          ((6*I)*HPL[{1}, -(t/s)])/(s^2 + s*t)))*k[{1, 3}, {2, 3}] +
      ((4*Pi)/(s^2 + s*t) + b0*((I/4)/(nc*s*(s + t)) - (((3*I)/4)*nc)/
           (s*(s + t))) + ((6*I)*HPL[{0}, s])/(s^2 + s*t) +
        (-(Pi/(s^2 + s*t)) - (I*HPL[{0}, s])/(s^2 + s*t))/nc^2 -
        ((2*I)*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        nc^2*((-3*Pi)/(s^2 + s*t) - ((9*I)*HPL[{0}, s])/(s^2 + s*t) +
          ((6*I)*HPL[{1}, -(t/s)])/(s^2 + s*t)))*k[{1, 4}, {2, 4}])/ep^3 +
    (((((41*I)/12)*Pi^2)/(s*(s + t)) - (8*Pi*HPL[{0}, s])/(s^2 + s*t) -
        ((6*I)*HPL[{0}, s]^2)/(s^2 + s*t) + (2*Pi*HPL[{0}, -(t/s)])/
         (s*t + t^2) + ((2*I)*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
        (4*Pi*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        ((2*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
        (I*(s + 2*t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
        ((((-13*I)/12)*Pi^2)/(s*(s + t)) + (2*Pi*HPL[{0}, s])/(s^2 + s*t) +
          (I*HPL[{0}, s]^2)/(s^2 + s*t) + (Pi*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((I/2)*HPL[{1}, -(t/s)]^2)/(t*(s + t)))/nc^2 +
        nc^2*((((-5*I)/2)*Pi^2)/(s*(s + t)) + (6*Pi*HPL[{0}, s])/
           (s^2 + s*t) + ((9*I)*HPL[{0}, s]^2)/(s^2 + s*t) -
          (Pi*(3*s + 8*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((12*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
          ((I/2)*(-3*s + 4*t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t))) +
        b0*(((I/2)/(s*(s + t)) - Pi/(2*s*(s + t)) - ((I/2)*HPL[{0}, s])/
             (s*(s + t)))/nc + nc*(((-3*I)/2)/(s*(s + t)) +
            Pi/(2*s^2 + 2*s*t) + (((3*I)/2)*HPL[{0}, s])/(s*(s + t)) -
            (I*HPL[{1}, -(t/s)])/(s^2 + s*t))))*k[{1, 3}, {2, 3}] +
      ((((41*I)/12)*Pi^2)/(s*(s + t)) - (8*Pi*HPL[{0}, s])/(s^2 + s*t) -
        ((6*I)*HPL[{0}, s]^2)/(s^2 + s*t) + (2*Pi*HPL[{0}, -(t/s)])/
         (s*t + t^2) + ((2*I)*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
        (4*Pi*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        ((2*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
        (I*(s + 2*t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
        ((((-13*I)/12)*Pi^2)/(s*(s + t)) + (2*Pi*HPL[{0}, s])/(s^2 + s*t) +
          (I*HPL[{0}, s]^2)/(s^2 + s*t) + (Pi*HPL[{1}, -(t/s)])/(t*(s + t)) +
          ((I/2)*HPL[{1}, -(t/s)]^2)/(t*(s + t)))/nc^2 +
        nc^2*((((-5*I)/2)*Pi^2)/(s*(s + t)) + (6*Pi*HPL[{0}, s])/
           (s^2 + s*t) + ((9*I)*HPL[{0}, s]^2)/(s^2 + s*t) -
          (Pi*(3*s + 8*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((12*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
          ((I/2)*(-3*s + 4*t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t))) +
        b0*(((I/2)/(s*(s + t)) - Pi/(2*s*(s + t)) - ((I/2)*HPL[{0}, s])/
             (s*(s + t)))/nc + nc*(((-3*I)/2)/(s*(s + t)) +
            Pi/(2*s^2 + 2*s*t) + (((3*I)/2)*HPL[{0}, s])/(s*(s + t)) -
            (I*HPL[{1}, -(t/s)])/(s^2 + s*t))))*k[{1, 4}, {2, 4}])/ep^2 +
    k[{1, 3}, {2, 3}]*((-2*Pi^3)/(3*s*(s + t)) - (((397*I)/360)*Pi^4)/
       (s*(s + t)) + (13*Pi^3*HPL[{0}, s])/(3*s*(s + t)) +
      (((41*I)/6)*Pi^2*HPL[{0}, s]^2)/(s*(s + t)) - (16*Pi*HPL[{0}, s]^3)/
       (3*s*(s + t)) - ((2*I)*HPL[{0}, s]^4)/(s^2 + s*t) -
      (((10*I)/3)*Pi^2*HPL[{0}, -(t/s)])/(s*(s + t)) -
      (Pi^3*(s - 2*t)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)) +
      (4*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t + t^2) -
      (((13*I)/3)*Pi^2*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
      (2*Pi*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
      (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) +
      ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
      (2*Pi*(6*s + 5*t)*HPL[{0}, -(t/s)]^3)/(3*s*t*(s + t)) -
      (I*HPL[{0}, -(t/s)]^4)/(s^2 + s*t) - (((10*I)/3)*Pi^2*HPL[{1}, -(t/s)])/
       (s*t) - (Pi^3*(s + 8*t)*HPL[{1}, -(t/s)])/(3*s*t*(s + t)) +
      (((2*I)/3)*Pi^2*(3*s - 13*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) + (8*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
      (((8*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*(s + t)) -
      (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
      (((2*I)/3)*Pi^2*(7*s + 13*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) + (8*Pi*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t*(s + t)) + ((4*I)*(s + 2*t)*HPL[{0}, s]^2*
        HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
      (10*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
      ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t + t^2) -
      (((4*I)/3)*(2*s + 3*t)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) + (2*Pi*HPL[{1}, -(t/s)]^2)/(s*t) -
      ((I/2)*Pi^2*(13*s + 5*t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
      (6*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) +
      ((2*I)*(s + 2*t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
      ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) +
      (Pi*(7*s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
      ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) -
      ((I/2)*(13*s + 4*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
       (s*t*(s + t)) - (Pi*(3*s + 11*t)*HPL[{1}, -(t/s)]^3)/(3*s*t*(s + t)) +
      (((2*I)/3)*(5*s - t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*t*(s + t)) -
      (((2*I)/3)*(7*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
       (s*t*(s + t)) - ((I/12)*(27*s + 11*t)*HPL[{1}, -(t/s)]^4)/
       (s*t*(s + t)) - ((I/3)*Pi^2*(2*s - 11*t)*HPL[{2}, -(t/s)])/
       (s*t*(s + t)) + (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
      (4*Pi*(s - t)*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
      (4*Pi*(s + 4*t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
      ((4*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
      ((4*I)*(3*s + 2*t)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
      (6*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) +
      ((2*I)*(7*s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)) + ((I/2)*HPL[{2}, -(t/s)]^2)/(s*(s + t)) -
      (2*Pi*(3*s - 5*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
      ((4*I)*HPL[{3}, -(t/s)])/(s^2 + s*t) -
      ((4*I)*(2*s + 3*t)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
      ((2*I)*(7*s + 2*t)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
      ((8*I)*(s - t)*HPL[{4}, -(t/s)])/(s*t*(s + t)) +
      ((4*I)*HPL[{2, 1}, -(t/s)])/(s*t) -
      (2*Pi*(4*s + 7*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
      ((4*I)*(s - t)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
      ((2*I)*(3*s - 2*t)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s*t*(s + t)) + ((2*I)*(4*s - t)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s*t*(s + t)) - (I*HPL[{2, 2}, -(t/s)])/(s^2 + s*t) -
      ((2*I)*(7*s + 6*t)*HPL[{2, 1, 1}, -(t/s)])/(s*t*(s + t)) +
      (Pi*(36*s - 23*t)*Zeta[3])/(3*s*t*(s + t)) -
      ((4*I)*Zeta[3])/(s^2 + s*t) - ((27*I)*HPL[{0}, s]*Zeta[3])/
       (s^2 + s*t) + ((4*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s^2 + s*t) -
      (((2*I)/3)*(3*s - 20*t)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t*(s + t)) +
      nc^2*((((223*I)/720)*Pi^4)/(s*(s + t)) - (8*Pi^3*HPL[{0}, s])/
         (3*s*(s + t)) - ((5*I)*Pi^2*HPL[{0}, s]^2)/(s^2 + s*t) +
        (4*Pi*HPL[{0}, s]^3)/(s^2 + s*t) + ((3*I)*HPL[{0}, s]^4)/
         (s^2 + s*t) + (Pi^3*(3*s + 8*t)*HPL[{1}, -(t/s)])/(2*s*t*(s + t)) +
        (((5*I)/3)*Pi^2*(3*s + 8*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - (2*Pi*(3*s + 8*t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - ((8*I)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        ((I/12)*Pi^2*(37*s + 78*t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
        (2*Pi*(3*s + 7*t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
        (I*(3*s - 4*t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
        (Pi*(s + 3*t)*HPL[{1}, -(t/s)]^3)/(s*t*(s + t)) +
        ((2*I)*(2*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*t*(s + t)) -
        (((5*I)/4)*HPL[{1}, -(t/s)]^4)/(s*t) -
        ((I/6)*Pi^2*(15*s + 26*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        (6*Pi*(s + 2*t)*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        (2*Pi*(2*s + 5*t)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        (((3*I)/4)*(s + 2*t)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)) -
        (3*Pi*(s + 2*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
        (2*Pi*(s + 3*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
        ((6*I)*(s + 2*t)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
        ((2*I)*(2*s + 5*t)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s*t*(s + t)) + (((3*I)/2)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/
         (s*t*(s + t)) + ((4*I)*HPL[{2, 1, 1}, -(t/s)])/(s*(s + t)) +
        (9*Pi*Zeta[3])/(s^2 + s*t) + ((33*I)*HPL[{0}, s]*Zeta[3])/
         (s^2 + s*t) - (I*(3*s + 26*t)*HPL[{1}, -(t/s)]*Zeta[3])/
         (s*t*(s + t))) + ((((59*I)/144)*Pi^4)/(s*(s + t)) -
        (5*Pi^3*HPL[{0}, s])/(3*s*(s + t)) - (((13*I)/6)*Pi^2*HPL[{0}, s]^2)/
         (s*(s + t)) + (4*Pi*HPL[{0}, s]^3)/(3*s*(s + t)) +
        ((I/3)*HPL[{0}, s]^4)/(s*(s + t)) - (5*Pi^3*HPL[{1}, -(t/s)])/
         (6*t*(s + t)) - ((3*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s*t + t^2) + (2*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t + t^2) -
        ((I/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        (((11*I)/12)*Pi^2*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
        (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
        (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) -
        ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
        (2*Pi*HPL[{1}, -(t/s)]^3)/(3*t*(s + t)) -
        (((2*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
        (((11*I)/6)*Pi^2*HPL[{2}, -(t/s)])/(t*(s + t)) -
        (2*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*t + t^2) -
        (2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t + t^2) + (((3*I)/4)*HPL[{2}, -(t/s)]^2)/(t*(s + t)) +
        (Pi*HPL[{3}, -(t/s)])/(s*t + t^2) - ((2*I)*HPL[{1}, -(t/s)]*
          HPL[{3}, -(t/s)])/(s*t + t^2) + (2*Pi*HPL[{2, 1}, -(t/s)])/
         (s*t + t^2) - ((2*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) -
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) -
        (((3*I)/2)*HPL[{2, 2}, -(t/s)])/(t*(s + t)) +
        ((2*I)*HPL[{2, 1, 1}, -(t/s)])/(s*t + t^2) + (32*Pi*Zeta[3])/
         (3*s*(s + t)) + (((32*I)/3)*HPL[{0}, s]*Zeta[3])/(s*(s + t)) +
        ((5*I)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t + t^2))/nc^2 +
      b0*(((((-11*I)/12)*Pi^2)/(s*(s + t)) + (7*Pi^3)/(12*s*(s + t)) +
          (2*I)/(s^2 + s*t) - (2*Pi)/(s^2 + s*t) +
          (((11*I)/12)*Pi^2*HPL[{0}, s])/(s*(s + t)) - ((2*I)*HPL[{0}, s])/
           (s^2 + s*t) + (2*Pi*HPL[{0}, s])/(s^2 + s*t) +
          (I*HPL[{0}, s]^2)/(s^2 + s*t) - (Pi*HPL[{0}, s]^2)/(s^2 + s*t) -
          ((I/3)*HPL[{0}, s]^3)/(s*(s + t)) +
          (((5*I)/3)*Pi^2*HPL[{0}, -(t/s)])/(s*(s + t)) +
          (Pi*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) + (((5*I)/6)*Pi^2*(3*s + 2*t)*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) + (2*Pi*HPL[{1}, -(t/s)])/
           (s*t + t^2) - (2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t + t^2) +
          (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
          (Pi*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) + (I*HPL[{1}, -(t/s)]^2)/
           (s*t + t^2) - (I*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
          (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) +
          (((2*I)/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) -
          (Pi*(s + 4*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
          ((2*I)*HPL[{3}, -(t/s)])/(s^2 + s*t) -
          (I*(s + 2*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
          ((I/6)*Zeta[3])/(s*(s + t)))/nc +
        nc*((((17*I)/12)*Pi^2)/(s*(s + t)) - (7*Pi^3)/(12*s*(s + t)) -
          (6*I)/(s^2 + s*t) + (2*Pi)/(s^2 + s*t) -
          (((17*I)/12)*Pi^2*HPL[{0}, s])/(s*(s + t)) + ((6*I)*HPL[{0}, s])/
           (s^2 + s*t) - (2*Pi*HPL[{0}, s])/(s^2 + s*t) -
          ((3*I)*HPL[{0}, s]^2)/(s^2 + s*t) + (Pi*HPL[{0}, s]^2)/
           (s^2 + s*t) + (I*HPL[{0}, s]^3)/(s^2 + s*t) +
          (2*Pi*(s + 2*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((I/6)*Pi^2*(5*s + 13*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((4*I)*HPL[{1}, -(t/s)])/(s^2 + s*t) - (2*Pi*(s + 2*t)*HPL[{0}, s]*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) + ((4*I)*HPL[{0}, s]*
            HPL[{1}, -(t/s)])/(s^2 + s*t) - ((2*I)*HPL[{0}, s]^2*
            HPL[{1}, -(t/s)])/(s^2 + s*t) + (Pi*(s + 2*t)*HPL[{1}, -(t/s)]^2)/
           (s*t*(s + t)) + (I*HPL[{1}, -(t/s)]^2)/(s*t + t^2) -
          (I*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
          (((2*I)/3)*HPL[{1}, -(t/s)]^3)/(s*t) +
          (Pi*(s + 4*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
          (I*(s + 4*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
          (((17*I)/2)*Zeta[3])/(s*(s + t))))) + k[{1, 4}, {2, 4}]*
     ((-2*Pi^3)/(3*s*(s + t)) - (((397*I)/360)*Pi^4)/(s*(s + t)) +
      (13*Pi^3*HPL[{0}, s])/(3*s*(s + t)) + (((41*I)/6)*Pi^2*HPL[{0}, s]^2)/
       (s*(s + t)) - (16*Pi*HPL[{0}, s]^3)/(3*s*(s + t)) -
      ((2*I)*HPL[{0}, s]^4)/(s^2 + s*t) - (((10*I)/3)*Pi^2*HPL[{0}, -(t/s)])/
       (s*(s + t)) - (Pi^3*(s - 2*t)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)) +
      (4*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t + t^2) -
      (((13*I)/3)*Pi^2*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
      (2*Pi*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
      (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t) +
      ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
      (2*Pi*(6*s + 5*t)*HPL[{0}, -(t/s)]^3)/(3*s*t*(s + t)) -
      (I*HPL[{0}, -(t/s)]^4)/(s^2 + s*t) - (((10*I)/3)*Pi^2*HPL[{1}, -(t/s)])/
       (s*t) - (Pi^3*(s + 8*t)*HPL[{1}, -(t/s)])/(3*s*t*(s + t)) +
      (((2*I)/3)*Pi^2*(3*s - 13*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) + (8*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
      (((8*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*(s + t)) -
      (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
      (((2*I)/3)*Pi^2*(7*s + 13*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) + (8*Pi*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t*(s + t)) + ((4*I)*(s + 2*t)*HPL[{0}, s]^2*
        HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
      (10*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t) +
      ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t + t^2) -
      (((4*I)/3)*(2*s + 3*t)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) + (2*Pi*HPL[{1}, -(t/s)]^2)/(s*t) -
      ((I/2)*Pi^2*(13*s + 5*t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
      (6*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) +
      ((2*I)*(s + 2*t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
      ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) +
      (Pi*(7*s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
      ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) -
      ((I/2)*(13*s + 4*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
       (s*t*(s + t)) - (Pi*(3*s + 11*t)*HPL[{1}, -(t/s)]^3)/(3*s*t*(s + t)) +
      (((2*I)/3)*(5*s - t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*t*(s + t)) -
      (((2*I)/3)*(7*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
       (s*t*(s + t)) - ((I/12)*(27*s + 11*t)*HPL[{1}, -(t/s)]^4)/
       (s*t*(s + t)) - ((I/3)*Pi^2*(2*s - 11*t)*HPL[{2}, -(t/s)])/
       (s*t*(s + t)) + (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
      (4*Pi*(s - t)*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
      (4*Pi*(s + 4*t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
      ((4*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
      ((4*I)*(3*s + 2*t)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
      (6*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t) +
      ((2*I)*(7*s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)) + ((I/2)*HPL[{2}, -(t/s)]^2)/(s*(s + t)) -
      (2*Pi*(3*s - 5*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
      ((4*I)*HPL[{3}, -(t/s)])/(s^2 + s*t) -
      ((4*I)*(2*s + 3*t)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
      ((2*I)*(7*s + 2*t)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
      ((8*I)*(s - t)*HPL[{4}, -(t/s)])/(s*t*(s + t)) +
      ((4*I)*HPL[{2, 1}, -(t/s)])/(s*t) -
      (2*Pi*(4*s + 7*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
      ((4*I)*(s - t)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
      ((2*I)*(3*s - 2*t)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s*t*(s + t)) + ((2*I)*(4*s - t)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
       (s*t*(s + t)) - (I*HPL[{2, 2}, -(t/s)])/(s^2 + s*t) -
      ((2*I)*(7*s + 6*t)*HPL[{2, 1, 1}, -(t/s)])/(s*t*(s + t)) +
      (Pi*(36*s - 23*t)*Zeta[3])/(3*s*t*(s + t)) -
      ((4*I)*Zeta[3])/(s^2 + s*t) - ((27*I)*HPL[{0}, s]*Zeta[3])/
       (s^2 + s*t) + ((4*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s^2 + s*t) -
      (((2*I)/3)*(3*s - 20*t)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t*(s + t)) +
      nc^2*((((223*I)/720)*Pi^4)/(s*(s + t)) - (8*Pi^3*HPL[{0}, s])/
         (3*s*(s + t)) - ((5*I)*Pi^2*HPL[{0}, s]^2)/(s^2 + s*t) +
        (4*Pi*HPL[{0}, s]^3)/(s^2 + s*t) + ((3*I)*HPL[{0}, s]^4)/
         (s^2 + s*t) + (Pi^3*(3*s + 8*t)*HPL[{1}, -(t/s)])/(2*s*t*(s + t)) +
        (((5*I)/3)*Pi^2*(3*s + 8*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - (2*Pi*(3*s + 8*t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - ((8*I)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        ((I/12)*Pi^2*(37*s + 78*t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
        (2*Pi*(3*s + 7*t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
        (I*(3*s - 4*t)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
        (Pi*(s + 3*t)*HPL[{1}, -(t/s)]^3)/(s*t*(s + t)) +
        ((2*I)*(2*s + t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*t*(s + t)) -
        (((5*I)/4)*HPL[{1}, -(t/s)]^4)/(s*t) -
        ((I/6)*Pi^2*(15*s + 26*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        (6*Pi*(s + 2*t)*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        (2*Pi*(2*s + 5*t)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        (((3*I)/4)*(s + 2*t)*HPL[{2}, -(t/s)]^2)/(s*t*(s + t)) -
        (3*Pi*(s + 2*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
        (2*Pi*(s + 3*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
        ((6*I)*(s + 2*t)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
        ((2*I)*(2*s + 5*t)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s*t*(s + t)) + (((3*I)/2)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/
         (s*t*(s + t)) + ((4*I)*HPL[{2, 1, 1}, -(t/s)])/(s*(s + t)) +
        (9*Pi*Zeta[3])/(s^2 + s*t) + ((33*I)*HPL[{0}, s]*Zeta[3])/
         (s^2 + s*t) - (I*(3*s + 26*t)*HPL[{1}, -(t/s)]*Zeta[3])/
         (s*t*(s + t))) + ((((59*I)/144)*Pi^4)/(s*(s + t)) -
        (5*Pi^3*HPL[{0}, s])/(3*s*(s + t)) - (((13*I)/6)*Pi^2*HPL[{0}, s]^2)/
         (s*(s + t)) + (4*Pi*HPL[{0}, s]^3)/(3*s*(s + t)) +
        ((I/3)*HPL[{0}, s]^4)/(s*(s + t)) - (5*Pi^3*HPL[{1}, -(t/s)])/
         (6*t*(s + t)) - ((3*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s*t + t^2) + (2*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t + t^2) -
        ((I/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) +
        (((11*I)/12)*Pi^2*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
        (I*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
        (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) -
        ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
        (2*Pi*HPL[{1}, -(t/s)]^3)/(3*t*(s + t)) -
        (((2*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
        (((11*I)/6)*Pi^2*HPL[{2}, -(t/s)])/(t*(s + t)) -
        (2*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*t + t^2) -
        (2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t + t^2) + (((3*I)/4)*HPL[{2}, -(t/s)]^2)/(t*(s + t)) +
        (Pi*HPL[{3}, -(t/s)])/(s*t + t^2) - ((2*I)*HPL[{1}, -(t/s)]*
          HPL[{3}, -(t/s)])/(s*t + t^2) + (2*Pi*HPL[{2, 1}, -(t/s)])/
         (s*t + t^2) - ((2*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) -
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) -
        (((3*I)/2)*HPL[{2, 2}, -(t/s)])/(t*(s + t)) +
        ((2*I)*HPL[{2, 1, 1}, -(t/s)])/(s*t + t^2) + (32*Pi*Zeta[3])/
         (3*s*(s + t)) + (((32*I)/3)*HPL[{0}, s]*Zeta[3])/(s*(s + t)) +
        ((5*I)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t + t^2))/nc^2 +
      b0*(((((-11*I)/12)*Pi^2)/(s*(s + t)) + (7*Pi^3)/(12*s*(s + t)) +
          (2*I)/(s^2 + s*t) - (2*Pi)/(s^2 + s*t) +
          (((11*I)/12)*Pi^2*HPL[{0}, s])/(s*(s + t)) - ((2*I)*HPL[{0}, s])/
           (s^2 + s*t) + (2*Pi*HPL[{0}, s])/(s^2 + s*t) +
          (I*HPL[{0}, s]^2)/(s^2 + s*t) - (Pi*HPL[{0}, s]^2)/(s^2 + s*t) -
          ((I/3)*HPL[{0}, s]^3)/(s*(s + t)) +
          (((5*I)/3)*Pi^2*HPL[{0}, -(t/s)])/(s*(s + t)) +
          (Pi*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) + (((5*I)/6)*Pi^2*(3*s + 2*t)*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) + (2*Pi*HPL[{1}, -(t/s)])/
           (s*t + t^2) - (2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t + t^2) +
          (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
          (Pi*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) + (I*HPL[{1}, -(t/s)]^2)/
           (s*t + t^2) - (I*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
          (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) +
          (((2*I)/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) -
          (Pi*(s + 4*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
          ((2*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
          ((2*I)*HPL[{3}, -(t/s)])/(s^2 + s*t) -
          (I*(s + 2*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
          ((I/6)*Zeta[3])/(s*(s + t)))/nc +
        nc*((((17*I)/12)*Pi^2)/(s*(s + t)) - (7*Pi^3)/(12*s*(s + t)) -
          (6*I)/(s^2 + s*t) + (2*Pi)/(s^2 + s*t) -
          (((17*I)/12)*Pi^2*HPL[{0}, s])/(s*(s + t)) + ((6*I)*HPL[{0}, s])/
           (s^2 + s*t) - (2*Pi*HPL[{0}, s])/(s^2 + s*t) -
          ((3*I)*HPL[{0}, s]^2)/(s^2 + s*t) + (Pi*HPL[{0}, s]^2)/
           (s^2 + s*t) + (I*HPL[{0}, s]^3)/(s^2 + s*t) +
          (2*Pi*(s + 2*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((I/6)*Pi^2*(5*s + 13*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((4*I)*HPL[{1}, -(t/s)])/(s^2 + s*t) - (2*Pi*(s + 2*t)*HPL[{0}, s]*
            HPL[{1}, -(t/s)])/(s*t*(s + t)) + ((4*I)*HPL[{0}, s]*
            HPL[{1}, -(t/s)])/(s^2 + s*t) - ((2*I)*HPL[{0}, s]^2*
            HPL[{1}, -(t/s)])/(s^2 + s*t) + (Pi*(s + 2*t)*HPL[{1}, -(t/s)]^2)/
           (s*t*(s + t)) + (I*HPL[{1}, -(t/s)]^2)/(s*t + t^2) -
          (I*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
          (((2*I)/3)*HPL[{1}, -(t/s)]^3)/(s*t) +
          (Pi*(s + 4*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
          (I*(s + 4*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
          (((17*I)/2)*Zeta[3])/(s*(s + t))))) +
    (k[{1, 3}, {2, 3}]*((-13*Pi^3)/(6*s*(s + t)) -
        (((41*I)/6)*Pi^2*HPL[{0}, s])/(s*(s + t)) + (8*Pi*HPL[{0}, s]^2)/
         (s^2 + s*t) + ((4*I)*HPL[{0}, s]^3)/(s^2 + s*t) -
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t + t^2) -
        (4*Pi*HPL[{0}, -(t/s)]^2)/(s*t) - ((4*I)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^2)/(s^2 + s*t) - ((I/3)*Pi^2*(3*s - 13*t)*
          HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (4*Pi*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s*t + t^2) - (3*Pi*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((2*I)*(s + 2*t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) -
        ((I/3)*(5*s - t)*HPL[{1}, -(t/s)]^3)/(s*t*(s + t)) +
        b0*(((((-11*I)/24)*Pi^2)/(s*(s + t)) + I/(s^2 + s*t) -
            Pi/(s^2 + s*t) - (I*HPL[{0}, s])/(s^2 + s*t) + (Pi*HPL[{0}, s])/
             (s^2 + s*t) + ((I/2)*HPL[{0}, s]^2)/(s*(s + t)) +
            (Pi*HPL[{1}, -(t/s)])/(t*(s + t)) + ((I/2)*HPL[{1}, -(t/s)]^2)/
             (t*(s + t)))/nc + nc*((((17*I)/24)*Pi^2)/(s*(s + t)) -
            (3*I)/(s^2 + s*t) + Pi/(s^2 + s*t) + ((3*I)*HPL[{0}, s])/
             (s^2 + s*t) - (Pi*HPL[{0}, s])/(s^2 + s*t) -
            (((3*I)/2)*HPL[{0}, s]^2)/(s*(s + t)) +
            (Pi*(s + 2*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
            ((2*I)*HPL[{1}, -(t/s)])/(s^2 + s*t) +
            ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
            ((I/2)*HPL[{1}, -(t/s)]^2)/(t*(s + t)))) -
        (2*Pi*(s - t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        ((2*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
        (((27*I)/2)*Zeta[3])/(s*(s + t)) + ((5*Pi^3)/(6*s*(s + t)) +
          (((13*I)/6)*Pi^2*HPL[{0}, s])/(s*(s + t)) - (2*Pi*HPL[{0}, s]^2)/
           (s^2 + s*t) - (((2*I)/3)*HPL[{0}, s]^3)/(s*(s + t)) +
          (((3*I)/2)*Pi^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t + t^2) -
          (I*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
          ((I/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) + (Pi*HPL[{2}, -(t/s)])/
           (s*t + t^2) + (I*HPL[{2, 1}, -(t/s)])/(s*t + t^2) -
          (((16*I)/3)*Zeta[3])/(s*(s + t)))/nc^2 +
        nc^2*((4*Pi^3)/(3*s*(s + t)) + ((5*I)*Pi^2*HPL[{0}, s])/(s^2 + s*t) -
          (6*Pi*HPL[{0}, s]^2)/(s^2 + s*t) - ((6*I)*HPL[{0}, s]^3)/
           (s^2 + s*t) - (((5*I)/6)*Pi^2*(3*s + 8*t)*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + (2*Pi*(3*s + 8*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + ((12*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/
           (s^2 + s*t) - (Pi*(3*s + 7*t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
          (I*(3*s - 4*t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
          (I*(2*s + t)*HPL[{1}, -(t/s)]^3)/(s*t*(s + t)) -
          (3*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          ((3*I)*(s + 2*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
          (((33*I)/2)*Zeta[3])/(s*(s + t)))) + k[{1, 4}, {2, 4}]*
       ((-13*Pi^3)/(6*s*(s + t)) - (((41*I)/6)*Pi^2*HPL[{0}, s])/
         (s*(s + t)) + (8*Pi*HPL[{0}, s]^2)/(s^2 + s*t) +
        ((4*I)*HPL[{0}, s]^3)/(s^2 + s*t) -
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t + t^2) -
        (4*Pi*HPL[{0}, -(t/s)]^2)/(s*t) - ((4*I)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^2)/(s^2 + s*t) - ((I/3)*Pi^2*(3*s - 13*t)*
          HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (4*Pi*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s*t + t^2) - (3*Pi*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((2*I)*(s + 2*t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) -
        ((I/3)*(5*s - t)*HPL[{1}, -(t/s)]^3)/(s*t*(s + t)) +
        b0*(((((-11*I)/24)*Pi^2)/(s*(s + t)) + I/(s^2 + s*t) -
            Pi/(s^2 + s*t) - (I*HPL[{0}, s])/(s^2 + s*t) + (Pi*HPL[{0}, s])/
             (s^2 + s*t) + ((I/2)*HPL[{0}, s]^2)/(s*(s + t)) +
            (Pi*HPL[{1}, -(t/s)])/(t*(s + t)) + ((I/2)*HPL[{1}, -(t/s)]^2)/
             (t*(s + t)))/nc + nc*((((17*I)/24)*Pi^2)/(s*(s + t)) -
            (3*I)/(s^2 + s*t) + Pi/(s^2 + s*t) + ((3*I)*HPL[{0}, s])/
             (s^2 + s*t) - (Pi*HPL[{0}, s])/(s^2 + s*t) -
            (((3*I)/2)*HPL[{0}, s]^2)/(s*(s + t)) +
            (Pi*(s + 2*t)*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
            ((2*I)*HPL[{1}, -(t/s)])/(s^2 + s*t) +
            ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
            ((I/2)*HPL[{1}, -(t/s)]^2)/(t*(s + t)))) -
        (2*Pi*(s - t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        ((2*I)*(s - t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
        (((27*I)/2)*Zeta[3])/(s*(s + t)) + ((5*Pi^3)/(6*s*(s + t)) +
          (((13*I)/6)*Pi^2*HPL[{0}, s])/(s*(s + t)) - (2*Pi*HPL[{0}, s]^2)/
           (s^2 + s*t) - (((2*I)/3)*HPL[{0}, s]^3)/(s*(s + t)) +
          (((3*I)/2)*Pi^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t + t^2) -
          (I*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
          ((I/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) + (Pi*HPL[{2}, -(t/s)])/
           (s*t + t^2) + (I*HPL[{2, 1}, -(t/s)])/(s*t + t^2) -
          (((16*I)/3)*Zeta[3])/(s*(s + t)))/nc^2 +
        nc^2*((4*Pi^3)/(3*s*(s + t)) + ((5*I)*Pi^2*HPL[{0}, s])/(s^2 + s*t) -
          (6*Pi*HPL[{0}, s]^2)/(s^2 + s*t) - ((6*I)*HPL[{0}, s]^3)/
           (s^2 + s*t) - (((5*I)/6)*Pi^2*(3*s + 8*t)*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + (2*Pi*(3*s + 8*t)*HPL[{0}, s]*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + ((12*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/
           (s^2 + s*t) - (Pi*(3*s + 7*t)*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) +
          (I*(3*s - 4*t)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
          (I*(2*s + t)*HPL[{1}, -(t/s)]^3)/(s*t*(s + t)) -
          (3*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          ((3*I)*(s + 2*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
          (((33*I)/2)*Zeta[3])/(s*(s + t)))))/ep

M2M[{4, 3}, {1, 2}] =
   (((3*I)/(s*t) - (I/2)/(nc^2*s*t) - (((9*I)/2)*nc^2)/(s*t))*
       k[{1, 3}, {2, 3}] + ((3*I)/(s*t) - (I/2)/(nc^2*s*t) -
        (((9*I)/2)*nc^2)/(s*t))*k[{1, 4}, {2, 4}])/ep^4 +
    ((b0*((-I/4)/(nc*s*t) + (((3*I)/4)*nc)/(s*t)) - (4*Pi)/(s*t) -
        ((6*I)*HPL[{0}, s])/(s*t) + (Pi/(s*t) + (I*HPL[{0}, s])/(s*t))/nc^2 -
        ((2*I)*HPL[{0}, -(t/s)])/(s*t) + nc^2*((3*Pi)/(s*t) +
          ((9*I)*HPL[{0}, s])/(s*t) + ((6*I)*HPL[{0}, -(t/s)])/(s*t)))*
       k[{1, 3}, {2, 3}] + (b0*((-I/4)/(nc*s*t) + (((3*I)/4)*nc)/(s*t)) -
        (4*Pi)/(s*t) - ((6*I)*HPL[{0}, s])/(s*t) +
        (Pi/(s*t) + (I*HPL[{0}, s])/(s*t))/nc^2 - ((2*I)*HPL[{0}, -(t/s)])/
         (s*t) + nc^2*((3*Pi)/(s*t) + ((9*I)*HPL[{0}, s])/(s*t) +
          ((6*I)*HPL[{0}, -(t/s)])/(s*t)))*k[{1, 4}, {2, 4}])/ep^3 +
    (((((-41*I)/12)*Pi^2)/(s*t) + (8*Pi*HPL[{0}, s])/(s*t) +
        ((6*I)*HPL[{0}, s]^2)/(s*t) + (4*Pi*HPL[{0}, -(t/s)])/(s*t) +
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        (I*(s + 2*t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) +
        ((((13*I)/12)*Pi^2)/(s*t) - (2*Pi*HPL[{0}, s])/(s*t) -
          (I*HPL[{0}, s]^2)/(s*t) - (Pi*HPL[{0}, -(t/s)])/(s*t + t^2) +
          ((I/2)*HPL[{0}, -(t/s)]^2)/(t*(s + t)))/nc^2 +
        nc^2*((((5*I)/2)*Pi^2)/(s*t) - (6*Pi*HPL[{0}, s])/(s*t) -
          ((9*I)*HPL[{0}, s]^2)/(s*t) - (Pi*(5*s + 8*t)*HPL[{0}, -(t/s)])/
           (s*t*(s + t)) - ((12*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
          ((I/2)*(7*s + 4*t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t))) +
        b0*(((-I/2)/(s*t) + Pi/(2*s*t) + ((I/2)*HPL[{0}, s])/(s*t))/nc +
          nc*(((3*I)/2)/(s*t) - Pi/(2*s*t) - (((3*I)/2)*HPL[{0}, s])/(s*t) -
            (I*HPL[{0}, -(t/s)])/(s*t))) - (2*Pi*HPL[{1}, -(t/s)])/
         (s*t + t^2) - ((2*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - ((2*I)*HPL[{1}, -(t/s)]^2)/(s*t))*
       k[{1, 3}, {2, 3}] + ((((-41*I)/12)*Pi^2)/(s*t) +
        (8*Pi*HPL[{0}, s])/(s*t) + ((6*I)*HPL[{0}, s]^2)/(s*t) +
        (4*Pi*HPL[{0}, -(t/s)])/(s*t) + ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
         (s*t) - (I*(s + 2*t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) +
        ((((13*I)/12)*Pi^2)/(s*t) - (2*Pi*HPL[{0}, s])/(s*t) -
          (I*HPL[{0}, s]^2)/(s*t) - (Pi*HPL[{0}, -(t/s)])/(s*t + t^2) +
          ((I/2)*HPL[{0}, -(t/s)]^2)/(t*(s + t)))/nc^2 +
        nc^2*((((5*I)/2)*Pi^2)/(s*t) - (6*Pi*HPL[{0}, s])/(s*t) -
          ((9*I)*HPL[{0}, s]^2)/(s*t) - (Pi*(5*s + 8*t)*HPL[{0}, -(t/s)])/
           (s*t*(s + t)) - ((12*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
          ((I/2)*(7*s + 4*t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t))) +
        b0*(((-I/2)/(s*t) + Pi/(2*s*t) + ((I/2)*HPL[{0}, s])/(s*t))/nc +
          nc*(((3*I)/2)/(s*t) - Pi/(2*s*t) - (((3*I)/2)*HPL[{0}, s])/(s*t) -
            (I*HPL[{0}, -(t/s)])/(s*t))) - (2*Pi*HPL[{1}, -(t/s)])/
         (s*t + t^2) - ((2*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - ((2*I)*HPL[{1}, -(t/s)]^2)/(s*t))*k[{1, 4}, {2, 4}])/
     ep^2 + (k[{1, 3}, {2, 3}]*((Pi^3*(9*s + 11*t))/(6*s*t*(s + t)) +
        (((41*I)/6)*Pi^2*HPL[{0}, s])/(s*t) - (8*Pi*HPL[{0}, s]^2)/(s*t) -
        ((4*I)*HPL[{0}, s]^3)/(s*t) + ((I/3)*Pi^2*(16*s + 13*t)*
          HPL[{0}, -(t/s)])/(s*t*(s + t)) -
        (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
        (3*Pi*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
        ((2*I)*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) +
        ((I/3)*(6*s + t)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) +
        b0*(((-I)/(s*t) + Pi/(s*t) + (((11*I)/24)*Pi^2)/(s*t) +
            (I*HPL[{0}, s])/(s*t) - (Pi*HPL[{0}, s])/(s*t) -
            ((I/2)*HPL[{0}, s]^2)/(s*t) - (Pi*HPL[{0}, -(t/s)])/(s*t + t^2) +
            ((I/2)*HPL[{0}, -(t/s)]^2)/(t*(s + t)))/nc +
          nc*((3*I)/(s*t) - Pi/(s*t) - (((17*I)/24)*Pi^2)/(s*t) -
            ((3*I)*HPL[{0}, s])/(s*t) + (Pi*HPL[{0}, s])/(s*t) +
            (((3*I)/2)*HPL[{0}, s]^2)/(s*t) - ((2*I)*HPL[{0}, -(t/s)])/
             (s*t) + (Pi*(s + 2*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
            ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
            ((I/2)*HPL[{0}, -(t/s)]^2)/(t*(s + t)))) +
        (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t + t^2) +
        (6*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + (I*(6*s + t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + (4*Pi*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
        (2*Pi*(2*s + t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        ((2*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        ((2*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
        ((I/2)*(35*s + 31*t)*Zeta[3])/(s*t*(s + t)) +
        nc^2*(-(Pi^3*(5*s + 2*t))/(6*s*t*(s + t)) - ((5*I)*Pi^2*HPL[{0}, s])/
           (s*t) + (6*Pi*HPL[{0}, s]^2)/(s*t) + ((6*I)*HPL[{0}, s]^3)/(s*t) -
          (((5*I)/6)*Pi^2*(5*s + 8*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
          (2*Pi*(5*s + 8*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
          ((12*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
          (Pi*(4*s + 7*t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) +
          (I*(7*s + 4*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) +
          (I*(s - t)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) +
          (3*Pi*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          (((3*I)/2)*(s + 2*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) - (3*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
          ((3*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          ((3*I)*(s + 2*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
          (((3*I)/2)*(13*s + 15*t)*Zeta[3])/(s*t*(s + t))) +
        (-(Pi^3*(4*s + 5*t))/(6*s*t*(s + t)) - (((13*I)/6)*Pi^2*HPL[{0}, s])/
           (s*t) + (2*Pi*HPL[{0}, s]^2)/(s*t) + (((2*I)/3)*HPL[{0}, s]^3)/
           (s*t) - (((3*I)/2)*Pi^2*HPL[{0}, -(t/s)])/(t*(s + t)) +
          (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t + t^2) -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t + t^2) -
          ((I/3)*HPL[{0}, -(t/s)]^3)/(t*(s + t)) +
          (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (Pi*HPL[{2}, -(t/s)])/(s*t + t^2) + (I*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t + t^2) - (I*HPL[{3}, -(t/s)])/
           (s*t + t^2) + ((I/3)*(19*s + 16*t)*Zeta[3])/(s*t*(s + t)))/nc^2) +
      k[{1, 4}, {2, 4}]*((Pi^3*(9*s + 11*t))/(6*s*t*(s + t)) +
        (((41*I)/6)*Pi^2*HPL[{0}, s])/(s*t) - (8*Pi*HPL[{0}, s]^2)/(s*t) -
        ((4*I)*HPL[{0}, s]^3)/(s*t) + ((I/3)*Pi^2*(16*s + 13*t)*
          HPL[{0}, -(t/s)])/(s*t*(s + t)) -
        (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
        (3*Pi*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
        ((2*I)*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) +
        ((I/3)*(6*s + t)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) +
        b0*(((-I)/(s*t) + Pi/(s*t) + (((11*I)/24)*Pi^2)/(s*t) +
            (I*HPL[{0}, s])/(s*t) - (Pi*HPL[{0}, s])/(s*t) -
            ((I/2)*HPL[{0}, s]^2)/(s*t) - (Pi*HPL[{0}, -(t/s)])/(s*t + t^2) +
            ((I/2)*HPL[{0}, -(t/s)]^2)/(t*(s + t)))/nc +
          nc*((3*I)/(s*t) - Pi/(s*t) - (((17*I)/24)*Pi^2)/(s*t) -
            ((3*I)*HPL[{0}, s])/(s*t) + (Pi*HPL[{0}, s])/(s*t) +
            (((3*I)/2)*HPL[{0}, s]^2)/(s*t) - ((2*I)*HPL[{0}, -(t/s)])/
             (s*t) + (Pi*(s + 2*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
            ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) +
            ((I/2)*HPL[{0}, -(t/s)]^2)/(t*(s + t)))) +
        (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*t + t^2) +
        (6*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + (I*(6*s + t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + (4*Pi*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s*t) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
        (2*Pi*(2*s + t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        ((2*I)*(2*s + t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        ((2*I)*(2*s + t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
        ((I/2)*(35*s + 31*t)*Zeta[3])/(s*t*(s + t)) +
        nc^2*(-(Pi^3*(5*s + 2*t))/(6*s*t*(s + t)) - ((5*I)*Pi^2*HPL[{0}, s])/
           (s*t) + (6*Pi*HPL[{0}, s]^2)/(s*t) + ((6*I)*HPL[{0}, s]^3)/(s*t) -
          (((5*I)/6)*Pi^2*(5*s + 8*t)*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
          (2*Pi*(5*s + 8*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) +
          ((12*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
          (Pi*(4*s + 7*t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) +
          (I*(7*s + 4*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) +
          (I*(s - t)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) +
          (3*Pi*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          (((3*I)/2)*(s + 2*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) - (3*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
          ((3*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          ((3*I)*(s + 2*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
          (((3*I)/2)*(13*s + 15*t)*Zeta[3])/(s*t*(s + t))) +
        (-(Pi^3*(4*s + 5*t))/(6*s*t*(s + t)) - (((13*I)/6)*Pi^2*HPL[{0}, s])/
           (s*t) + (2*Pi*HPL[{0}, s]^2)/(s*t) + (((2*I)/3)*HPL[{0}, s]^3)/
           (s*t) - (((3*I)/2)*Pi^2*HPL[{0}, -(t/s)])/(t*(s + t)) +
          (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t + t^2) -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t + t^2) -
          ((I/3)*HPL[{0}, -(t/s)]^3)/(t*(s + t)) +
          (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (Pi*HPL[{2}, -(t/s)])/(s*t + t^2) + (I*HPL[{0}, -(t/s)]*
            HPL[{2}, -(t/s)])/(s*t + t^2) - (I*HPL[{3}, -(t/s)])/
           (s*t + t^2) + ((I/3)*(19*s + 16*t)*Zeta[3])/(s*t*(s + t)))/nc^2))/
     ep + k[{1, 3}, {2, 3}]*((-2*Pi^3)/(3*s*(s + t)) +
      ((I/360)*Pi^4*(63*s + 191*t))/(s*t*(s + t)) -
      (Pi^3*(9*s + 11*t)*HPL[{0}, s])/(3*s*t*(s + t)) -
      (((41*I)/6)*Pi^2*HPL[{0}, s]^2)/(s*t) + (16*Pi*HPL[{0}, s]^3)/(3*s*t) +
      ((2*I)*HPL[{0}, s]^4)/(s*t) - (((10*I)/3)*Pi^2*HPL[{0}, -(t/s)])/
       (s*(s + t)) - (Pi^3*(7*s + 11*t)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)) -
      (((2*I)/3)*Pi^2*(16*s + 13*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
       (s*t*(s + t)) + (8*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
      (((8*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*t) +
      ((I/2)*Pi^2*(-8*s + 5*t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) -
      (2*Pi*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) -
      (6*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) -
      ((2*I)*(s + 2*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) -
      (Pi*(8*s + 11*t)*HPL[{0}, -(t/s)]^3)/(3*s*t*(s + t)) -
      (((2*I)/3)*(6*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) +
      ((I/12)*(-16*s + 11*t)*HPL[{0}, -(t/s)]^4)/(s*t*(s + t)) -
      (((10*I)/3)*Pi^2*HPL[{1}, -(t/s)])/(s*t) +
      (Pi^3*(5*s - t)*HPL[{1}, -(t/s)])/(3*s*t*(s + t)) -
      (4*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t + t^2) -
      (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
      ((I/3)*Pi^2*(s - 15*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) - (12*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s^2 + s*t) - ((4*I)*(s + 2*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t*(s + t)) - (Pi*(8*s + 11*t)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s*t*(s + t)) - ((2*I)*(6*s + t)*HPL[{0}, s]*
        HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
      ((I/3)*(2*s + 11*t)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) + (2*Pi*HPL[{1}, -(t/s)]^2)/(s*t) +
      (((13*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2)/(s*t) -
      (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
      ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) -
      ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) -
      (Pi*(4*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
      ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
      ((I/2)*(10*s + 3*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
       (s*t*(s + t)) - (2*Pi*(s - 5*t)*HPL[{1}, -(t/s)]^3)/(3*s*t*(s + t)) +
      (((2*I)/3)*(7*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
       (s*t*(s + t)) + (I*HPL[{1}, -(t/s)]^4)/(s*t) +
      (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
      ((I/3)*Pi^2*(13*s + 11*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
      (4*Pi*(2*s + t)*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
      (2*Pi*(3*s + 10*t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
      ((4*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
      ((4*I)*(2*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)) - (I*(9*s + 8*t)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
       (s*t*(s + t)) - (2*Pi*(2*s - 3*t)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)) - ((2*I)*(4*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s*t*(s + t)) + ((I/2)*HPL[{2}, -(t/s)]^2)/(s*t) -
      (2*Pi*(3*s + 7*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
      ((4*I)*HPL[{3}, -(t/s)])/(s^2 + s*t) -
      ((4*I)*(2*s + t)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
      ((2*I)*(4*s + 7*t)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
      ((2*I)*(4*s + t)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
      ((2*I)*(s - 6*t)*HPL[{4}, -(t/s)])/(s*t*(s + t)) +
      ((4*I)*HPL[{2, 1}, -(t/s)])/(s*t) +
      (2*Pi*(8*s + 5*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
      ((2*I)*(6*s - t)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
      ((4*I)*(3*s - t)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
      (I*HPL[{2, 2}, -(t/s)])/(s*t) +
      ((8*I)*(2*s + t)*HPL[{2, 1, 1}, -(t/s)])/(s*t*(s + t)) +
      (Pi*(29*s + 35*t)*Zeta[3])/(3*s*t*(s + t)) -
      ((4*I)*Zeta[3])/(s^2 + s*t) + (I*(35*s + 31*t)*HPL[{0}, s]*Zeta[3])/
       (s*t*(s + t)) + (((2*I)/3)*(23*s + 11*t)*HPL[{0}, -(t/s)]*Zeta[3])/
       (s*t*(s + t)) + ((2*I)*(4*s - t)*HPL[{1}, -(t/s)]*Zeta[3])/
       (s*t*(s + t)) + nc^2*(((I/720)*Pi^4*(-29*s + 277*t))/(s*t*(s + t)) +
        (Pi^3*(5*s + 2*t)*HPL[{0}, s])/(3*s*t*(s + t)) +
        ((5*I)*Pi^2*HPL[{0}, s]^2)/(s*t) - (4*Pi*HPL[{0}, s]^3)/(s*t) -
        ((3*I)*HPL[{0}, s]^4)/(s*t) + (Pi^3*(9*s + 14*t)*HPL[{0}, -(t/s)])/
         (6*s*t*(s + t)) + (((5*I)/3)*Pi^2*(5*s + 8*t)*HPL[{0}, s]*
          HPL[{0}, -(t/s)])/(s*t*(s + t)) - (2*Pi*(5*s + 8*t)*HPL[{0}, s]^2*
          HPL[{0}, -(t/s)])/(s*t*(s + t)) - ((8*I)*HPL[{0}, s]^3*
          HPL[{0}, -(t/s)])/(s*t) + ((I/12)*Pi^2*(41*s + 78*t)*
          HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) - (2*Pi*(4*s + 7*t)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) - (I*(7*s + 4*t)*HPL[{0}, s]^2*
          HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) -
        (Pi*(2*s + 3*t)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) +
        ((2*I)*(-s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) +
        (((5*I)/4)*HPL[{0}, -(t/s)]^4)/(s*(s + t)) -
        (Pi^3*(s + 2*t)*HPL[{1}, -(t/s)])/(2*s*t*(s + t)) +
        ((I/6)*Pi^2*(11*s + 26*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - (6*Pi*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        (Pi*(4*s + 7*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
        ((3*I)*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + ((I/3)*(7*s + 13*t)*HPL[{0}, -(t/s)]^3*
          HPL[{1}, -(t/s)])/(s*t*(s + t)) - (3*Pi*(s + 2*t)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/(2*s*t*(s + t)) +
        (((3*I)/4)*(s + 2*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
         (s*t*(s + t)) - ((I/6)*Pi^2*(11*s + 26*t)*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) + (6*Pi*(s + 2*t)*HPL[{0}, s]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) + (2*Pi*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) - ((6*I)*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(s + 2*t)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        (3*Pi*(s + 2*t)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        ((3*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) - (((3*I)/4)*(s + 2*t)*HPL[{2}, -(t/s)]^2)/
         (s*t*(s + t)) + (2*Pi*(2*s + 3*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
        ((6*I)*(s + 2*t)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
        ((2*I)*(s + 3*t)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
        ((3*I)*(s + 2*t)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*HPL[{4}, -(t/s)])/(s*t) - (3*Pi*(s + 2*t)*HPL[{2, 1}, -(t/s)])/
         (s*t*(s + t)) + ((3*I)*(s + 2*t)*HPL[{0}, -(t/s)]*
          HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
        (((3*I)/2)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/(s*t*(s + t)) -
        (Pi*(10*s + 9*t)*Zeta[3])/(s*t*(s + t)) -
        ((3*I)*(13*s + 15*t)*HPL[{0}, s]*Zeta[3])/(s*t*(s + t)) -
        (I*(29*s + 36*t)*HPL[{0}, -(t/s)]*Zeta[3])/(s*t*(s + t)) -
        ((3*I)*(s + 2*t)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t*(s + t))) +
      (((-I/720)*Pi^4*(53*s + 295*t))/(s*t*(s + t)) +
        (Pi^3*(4*s + 5*t)*HPL[{0}, s])/(3*s*t*(s + t)) +
        (((13*I)/6)*Pi^2*HPL[{0}, s]^2)/(s*t) - (4*Pi*HPL[{0}, s]^3)/
         (3*s*t) - ((I/3)*HPL[{0}, s]^4)/(s*t) + (7*Pi^3*HPL[{0}, -(t/s)])/
         (6*t*(s + t)) + ((3*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/
         (s*t + t^2) - (2*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t + t^2) +
        (((11*I)/12)*Pi^2*HPL[{0}, -(t/s)]^2)/(t*(s + t)) +
        (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s*t + t^2) +
        (2*Pi*HPL[{0}, -(t/s)]^3)/(3*t*(s + t)) +
        (((2*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(t*(s + t)) -
        (Pi^3*HPL[{1}, -(t/s)])/(6*t*(s + t)) +
        (((3*I)/2)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) -
        (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
        (I*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t + t^2) +
        ((I/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(t*(s + t)) -
        (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(2*t*(s + t)) +
        ((I/4)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
        (((11*I)/6)*Pi^2*HPL[{2}, -(t/s)])/(t*(s + t)) +
        (2*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*t + t^2) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) -
        (I*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t + t^2) +
        (Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) -
        (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) -
        (((3*I)/4)*HPL[{2}, -(t/s)]^2)/(t*(s + t)) - (2*Pi*HPL[{3}, -(t/s)])/
         (s*t + t^2) + ((2*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t + t^2) +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t + t^2) +
        (I*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t + t^2) -
        ((2*I)*HPL[{4}, -(t/s)])/(s*t + t^2) - (Pi*HPL[{2, 1}, -(t/s)])/
         (s*t + t^2) + (I*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) +
        (((3*I)/2)*HPL[{2, 2}, -(t/s)])/(t*(s + t)) -
        (Pi*(23*s + 32*t)*Zeta[3])/(3*s*t*(s + t)) -
        (((2*I)/3)*(19*s + 16*t)*HPL[{0}, s]*Zeta[3])/(s*t*(s + t)) -
        ((3*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s*t + t^2) -
        (I*HPL[{1}, -(t/s)]*Zeta[3])/(s*t + t^2))/nc^2 +
      b0*(((-2*I)/(s*t) + (2*Pi)/(s*t) + (((11*I)/12)*Pi^2)/(s*t) +
          (Pi^3*(-s + t))/(12*s*t*(s + t)) + ((2*I)*HPL[{0}, s])/(s*t) -
          (2*Pi*HPL[{0}, s])/(s*t) - (((11*I)/12)*Pi^2*HPL[{0}, s])/(s*t) -
          (I*HPL[{0}, s]^2)/(s*t) + (Pi*HPL[{0}, s]^2)/(s*t) +
          ((I/3)*HPL[{0}, s]^3)/(s*t) - (((5*I)/6)*Pi^2*(s - 2*t)*
            HPL[{0}, -(t/s)])/(s*t*(s + t)) - (2*Pi*HPL[{0}, -(t/s)])/
           (s*t + t^2) + (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t + t^2) +
          (Pi*HPL[{0}, -(t/s)]^2)/(s*t) + (I*HPL[{0}, -(t/s)]^2)/
           (s*t + t^2) - (I*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t + t^2) -
          (((2*I)/3)*HPL[{0}, -(t/s)]^3)/(t*(s + t)) +
          (((5*I)/3)*Pi^2*HPL[{1}, -(t/s)])/(s*t) +
          (Pi*(3*s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (Pi*HPL[{1}, -(t/s)]^2)/(s*t) + (I*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]^2)/(s*t) - (Pi*(3*s + 4*t)*HPL[{2}, -(t/s)])/
           (s*t*(s + t)) + (I*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s*t*(s + t)) - (I*(s + 2*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
          ((2*I)*HPL[{2, 1}, -(t/s)])/(s*t) + ((I/6)*(19*s + 25*t)*Zeta[3])/
           (s*t*(s + t)))/nc + nc*((6*I)/(s*t) - (2*Pi)/(s*t) -
          (((17*I)/12)*Pi^2)/(s*t) + (Pi^3*(s - t))/(12*s*t*(s + t)) -
          ((6*I)*HPL[{0}, s])/(s*t) + (2*Pi*HPL[{0}, s])/(s*t) +
          (((17*I)/12)*Pi^2*HPL[{0}, s])/(s*t) + ((3*I)*HPL[{0}, s]^2)/
           (s*t) - (Pi*HPL[{0}, s]^2)/(s*t) - (I*HPL[{0}, s]^3)/(s*t) -
          ((4*I)*HPL[{0}, -(t/s)])/(s*t) + (2*Pi*(s + 2*t)*HPL[{0}, -(t/s)])/
           (s*t*(s + t)) + ((I/6)*Pi^2*(8*s + 13*t)*HPL[{0}, -(t/s)])/
           (s*t*(s + t)) + ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
          (2*Pi*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) -
          (Pi*(s + 2*t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) +
          (I*HPL[{0}, -(t/s)]^2)/(s*t + t^2) -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t + t^2) +
          (((2*I)/3)*HPL[{0}, -(t/s)]^3)/(s*(s + t)) -
          (Pi*(3*s + 4*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((I/2)*(3*s + 4*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + (Pi*(3*s + 4*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          (I*(3*s + 4*t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
          (I*(3*s + 4*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
          ((I/2)*(23*s + 25*t)*Zeta[3])/(s*t*(s + t))))) +
    k[{1, 4}, {2, 4}]*((-2*Pi^3)/(3*s*(s + t)) +
      ((I/360)*Pi^4*(63*s + 191*t))/(s*t*(s + t)) -
      (Pi^3*(9*s + 11*t)*HPL[{0}, s])/(3*s*t*(s + t)) -
      (((41*I)/6)*Pi^2*HPL[{0}, s]^2)/(s*t) + (16*Pi*HPL[{0}, s]^3)/(3*s*t) +
      ((2*I)*HPL[{0}, s]^4)/(s*t) - (((10*I)/3)*Pi^2*HPL[{0}, -(t/s)])/
       (s*(s + t)) - (Pi^3*(7*s + 11*t)*HPL[{0}, -(t/s)])/(3*s*t*(s + t)) -
      (((2*I)/3)*Pi^2*(16*s + 13*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/
       (s*t*(s + t)) + (8*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) +
      (((8*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*t) +
      ((I/2)*Pi^2*(-8*s + 5*t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) -
      (2*Pi*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) -
      (6*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) -
      ((2*I)*(s + 2*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) -
      (Pi*(8*s + 11*t)*HPL[{0}, -(t/s)]^3)/(3*s*t*(s + t)) -
      (((2*I)/3)*(6*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) +
      ((I/12)*(-16*s + 11*t)*HPL[{0}, -(t/s)]^4)/(s*t*(s + t)) -
      (((10*I)/3)*Pi^2*HPL[{1}, -(t/s)])/(s*t) +
      (Pi^3*(5*s - t)*HPL[{1}, -(t/s)])/(3*s*t*(s + t)) -
      (4*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s*t + t^2) -
      (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
      ((I/3)*Pi^2*(s - 15*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) - (12*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
       (s^2 + s*t) - ((4*I)*(s + 2*t)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
        HPL[{1}, -(t/s)])/(s*t*(s + t)) - (Pi*(8*s + 11*t)*HPL[{0}, -(t/s)]^2*
        HPL[{1}, -(t/s)])/(s*t*(s + t)) - ((2*I)*(6*s + t)*HPL[{0}, s]*
        HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
      ((I/3)*(2*s + 11*t)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/
       (s*t*(s + t)) + (2*Pi*HPL[{1}, -(t/s)]^2)/(s*t) +
      (((13*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2)/(s*t) -
      (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
      ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s*t) -
      ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t) -
      (Pi*(4*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t*(s + t)) -
      ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s*t + t^2) +
      ((I/2)*(10*s + 3*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
       (s*t*(s + t)) - (2*Pi*(s - 5*t)*HPL[{1}, -(t/s)]^3)/(3*s*t*(s + t)) +
      (((2*I)/3)*(7*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/
       (s*t*(s + t)) + (I*HPL[{1}, -(t/s)]^4)/(s*t) +
      (4*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
      ((I/3)*Pi^2*(13*s + 11*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
      (4*Pi*(2*s + t)*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
      (2*Pi*(3*s + 10*t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
      ((4*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
      ((4*I)*(2*s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)) - (I*(9*s + 8*t)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/
       (s*t*(s + t)) - (2*Pi*(2*s - 3*t)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s*t*(s + t)) - ((2*I)*(4*s + t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
        HPL[{2}, -(t/s)])/(s*t*(s + t)) + ((I/2)*HPL[{2}, -(t/s)]^2)/(s*t) -
      (2*Pi*(3*s + 7*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
      ((4*I)*HPL[{3}, -(t/s)])/(s^2 + s*t) -
      ((4*I)*(2*s + t)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
      ((2*I)*(4*s + 7*t)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
      ((2*I)*(4*s + t)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
      ((2*I)*(s - 6*t)*HPL[{4}, -(t/s)])/(s*t*(s + t)) +
      ((4*I)*HPL[{2, 1}, -(t/s)])/(s*t) +
      (2*Pi*(8*s + 5*t)*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
      ((2*I)*(6*s - t)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
      ((4*I)*(3*s - t)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) -
      (I*HPL[{2, 2}, -(t/s)])/(s*t) +
      ((8*I)*(2*s + t)*HPL[{2, 1, 1}, -(t/s)])/(s*t*(s + t)) +
      (Pi*(29*s + 35*t)*Zeta[3])/(3*s*t*(s + t)) -
      ((4*I)*Zeta[3])/(s^2 + s*t) + (I*(35*s + 31*t)*HPL[{0}, s]*Zeta[3])/
       (s*t*(s + t)) + (((2*I)/3)*(23*s + 11*t)*HPL[{0}, -(t/s)]*Zeta[3])/
       (s*t*(s + t)) + ((2*I)*(4*s - t)*HPL[{1}, -(t/s)]*Zeta[3])/
       (s*t*(s + t)) + nc^2*(((I/720)*Pi^4*(-29*s + 277*t))/(s*t*(s + t)) +
        (Pi^3*(5*s + 2*t)*HPL[{0}, s])/(3*s*t*(s + t)) +
        ((5*I)*Pi^2*HPL[{0}, s]^2)/(s*t) - (4*Pi*HPL[{0}, s]^3)/(s*t) -
        ((3*I)*HPL[{0}, s]^4)/(s*t) + (Pi^3*(9*s + 14*t)*HPL[{0}, -(t/s)])/
         (6*s*t*(s + t)) + (((5*I)/3)*Pi^2*(5*s + 8*t)*HPL[{0}, s]*
          HPL[{0}, -(t/s)])/(s*t*(s + t)) - (2*Pi*(5*s + 8*t)*HPL[{0}, s]^2*
          HPL[{0}, -(t/s)])/(s*t*(s + t)) - ((8*I)*HPL[{0}, s]^3*
          HPL[{0}, -(t/s)])/(s*t) + ((I/12)*Pi^2*(41*s + 78*t)*
          HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) - (2*Pi*(4*s + 7*t)*HPL[{0}, s]*
          HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) - (I*(7*s + 4*t)*HPL[{0}, s]^2*
          HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) -
        (Pi*(2*s + 3*t)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) +
        ((2*I)*(-s + t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) +
        (((5*I)/4)*HPL[{0}, -(t/s)]^4)/(s*(s + t)) -
        (Pi^3*(s + 2*t)*HPL[{1}, -(t/s)])/(2*s*t*(s + t)) +
        ((I/6)*Pi^2*(11*s + 26*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - (6*Pi*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)])/(s*t*(s + t)) -
        (Pi*(4*s + 7*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
        ((3*I)*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) + ((I/3)*(7*s + 13*t)*HPL[{0}, -(t/s)]^3*
          HPL[{1}, -(t/s)])/(s*t*(s + t)) - (3*Pi*(s + 2*t)*HPL[{0}, -(t/s)]*
          HPL[{1}, -(t/s)]^2)/(2*s*t*(s + t)) +
        (((3*I)/4)*(s + 2*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/
         (s*t*(s + t)) - ((I/6)*Pi^2*(11*s + 26*t)*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) + (6*Pi*(s + 2*t)*HPL[{0}, s]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) + (2*Pi*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) - ((6*I)*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
          HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        ((4*I)*(s + 2*t)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
        (3*Pi*(s + 2*t)*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
        ((3*I)*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s*t*(s + t)) - (((3*I)/4)*(s + 2*t)*HPL[{2}, -(t/s)]^2)/
         (s*t*(s + t)) + (2*Pi*(2*s + 3*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
        ((6*I)*(s + 2*t)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
        ((2*I)*(s + 3*t)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
        ((3*I)*(s + 2*t)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t*(s + t)) +
        ((4*I)*HPL[{4}, -(t/s)])/(s*t) - (3*Pi*(s + 2*t)*HPL[{2, 1}, -(t/s)])/
         (s*t*(s + t)) + ((3*I)*(s + 2*t)*HPL[{0}, -(t/s)]*
          HPL[{2, 1}, -(t/s)])/(s*t*(s + t)) +
        (((3*I)/2)*(s + 2*t)*HPL[{2, 2}, -(t/s)])/(s*t*(s + t)) -
        (Pi*(10*s + 9*t)*Zeta[3])/(s*t*(s + t)) -
        ((3*I)*(13*s + 15*t)*HPL[{0}, s]*Zeta[3])/(s*t*(s + t)) -
        (I*(29*s + 36*t)*HPL[{0}, -(t/s)]*Zeta[3])/(s*t*(s + t)) -
        ((3*I)*(s + 2*t)*HPL[{1}, -(t/s)]*Zeta[3])/(s*t*(s + t))) +
      (((-I/720)*Pi^4*(53*s + 295*t))/(s*t*(s + t)) +
        (Pi^3*(4*s + 5*t)*HPL[{0}, s])/(3*s*t*(s + t)) +
        (((13*I)/6)*Pi^2*HPL[{0}, s]^2)/(s*t) - (4*Pi*HPL[{0}, s]^3)/
         (3*s*t) - ((I/3)*HPL[{0}, s]^4)/(s*t) + (7*Pi^3*HPL[{0}, -(t/s)])/
         (6*t*(s + t)) + ((3*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/
         (s*t + t^2) - (2*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t + t^2) +
        (((11*I)/12)*Pi^2*HPL[{0}, -(t/s)]^2)/(t*(s + t)) +
        (I*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s*t + t^2) +
        (2*Pi*HPL[{0}, -(t/s)]^3)/(3*t*(s + t)) +
        (((2*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(t*(s + t)) -
        (Pi^3*HPL[{1}, -(t/s)])/(6*t*(s + t)) +
        (((3*I)/2)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(t*(s + t)) -
        (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t + t^2) +
        (I*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s*t + t^2) +
        ((I/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(t*(s + t)) -
        (Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(2*t*(s + t)) +
        ((I/4)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(t*(s + t)) -
        (((11*I)/6)*Pi^2*HPL[{2}, -(t/s)])/(t*(s + t)) +
        (2*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s*t + t^2) -
        ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) -
        (I*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s*t + t^2) +
        (Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) -
        (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t + t^2) -
        (((3*I)/4)*HPL[{2}, -(t/s)]^2)/(t*(s + t)) - (2*Pi*HPL[{3}, -(t/s)])/
         (s*t + t^2) + ((2*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s*t + t^2) +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t + t^2) +
        (I*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s*t + t^2) -
        ((2*I)*HPL[{4}, -(t/s)])/(s*t + t^2) - (Pi*HPL[{2, 1}, -(t/s)])/
         (s*t + t^2) + (I*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s*t + t^2) +
        (((3*I)/2)*HPL[{2, 2}, -(t/s)])/(t*(s + t)) -
        (Pi*(23*s + 32*t)*Zeta[3])/(3*s*t*(s + t)) -
        (((2*I)/3)*(19*s + 16*t)*HPL[{0}, s]*Zeta[3])/(s*t*(s + t)) -
        ((3*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s*t + t^2) -
        (I*HPL[{1}, -(t/s)]*Zeta[3])/(s*t + t^2))/nc^2 +
      b0*(((-2*I)/(s*t) + (2*Pi)/(s*t) + (((11*I)/12)*Pi^2)/(s*t) +
          (Pi^3*(-s + t))/(12*s*t*(s + t)) + ((2*I)*HPL[{0}, s])/(s*t) -
          (2*Pi*HPL[{0}, s])/(s*t) - (((11*I)/12)*Pi^2*HPL[{0}, s])/(s*t) -
          (I*HPL[{0}, s]^2)/(s*t) + (Pi*HPL[{0}, s]^2)/(s*t) +
          ((I/3)*HPL[{0}, s]^3)/(s*t) - (((5*I)/6)*Pi^2*(s - 2*t)*
            HPL[{0}, -(t/s)])/(s*t*(s + t)) - (2*Pi*HPL[{0}, -(t/s)])/
           (s*t + t^2) + (2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t + t^2) +
          (Pi*HPL[{0}, -(t/s)]^2)/(s*t) + (I*HPL[{0}, -(t/s)]^2)/
           (s*t + t^2) - (I*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t + t^2) -
          (((2*I)/3)*HPL[{0}, -(t/s)]^3)/(t*(s + t)) +
          (((5*I)/3)*Pi^2*HPL[{1}, -(t/s)])/(s*t) +
          (Pi*(3*s + 2*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) -
          ((I/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(t*(s + t)) -
          (Pi*HPL[{1}, -(t/s)]^2)/(s*t) + (I*HPL[{0}, -(t/s)]*
            HPL[{1}, -(t/s)]^2)/(s*t) - (Pi*(3*s + 4*t)*HPL[{2}, -(t/s)])/
           (s*t*(s + t)) + (I*(s + 2*t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
           (s*t*(s + t)) - (I*(s + 2*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
          ((2*I)*HPL[{2, 1}, -(t/s)])/(s*t) + ((I/6)*(19*s + 25*t)*Zeta[3])/
           (s*t*(s + t)))/nc + nc*((6*I)/(s*t) - (2*Pi)/(s*t) -
          (((17*I)/12)*Pi^2)/(s*t) + (Pi^3*(s - t))/(12*s*t*(s + t)) -
          ((6*I)*HPL[{0}, s])/(s*t) + (2*Pi*HPL[{0}, s])/(s*t) +
          (((17*I)/12)*Pi^2*HPL[{0}, s])/(s*t) + ((3*I)*HPL[{0}, s]^2)/
           (s*t) - (Pi*HPL[{0}, s]^2)/(s*t) - (I*HPL[{0}, s]^3)/(s*t) -
          ((4*I)*HPL[{0}, -(t/s)])/(s*t) + (2*Pi*(s + 2*t)*HPL[{0}, -(t/s)])/
           (s*t*(s + t)) + ((I/6)*Pi^2*(8*s + 13*t)*HPL[{0}, -(t/s)])/
           (s*t*(s + t)) + ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t) -
          (2*Pi*(s + 2*t)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*t*(s + t)) -
          ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s*t) -
          (Pi*(s + 2*t)*HPL[{0}, -(t/s)]^2)/(s*t*(s + t)) +
          (I*HPL[{0}, -(t/s)]^2)/(s*t + t^2) -
          (I*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s*t + t^2) +
          (((2*I)/3)*HPL[{0}, -(t/s)]^3)/(s*(s + t)) -
          (Pi*(3*s + 4*t)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t*(s + t)) +
          ((I/2)*(3*s + 4*t)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           (s*t*(s + t)) + (Pi*(3*s + 4*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) -
          (I*(3*s + 4*t)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
          (I*(3*s + 4*t)*HPL[{3}, -(t/s)])/(s*t*(s + t)) -
          ((I/2)*(23*s + 25*t)*Zeta[3])/(s*t*(s + t)))))



(* Two-Loop Four-Hyper N=2 SQCD Amplitude *)


M2H[{}, {1, 2}][{}, {3, 4}] =
   (((2*I)/(nc^3*(s^2 + s*t)) - (4*I)/(nc*(s^2 + s*t)) +
       ((2*I)*nc)/(s^2 + s*t))*k[{1, 3}, {2, 4}])/ep^4 +
    ((b0*(((-5*I)/2)/(s*(s + t)) + ((5*I)/2)/(nc^2*s*(s + t))) +
       ((4*Pi)/(s^2 + s*t) + ((8*I)*HPL[{0}, s])/(s^2 + s*t) +
         ((4*I)*HPL[{0}, -(t/s)])/(s^2 + s*t))/nc +
       ((-4*Pi)/(s^2 + s*t) - ((4*I)*HPL[{0}, s])/(s^2 + s*t) -
         ((4*I)*HPL[{0}, -(t/s)])/(s^2 + s*t) - ((4*I)*HPL[{1}, -(t/s)])/
          (s^2 + s*t))/nc^3 + nc*(((-4*I)*HPL[{0}, s])/(s^2 + s*t) +
         ((4*I)*HPL[{1}, -(t/s)])/(s^2 + s*t)))*k[{1, 3}, {2, 4}])/ep^3 +
    (((I*b0^2)/(nc*s*(s + t)) + nc*(((-I/6)*Pi^2)/(s*(s + t)) +
         ((4*I)*HPL[{0}, s]^2)/(s^2 + s*t) - (2*Pi*HPL[{0}, -(t/s)])/
          (s^2 + s*t) - (6*Pi*HPL[{1}, -(t/s)])/(s^2 + s*t) -
         ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
         ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t)) +
       ((((-13*I)/3)*Pi^2)/(s*(s + t)) + (8*Pi*HPL[{0}, s])/(s^2 + s*t) +
         ((4*I)*HPL[{0}, s]^2)/(s^2 + s*t) + (8*Pi*HPL[{0}, -(t/s)])/
          (s^2 + s*t) + ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) +
         ((2*I)*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) + (8*Pi*HPL[{1}, -(t/s)])/
          (s^2 + s*t) + ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
         ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
         ((2*I)*HPL[{1}, -(t/s)]^2)/(s*(s + t)))/nc^3 +
       ((((5*I)/2)*Pi^2)/(s*(s + t)) - (8*Pi*HPL[{0}, s])/(s^2 + s*t) -
         ((8*I)*HPL[{0}, s]^2)/(s^2 + s*t) - (2*Pi*HPL[{0}, -(t/s)])/
          (s^2 + s*t) - ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) +
         (6*Pi*HPL[{1}, -(t/s)])/(s^2 + s*t) + ((6*I)*HPL[{0}, -(t/s)]*
           HPL[{1}, -(t/s)])/(s^2 + s*t) + ((6*I)*HPL[{1}, -(t/s)]^2)/
          (s^2 + s*t))/nc + b0*((-5*I)/(s^2 + s*t) + (2*Pi)/(s^2 + s*t) +
         ((5*I)*HPL[{0}, s])/(s^2 + s*t) - ((3*I)*HPL[{1}, -(t/s)])/
          (s^2 + s*t) + ((5*I)/(s^2 + s*t) - (5*Pi)/(s^2 + s*t) -
           ((5*I)*HPL[{0}, s])/(s^2 + s*t) - ((3*I)*HPL[{0}, -(t/s)])/
            (s^2 + s*t) - ((3*I)*HPL[{1}, -(t/s)])/(s^2 + s*t))/nc^2))*
      k[{1, 3}, {2, 4}])/ep^2 +
    (k[{1, 3}, {2, 4}]*((b0^2*((4*I)/(s^2 + s*t) - (2*Pi)/(s^2 + s*t) -
          ((2*I)*HPL[{0}, s])/(s^2 + s*t)))/nc +
       b0*((((5*I)/4)*Pi^2)/(s*(s + t)) - (10*I)/(s^2 + s*t) +
         (4*Pi)/(s^2 + s*t) + ((10*I)*HPL[{0}, s])/(s^2 + s*t) -
         (4*Pi*HPL[{0}, s])/(s^2 + s*t) - ((5*I)*HPL[{0}, s]^2)/(s^2 + s*t) -
         ((6*I)*HPL[{1}, -(t/s)])/(s^2 + s*t) + (6*Pi*HPL[{1}, -(t/s)])/
          (s^2 + s*t) + ((6*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
         ((((-21*I)/4)*Pi^2)/(s*(s + t)) + (10*I)/(s^2 + s*t) -
           (10*Pi)/(s^2 + s*t) - ((10*I)*HPL[{0}, s])/(s^2 + s*t) +
           (10*Pi*HPL[{0}, s])/(s^2 + s*t) + ((5*I)*HPL[{0}, s]^2)/
            (s^2 + s*t) - ((6*I)*HPL[{0}, -(t/s)])/(s^2 + s*t) +
           (6*Pi*HPL[{0}, -(t/s)])/(s^2 + s*t) + ((6*I)*HPL[{0}, s]*
             HPL[{0}, -(t/s)])/(s^2 + s*t) - ((6*I)*HPL[{1}, -(t/s)])/
            (s^2 + s*t) + (6*Pi*HPL[{1}, -(t/s)])/(s^2 + s*t) +
           ((6*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t))/nc^2) +
       nc*(((I/3)*Pi^2*HPL[{0}, s])/(s*(s + t)) - (((8*I)/3)*HPL[{0}, s]^3)/
          (s*(s + t)) - ((4*I)*Pi^2*HPL[{0}, -(t/s)])/(s^2 + s*t) +
         (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) -
         (((19*I)/3)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
         (12*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
         ((8*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
         (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
         ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
         (2*Pi*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
         (((2*I)/3)*HPL[{1}, -(t/s)]^3)/(s*(s + t)) - (4*Pi*HPL[{2}, -(t/s)])/
          (s^2 + s*t) - ((4*I)*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) -
         (((7*I)/3)*Zeta[3])/(s*(s + t))) + ((8*Pi^3)/(3*s*(s + t)) +
         (((26*I)/3)*Pi^2*HPL[{0}, s])/(s*(s + t)) - (8*Pi*HPL[{0}, s]^2)/
          (s^2 + s*t) - (((8*I)/3)*HPL[{0}, s]^3)/(s*(s + t)) +
         (((26*I)/3)*Pi^2*HPL[{0}, -(t/s)])/(s*(s + t)) -
         (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) -
         ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s^2 + s*t) -
         (6*Pi*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) -
         ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
         (((2*I)/3)*HPL[{0}, -(t/s)]^3)/(s*(s + t)) +
         (((26*I)/3)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
         (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
         ((8*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) -
         (12*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
         ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
         ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) -
         (2*Pi*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
         ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
         (((2*I)/3)*HPL[{1}, -(t/s)]^3)/(s*(s + t)) + (8*Pi*HPL[{2}, -(t/s)])/
          (s^2 + s*t) - ((4*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/
          (s^2 + s*t) + ((4*I)*HPL[{3}, -(t/s)])/(s^2 + s*t) +
         ((4*I)*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) - (((58*I)/3)*Zeta[3])/
          (s*(s + t)))/nc^3 + (-Pi^3/(3*s*(s + t)) - ((5*I)*Pi^2*HPL[{0}, s])/
          (s^2 + s*t) + (8*Pi*HPL[{0}, s]^2)/(s^2 + s*t) +
         (((16*I)/3)*HPL[{0}, s]^3)/(s*(s + t)) +
         (((5*I)/3)*Pi^2*HPL[{0}, -(t/s)])/(s*(s + t)) +
         (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) +
         ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s^2 + s*t) +
         (2*Pi*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) -
         (((2*I)/3)*HPL[{0}, -(t/s)]^3)/(s*(s + t)) +
         (((31*I)/3)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
         (12*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
         (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
         ((12*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
         ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) -
         (12*Pi*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
         ((12*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
         (4*Pi*HPL[{2}, -(t/s)])/(s^2 + s*t) + ((4*I)*HPL[{0}, -(t/s)]*
           HPL[{2}, -(t/s)])/(s^2 + s*t) - ((4*I)*HPL[{3}, -(t/s)])/
          (s^2 + s*t) + (((65*I)/3)*Zeta[3])/(s*(s + t)))/nc))/ep +
    k[{1, 3}, {2, 4}]*((b0^2*((((-13*I)/6)*Pi^2)/(s*(s + t)) +
         (12*I)/(s^2 + s*t) - (8*Pi)/(s^2 + s*t) - ((8*I)*HPL[{0}, s])/
          (s^2 + s*t) + (4*Pi*HPL[{0}, s])/(s^2 + s*t) +
         ((2*I)*HPL[{0}, s]^2)/(s^2 + s*t)))/nc +
      nc*((((301*I)/180)*Pi^4)/(s*(s + t)) - ((I/3)*Pi^2*HPL[{0}, s]^2)/
         (s*(s + t)) + (((4*I)/3)*HPL[{0}, s]^4)/(s*(s + t)) +
        (5*Pi^3*HPL[{0}, -(t/s)])/(s^2 + s*t) +
        ((8*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) -
        (4*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*Pi^2*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
        (4*Pi*HPL[{0}, -(t/s)]^3)/(3*s*(s + t)) + (13*Pi^3*HPL[{1}, -(t/s)])/
         (3*s*(s + t)) + (((38*I)/3)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s*(s + t)) - (12*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (((16*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*(s + t)) +
        (((37*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        (((4*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (((13*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
        (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
        (6*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        (4*Pi*HPL[{1}, -(t/s)]^3)/(3*s*(s + t)) +
        (((4*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*(s + t)) -
        (((2*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(s*(s + t)) -
        ((I/6)*HPL[{1}, -(t/s)]^4)/(s*(s + t)) -
        (((50*I)/3)*Pi^2*HPL[{2}, -(t/s)])/(s*(s + t)) +
        (8*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s^2 + s*t) +
        (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
        ((3*I)*HPL[{2}, -(t/s)]^2)/(s^2 + s*t) - (4*Pi*HPL[{3}, -(t/s)])/
         (s^2 + s*t) + ((16*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/
         (s^2 + s*t) - ((24*I)*HPL[{4}, -(t/s)])/(s^2 + s*t) +
        (8*Pi*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) +
        ((8*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) -
        ((12*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) -
        ((6*I)*HPL[{2, 2}, -(t/s)])/(s^2 + s*t) -
        ((16*I)*HPL[{2, 1, 1}, -(t/s)])/(s^2 + s*t) - ((12*I)*Zeta[3])/
         (s^2 + s*t) - (16*Pi*Zeta[3])/(s^2 + s*t) +
        (((14*I)/3)*HPL[{0}, s]*Zeta[3])/(s*(s + t)) -
        (((74*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(s*(s + t))) +
      ((((7*I)/20)*Pi^4)/(s*(s + t)) - (16*Pi^3*HPL[{0}, s])/(3*s*(s + t)) -
        (((26*I)/3)*Pi^2*HPL[{0}, s]^2)/(s*(s + t)) + (16*Pi*HPL[{0}, s]^3)/
         (3*s*(s + t)) + (((4*I)/3)*HPL[{0}, s]^4)/(s*(s + t)) -
        (16*Pi^3*HPL[{0}, -(t/s)])/(3*s*(s + t)) -
        (((52*I)/3)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
        (16*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s^2 + s*t) +
        (((16*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*(s + t)) -
        ((8*I)*Pi^2*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
        (12*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
        (8*Pi*HPL[{0}, -(t/s)]^3)/(3*s*(s + t)) -
        (((4*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*(s + t)) -
        (((7*I)/6)*HPL[{0}, -(t/s)]^4)/(s*(s + t)) -
        (16*Pi^3*HPL[{1}, -(t/s)])/(3*s*(s + t)) -
        (((52*I)/3)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) +
        (16*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        (((16*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*(s + t)) -
        ((16*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        (24*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        (8*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (((14*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (((2*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
        (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
        ((3*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
        (4*Pi*HPL[{1}, -(t/s)]^3)/(s^2 + s*t) -
        (((4*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*(s + t)) -
        (((2*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(s*(s + t)) -
        (((5*I)/6)*HPL[{1}, -(t/s)]^4)/(s*(s + t)) +
        (((44*I)/3)*Pi^2*HPL[{2}, -(t/s)])/(s*(s + t)) -
        (16*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        (8*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        (8*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2 + s*t) + ((2*I)*HPL[{2}, -(t/s)]^2)/(s^2 + s*t) -
        ((8*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s^2 + s*t) -
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s^2 + s*t) -
        ((8*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s^2 + s*t) -
        (16*Pi*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) -
        ((8*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) -
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) -
        ((4*I)*HPL[{2, 2}, -(t/s)])/(s^2 + s*t) -
        ((16*I)*HPL[{2, 1, 1}, -(t/s)])/(s^2 + s*t) + (140*Pi*Zeta[3])/
         (3*s*(s + t)) + (((116*I)/3)*HPL[{0}, s]*Zeta[3])/(s*(s + t)) +
        (((80*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) +
        (((80*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(s*(s + t)))/nc^3 +
      ((((-8*I)/5)*Pi^4)/(s*(s + t)) + (2*Pi^3*HPL[{0}, s])/(3*s*(s + t)) +
        ((5*I)*Pi^2*HPL[{0}, s]^2)/(s^2 + s*t) - (16*Pi*HPL[{0}, s]^3)/
         (3*s*(s + t)) - (((8*I)/3)*HPL[{0}, s]^4)/(s*(s + t)) -
        (5*Pi^3*HPL[{0}, -(t/s)])/(s^2 + s*t) -
        (((10*I)/3)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) -
        (4*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s^2 + s*t) -
        (((16*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*(s + t)) -
        (((11*I)/3)*Pi^2*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) -
        (4*Pi*HPL[{0}, -(t/s)]^3)/(3*s*(s + t)) +
        (((4*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*(s + t)) +
        ((I/6)*HPL[{0}, -(t/s)]^4)/(s*(s + t)) - (29*Pi^3*HPL[{1}, -(t/s)])/
         (3*s*(s + t)) - (((62*I)/3)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/
         (s*(s + t)) + (12*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (((61*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*(s + t)) +
        (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        ((12*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s^2 + s*t) + (2*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s^2 + s*t) + ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s^2 + s*t) - (((4*I)/3)*HPL[{0}, -(t/s)]^3*
          HPL[{1}, -(t/s)])/(s*(s + t)) -
        (((17*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
        (24*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        ((12*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        (6*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
        ((3*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
        (12*Pi*HPL[{1}, -(t/s)]^3)/(s^2 + s*t) - ((3*I)*HPL[{1}, -(t/s)]^4)/
         (s^2 + s*t) + ((22*I)*Pi^2*HPL[{2}, -(t/s)])/(s^2 + s*t) +
        (8*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        (4*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        (20*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        ((5*I)*HPL[{2}, -(t/s)]^2)/(s^2 + s*t) + (8*Pi*HPL[{3}, -(t/s)])/
         (s^2 + s*t) + ((8*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s^2 + s*t) -
        ((20*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s^2 + s*t) +
        ((32*I)*HPL[{4}, -(t/s)])/(s^2 + s*t) - (32*Pi*HPL[{2, 1}, -(t/s)])/
         (s^2 + s*t) + ((12*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s^2 + s*t) - ((20*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/
         (s^2 + s*t) + ((10*I)*HPL[{2, 2}, -(t/s)])/(s^2 + s*t) +
        (22*Pi*Zeta[3])/(3*s*(s + t)) - ((12*I)*Zeta[3])/(s^2 + s*t) -
        (((130*I)/3)*HPL[{0}, s]*Zeta[3])/(s*(s + t)) -
        (((62*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) +
        ((10*I)*HPL[{1}, -(t/s)]*Zeta[3])/(s^2 + s*t))/nc +
      b0*((((5*I)/2)*Pi^2)/(s*(s + t)) - Pi^3/(3*s*(s + t)) -
        (20*I)/(s^2 + s*t) + (8*Pi)/(s^2 + s*t) -
        (((5*I)/2)*Pi^2*HPL[{0}, s])/(s*(s + t)) + ((20*I)*HPL[{0}, s])/
         (s^2 + s*t) - (8*Pi*HPL[{0}, s])/(s^2 + s*t) -
        ((10*I)*HPL[{0}, s]^2)/(s^2 + s*t) + (4*Pi*HPL[{0}, s]^2)/
         (s^2 + s*t) + (((10*I)/3)*HPL[{0}, s]^3)/(s*(s + t)) +
        (((13*I)/2)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
        ((12*I)*HPL[{1}, -(t/s)])/(s^2 + s*t) + (12*Pi*HPL[{1}, -(t/s)])/
         (s^2 + s*t) + ((12*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (12*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        ((6*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        (3*Pi*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) + (I*HPL[{1}, -(t/s)]^3)/
         (s^2 + s*t) + (6*Pi*HPL[{2}, -(t/s)])/(s^2 + s*t) +
        ((6*I)*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) + (((59*I)/3)*Zeta[3])/
         (s*(s + t)) + ((((-21*I)/2)*Pi^2)/(s*(s + t)) +
          (17*Pi^3)/(6*s*(s + t)) + (20*I)/(s^2 + s*t) -
          (20*Pi)/(s^2 + s*t) + (((21*I)/2)*Pi^2*HPL[{0}, s])/(s*(s + t)) -
          ((20*I)*HPL[{0}, s])/(s^2 + s*t) + (20*Pi*HPL[{0}, s])/
           (s^2 + s*t) + ((10*I)*HPL[{0}, s]^2)/(s^2 + s*t) -
          (10*Pi*HPL[{0}, s]^2)/(s^2 + s*t) - (((10*I)/3)*HPL[{0}, s]^3)/
           (s*(s + t)) + (((13*I)/2)*Pi^2*HPL[{0}, -(t/s)])/(s*(s + t)) -
          ((12*I)*HPL[{0}, -(t/s)])/(s^2 + s*t) + (12*Pi*HPL[{0}, -(t/s)])/
           (s^2 + s*t) + ((12*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) -
          (12*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) -
          ((6*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s^2 + s*t) -
          (3*Pi*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) + (I*HPL[{0}, -(t/s)]^3)/
           (s^2 + s*t) + (((13*I)/2)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
          ((12*I)*HPL[{1}, -(t/s)])/(s^2 + s*t) + (12*Pi*HPL[{1}, -(t/s)])/
           (s^2 + s*t) + ((12*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
          (12*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
          ((6*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) -
          (6*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
          ((3*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
          (3*Pi*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) + (I*HPL[{1}, -(t/s)]^3)/
           (s^2 + s*t) + (12*Pi*HPL[{2}, -(t/s)])/(s^2 + s*t) -
          ((6*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
          ((6*I)*HPL[{3}, -(t/s)])/(s^2 + s*t) + ((6*I)*HPL[{2, 1}, -(t/s)])/
           (s^2 + s*t) - (((41*I)/3)*Zeta[3])/(s*(s + t)))/nc^2))

M2H[{}, {1, 4}][{}, {3, 2}] =
   (((-2*I)/(nc^2*s*(s + t)) - ((2*I)*nc^2)/(s*(s + t)) + (4*I)/(s^2 + s*t))*
      k[{1, 3}, {2, 4}])/ep^4 +
    (((-4*Pi)/(s^2 + s*t) + b0*(((-5*I)/2)/(nc*s*(s + t)) +
         (((5*I)/2)*nc)/(s*(s + t))) - ((8*I)*HPL[{0}, s])/(s^2 + s*t) -
       ((12*I)*HPL[{0}, -(t/s)])/(s^2 + s*t) +
       nc^2*(((4*I)*HPL[{0}, s])/(s^2 + s*t) + ((4*I)*HPL[{0}, -(t/s)])/
          (s^2 + s*t)) - ((8*I)*HPL[{1}, -(t/s)])/(s^2 + s*t) +
       ((4*Pi)/(s^2 + s*t) + ((4*I)*HPL[{0}, s])/(s^2 + s*t) +
         ((8*I)*HPL[{0}, -(t/s)])/(s^2 + s*t) + ((8*I)*HPL[{1}, -(t/s)])/
          (s^2 + s*t))/nc^2)*k[{1, 3}, {2, 4}])/ep^3 +
    ((((-I)*b0^2)/(s*(s + t)) - (((5*I)/2)*Pi^2)/(s*(s + t)) +
       (8*Pi*HPL[{0}, s])/(s^2 + s*t) + ((8*I)*HPL[{0}, s]^2)/(s^2 + s*t) +
       (16*Pi*HPL[{0}, -(t/s)])/(s^2 + s*t) +
       ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) +
       ((6*I)*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
       nc^2*(((I/6)*Pi^2)/(s*(s + t)) - ((4*I)*HPL[{0}, s]^2)/(s^2 + s*t) -
         (4*Pi*HPL[{0}, -(t/s)])/(s^2 + s*t) -
         ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) -
         ((2*I)*HPL[{0}, -(t/s)]^2)/(s^2 + s*t)) + (8*Pi*HPL[{1}, -(t/s)])/
        (s^2 + s*t) + ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
       ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
       ((2*I)*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
       ((((13*I)/3)*Pi^2)/(s*(s + t)) - (8*Pi*HPL[{0}, s])/(s^2 + s*t) -
         ((4*I)*HPL[{0}, s]^2)/(s^2 + s*t) - (16*Pi*HPL[{0}, -(t/s)])/
          (s^2 + s*t) - ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) -
         ((6*I)*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) - (16*Pi*HPL[{1}, -(t/s)])/
          (s^2 + s*t) - ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
         ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
         ((6*I)*HPL[{1}, -(t/s)]^2)/(s^2 + s*t))/nc^2 +
       b0*(nc*((5*I)/(s^2 + s*t) - (2*Pi)/(s^2 + s*t) - ((5*I)*HPL[{0}, s])/
            (s^2 + s*t) - ((3*I)*HPL[{0}, -(t/s)])/(s^2 + s*t)) +
         ((-5*I)/(s^2 + s*t) + (5*Pi)/(s^2 + s*t) + ((5*I)*HPL[{0}, s])/
            (s^2 + s*t) + ((6*I)*HPL[{0}, -(t/s)])/(s^2 + s*t) +
           ((6*I)*HPL[{1}, -(t/s)])/(s^2 + s*t))/nc))*k[{1, 3}, {2, 4}])/
     ep^2 + (k[{1, 3}, {2, 4}]*(-(Pi^3/(s^2 + s*t)) +
       ((5*I)*Pi^2*HPL[{0}, s])/(s^2 + s*t) - (8*Pi*HPL[{0}, s]^2)/
        (s^2 + s*t) - (((16*I)/3)*HPL[{0}, s]^3)/(s*(s + t)) +
       b0^2*((-4*I)/(s^2 + s*t) + (2*Pi)/(s^2 + s*t) + ((2*I)*HPL[{0}, s])/
          (s^2 + s*t)) + (((40*I)/3)*Pi^2*HPL[{0}, -(t/s)])/(s*(s + t)) -
       (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) -
       ((24*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s^2 + s*t) -
       (18*Pi*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) -
       ((12*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
       ((2*I)*HPL[{0}, -(t/s)]^3)/(s^2 + s*t) +
       (((14*I)/3)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
       (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
       ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) -
       (20*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
       ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
       ((6*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
       (8*Pi*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
       ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
       (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(s*(s + t)) +
       b0*(nc*((((-5*I)/4)*Pi^2)/(s*(s + t)) + (10*I)/(s^2 + s*t) -
           (4*Pi)/(s^2 + s*t) - ((10*I)*HPL[{0}, s])/(s^2 + s*t) +
           (4*Pi*HPL[{0}, s])/(s^2 + s*t) + ((5*I)*HPL[{0}, s]^2)/
            (s^2 + s*t) - ((6*I)*HPL[{0}, -(t/s)])/(s^2 + s*t) +
           (6*Pi*HPL[{0}, -(t/s)])/(s^2 + s*t) + ((6*I)*HPL[{0}, s]*
             HPL[{0}, -(t/s)])/(s^2 + s*t)) +
         ((((21*I)/4)*Pi^2)/(s*(s + t)) - (10*I)/(s^2 + s*t) +
           (10*Pi)/(s^2 + s*t) + ((10*I)*HPL[{0}, s])/(s^2 + s*t) -
           (10*Pi*HPL[{0}, s])/(s^2 + s*t) - ((5*I)*HPL[{0}, s]^2)/
            (s^2 + s*t) + ((12*I)*HPL[{0}, -(t/s)])/(s^2 + s*t) -
           (12*Pi*HPL[{0}, -(t/s)])/(s^2 + s*t) -
           ((12*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) +
           ((12*I)*HPL[{1}, -(t/s)])/(s^2 + s*t) - (12*Pi*HPL[{1}, -(t/s)])/
            (s^2 + s*t) - ((12*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t))/
          nc) + (20*Pi*HPL[{2}, -(t/s)])/(s^2 + s*t) -
       ((12*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
       ((12*I)*HPL[{3}, -(t/s)])/(s^2 + s*t) + ((8*I)*HPL[{2, 1}, -(t/s)])/
        (s^2 + s*t) - (((89*I)/3)*Zeta[3])/(s*(s + t)) +
       nc^2*((2*Pi^3)/(3*s*(s + t)) - ((I/3)*Pi^2*HPL[{0}, s])/(s*(s + t)) +
         (((8*I)/3)*HPL[{0}, s]^3)/(s*(s + t)) -
         (((7*I)/3)*Pi^2*HPL[{0}, -(t/s)])/(s*(s + t)) +
         (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) +
         ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s^2 + s*t) +
         (6*Pi*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
         ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) -
         (((2*I)/3)*HPL[{0}, -(t/s)]^3)/(s*(s + t)) +
         (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
         ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) -
         (4*Pi*HPL[{2}, -(t/s)])/(s^2 + s*t) + ((4*I)*HPL[{0}, -(t/s)]*
           HPL[{2}, -(t/s)])/(s^2 + s*t) - ((4*I)*HPL[{3}, -(t/s)])/
          (s^2 + s*t) + (((19*I)/3)*Zeta[3])/(s*(s + t))) +
       ((-2*Pi^3)/(s^2 + s*t) - (((26*I)/3)*Pi^2*HPL[{0}, s])/(s*(s + t)) +
         (8*Pi*HPL[{0}, s]^2)/(s^2 + s*t) + (((8*I)/3)*HPL[{0}, s]^3)/
          (s*(s + t)) - (((52*I)/3)*Pi^2*HPL[{0}, -(t/s)])/(s*(s + t)) +
         (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) +
         ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s^2 + s*t) +
         (16*Pi*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
         ((12*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) -
         (((4*I)/3)*HPL[{0}, -(t/s)]^3)/(s*(s + t)) -
         (((52*I)/3)*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
         (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
         ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
         (32*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
         ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
         ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
         (8*Pi*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
         ((12*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
         (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(s*(s + t)) -
         (16*Pi*HPL[{2}, -(t/s)])/(s^2 + s*t) +
         ((8*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
         ((8*I)*HPL[{3}, -(t/s)])/(s^2 + s*t) - ((8*I)*HPL[{2, 1}, -(t/s)])/
          (s^2 + s*t) + (((70*I)/3)*Zeta[3])/(s*(s + t)))/nc^2))/ep +
    k[{1, 3}, {2, 4}]*((((-28*I)/15)*Pi^4)/(s*(s + t)) +
      (2*Pi^3*HPL[{0}, s])/(s^2 + s*t) - ((5*I)*Pi^2*HPL[{0}, s]^2)/
       (s^2 + s*t) + (16*Pi*HPL[{0}, s]^3)/(3*s*(s + t)) +
      (((8*I)/3)*HPL[{0}, s]^4)/(s*(s + t)) +
      b0^2*((((13*I)/6)*Pi^2)/(s*(s + t)) - (12*I)/(s^2 + s*t) +
        (8*Pi)/(s^2 + s*t) + ((8*I)*HPL[{0}, s])/(s^2 + s*t) -
        (4*Pi*HPL[{0}, s])/(s^2 + s*t) - ((2*I)*HPL[{0}, s]^2)/(s^2 + s*t)) -
      (4*Pi^3*HPL[{0}, -(t/s)])/(s^2 + s*t) -
      (((80*I)/3)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) +
      (32*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s^2 + s*t) +
      ((16*I)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s^2 + s*t) -
      (((52*I)/3)*Pi^2*HPL[{0}, -(t/s)]^2)/(s*(s + t)) +
      (36*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
      ((12*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) +
      (28*Pi*HPL[{0}, -(t/s)]^3)/(3*s*(s + t)) -
      ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s^2 + s*t) -
      (((7*I)/2)*HPL[{0}, -(t/s)]^4)/(s*(s + t)) + (4*Pi^3*HPL[{1}, -(t/s)])/
       (3*s*(s + t)) - (((28*I)/3)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/
       (s*(s + t)) + (16*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
      (((32*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*(s + t)) -
      (((52*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*(s + t)) +
      (40*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
      ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
      (24*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) -
      ((12*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) -
      (((38*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s*(s + t)) +
      ((5*I)*Pi^2*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
      (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
      ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
      (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
      ((5*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
      (10*Pi*HPL[{1}, -(t/s)]^3)/(3*s*(s + t)) -
      (((8*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*(s + t)) -
      (((2*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(s*(s + t)) +
      (((4*I)/3)*HPL[{1}, -(t/s)]^4)/(s*(s + t)) +
      ((10*I)*Pi^2*HPL[{2}, -(t/s)])/(s^2 + s*t) -
      (40*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
      (24*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
      ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
      ((24*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s^2 + s*t) -
      (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
      ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
       (s^2 + s*t) + ((5*I)*HPL[{2}, -(t/s)]^2)/(s^2 + s*t) +
      (4*Pi*HPL[{3}, -(t/s)])/(s^2 + s*t) -
      ((24*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s^2 + s*t) -
      ((24*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s^2 + s*t) -
      ((16*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s^2 + s*t) +
      (4*Pi*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) -
      ((16*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) -
      ((16*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) +
      ((12*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) -
      ((10*I)*HPL[{2, 2}, -(t/s)])/(s^2 + s*t) -
      ((8*I)*HPL[{2, 1, 1}, -(t/s)])/(s^2 + s*t) +
      (62*Pi*Zeta[3])/(3*s*(s + t)) + ((12*I)*Zeta[3])/(s^2 + s*t) +
      (((178*I)/3)*HPL[{0}, s]*Zeta[3])/(s*(s + t)) +
      ((76*I)*HPL[{0}, -(t/s)]*Zeta[3])/(s^2 + s*t) +
      (((148*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(s*(s + t)) +
      ((((239*I)/180)*Pi^4)/(s*(s + t)) + (4*Pi^3*HPL[{0}, s])/(s^2 + s*t) +
        (((26*I)/3)*Pi^2*HPL[{0}, s]^2)/(s*(s + t)) - (16*Pi*HPL[{0}, s]^3)/
         (3*s*(s + t)) - (((4*I)/3)*HPL[{0}, s]^4)/(s*(s + t)) +
        (10*Pi^3*HPL[{0}, -(t/s)])/(s^2 + s*t) +
        (((104*I)/3)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s*(s + t)) -
        (32*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s^2 + s*t) -
        (((32*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*(s + t)) +
        (((61*I)/3)*Pi^2*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) -
        ((12*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) -
        (26*Pi*HPL[{0}, -(t/s)]^3)/(3*s*(s + t)) +
        (((8*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*(s + t)) +
        (((10*I)/3)*HPL[{0}, -(t/s)]^4)/(s*(s + t)) +
        (10*Pi^3*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        (((104*I)/3)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (32*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (((32*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)])/(s*(s + t)) +
        (((122*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (64*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        ((24*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
         (s^2 + s*t) - (26*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
         (s^2 + s*t) + ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*
          HPL[{1}, -(t/s)])/(s^2 + s*t) + (((40*I)/3)*HPL[{0}, -(t/s)]^3*
          HPL[{1}, -(t/s)])/(s*(s + t)) +
        (((17*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
        (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
        ((12*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
        (10*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        (34*Pi*HPL[{1}, -(t/s)]^3)/(3*s*(s + t)) +
        (((8*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3)/(s*(s + t)) +
        ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3)/(s^2 + s*t) +
        (((8*I)/3)*HPL[{1}, -(t/s)]^4)/(s*(s + t)) -
        (((88*I)/3)*Pi^2*HPL[{2}, -(t/s)])/(s*(s + t)) +
        (32*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
        (32*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        ((24*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s^2 + s*t) +
        (24*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        ((20*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2 + s*t) - ((4*I)*HPL[{2}, -(t/s)]^2)/(s^2 + s*t) -
        (8*Pi*HPL[{3}, -(t/s)])/(s^2 + s*t) +
        ((16*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s^2 + s*t) +
        ((28*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s^2 + s*t) +
        ((20*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s^2 + s*t) -
        ((8*I)*HPL[{4}, -(t/s)])/(s^2 + s*t) + (40*Pi*HPL[{2, 1}, -(t/s)])/
         (s^2 + s*t) + ((16*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) +
        ((20*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) +
        ((8*I)*HPL[{2, 2}, -(t/s)])/(s^2 + s*t) +
        ((40*I)*HPL[{2, 1, 1}, -(t/s)])/(s^2 + s*t) - (212*Pi*Zeta[3])/
         (3*s*(s + t)) - (((140*I)/3)*HPL[{0}, s]*Zeta[3])/(s*(s + t)) -
        (((172*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) -
        (((172*I)/3)*HPL[{1}, -(t/s)]*Zeta[3])/(s*(s + t)))/nc^2 +
      nc^2*((((7*I)/60)*Pi^4)/(s*(s + t)) - (4*Pi^3*HPL[{0}, s])/
         (3*s*(s + t)) + ((I/3)*Pi^2*HPL[{0}, s]^2)/(s*(s + t)) -
        (((4*I)/3)*HPL[{0}, s]^4)/(s*(s + t)) - (2*Pi^3*HPL[{0}, -(t/s)])/
         (3*s*(s + t)) + (((14*I)/3)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)])/
         (s*(s + t)) - (8*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s^2 + s*t) -
        (((16*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)])/(s*(s + t)) +
        (((14*I)/3)*Pi^2*HPL[{0}, -(t/s)]^2)/(s*(s + t)) -
        (12*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) -
        ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) -
        (10*Pi*HPL[{0}, -(t/s)]^3)/(3*s*(s + t)) +
        (((4*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3)/(s*(s + t)) +
        (((7*I)/6)*HPL[{0}, -(t/s)]^4)/(s*(s + t)) -
        (2*Pi^3*HPL[{1}, -(t/s)])/(3*s*(s + t)) +
        (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (8*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)])/(s^2 + s*t) -
        (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) +
        (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) -
        (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)])/(s*(s + t)) +
        (8*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
        (8*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)])/(s^2 + s*t) +
        (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)])/
         (s^2 + s*t) - (I*HPL[{2}, -(t/s)]^2)/(s^2 + s*t) +
        ((8*I)*HPL[{0}, s]*HPL[{3}, -(t/s)])/(s^2 + s*t) +
        ((8*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)])/(s^2 + s*t) -
        (4*Pi*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) +
        ((4*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) +
        ((2*I)*HPL[{2, 2}, -(t/s)])/(s^2 + s*t) + ((12*I)*Zeta[3])/
         (s^2 + s*t) + (12*Pi*Zeta[3])/(s^2 + s*t) -
        (((38*I)/3)*HPL[{0}, s]*Zeta[3])/(s*(s + t)) -
        (((74*I)/3)*HPL[{0}, -(t/s)]*Zeta[3])/(s*(s + t)) -
        ((4*I)*HPL[{1}, -(t/s)]*Zeta[3])/(s^2 + s*t)) +
      b0*(((((21*I)/2)*Pi^2)/(s*(s + t)) - (11*Pi^3)/(6*s*(s + t)) -
          (20*I)/(s^2 + s*t) + (20*Pi)/(s^2 + s*t) -
          (((21*I)/2)*Pi^2*HPL[{0}, s])/(s*(s + t)) + ((20*I)*HPL[{0}, s])/
           (s^2 + s*t) - (20*Pi*HPL[{0}, s])/(s^2 + s*t) -
          ((10*I)*HPL[{0}, s]^2)/(s^2 + s*t) + (10*Pi*HPL[{0}, s]^2)/
           (s^2 + s*t) + (((10*I)/3)*HPL[{0}, s]^3)/(s*(s + t)) +
          ((24*I)*HPL[{0}, -(t/s)])/(s^2 + s*t) - (24*Pi*HPL[{0}, -(t/s)])/
           (s^2 + s*t) - ((13*I)*Pi^2*HPL[{0}, -(t/s)])/(s^2 + s*t) -
          ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) +
          (24*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) +
          ((12*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s^2 + s*t) +
          (6*Pi*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) - ((2*I)*HPL[{0}, -(t/s)]^3)/
           (s^2 + s*t) + ((24*I)*HPL[{1}, -(t/s)])/(s^2 + s*t) -
          (24*Pi*HPL[{1}, -(t/s)])/(s^2 + s*t) -
          ((13*I)*Pi^2*HPL[{1}, -(t/s)])/(s^2 + s*t) -
          ((24*I)*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
          (24*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)])/(s^2 + s*t) +
          ((12*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
          (12*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s^2 + s*t) -
          ((6*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/(s^2 + s*t) -
          (6*Pi*HPL[{1}, -(t/s)]^2)/(s^2 + s*t) - ((2*I)*HPL[{1}, -(t/s)]^3)/
           (s^2 + s*t) - (24*Pi*HPL[{2}, -(t/s)])/(s^2 + s*t) +
          ((12*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) -
          ((12*I)*HPL[{3}, -(t/s)])/(s^2 + s*t) -
          ((12*I)*HPL[{2, 1}, -(t/s)])/(s^2 + s*t) + (((59*I)/3)*Zeta[3])/
           (s*(s + t)))/nc + nc*((((-5*I)/2)*Pi^2)/(s*(s + t)) -
          (2*Pi^3)/(3*s*(s + t)) + (20*I)/(s^2 + s*t) - (8*Pi)/(s^2 + s*t) +
          (((5*I)/2)*Pi^2*HPL[{0}, s])/(s*(s + t)) - ((20*I)*HPL[{0}, s])/
           (s^2 + s*t) + (8*Pi*HPL[{0}, s])/(s^2 + s*t) +
          ((10*I)*HPL[{0}, s]^2)/(s^2 + s*t) - (4*Pi*HPL[{0}, s]^2)/
           (s^2 + s*t) - (((10*I)/3)*HPL[{0}, s]^3)/(s*(s + t)) +
          (((13*I)/2)*Pi^2*HPL[{0}, -(t/s)])/(s*(s + t)) -
          ((12*I)*HPL[{0}, -(t/s)])/(s^2 + s*t) + (12*Pi*HPL[{0}, -(t/s)])/
           (s^2 + s*t) + ((12*I)*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) -
          (12*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)])/(s^2 + s*t) -
          ((6*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)])/(s^2 + s*t) -
          (3*Pi*HPL[{0}, -(t/s)]^2)/(s^2 + s*t) + (I*HPL[{0}, -(t/s)]^3)/
           (s^2 + s*t) - (6*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/
           (s^2 + s*t) + ((3*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)])/
           (s^2 + s*t) + (6*Pi*HPL[{2}, -(t/s)])/(s^2 + s*t) -
          ((6*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)])/(s^2 + s*t) +
          ((6*I)*HPL[{3}, -(t/s)])/(s^2 + s*t) - (((77*I)/3)*Zeta[3])/
           (s*(s + t)))))

